Final Search for Short-Baseline Neutrino Oscillations with the PROSPECT-I Detector at HFIR

The PROSPECT experiment is designed to perform precise searches for antineutrino disappearance at short distances (7 - 9~m) from compact nuclear reactor cores. This Letter reports results from a new neutrino oscillation analysis performed using the complete data sample from the PROSPECT-I detector operated at the High Flux Isotope Reactor in 2018. The analysis uses a multi-period selection of inverse beta decay neutrino interactions with reduced backgrounds and enhanced statistical power to set limits on electron-flavor disappearance caused by mixing with sterile neutrinos with 0.2 - 20 eV$^2$ mass splittings. Inverse beta decay positron energy spectra from six different reactor-detector distance ranges are found to be statistically consistent with one another, as would be expected in the absence of sterile neutrino oscillations. The data excludes at 95% confidence level the existence of sterile neutrinos in regions above 3~eV$^2$ previously unexplored by terrestrial experiments, including all space below 10~eV$^2$ suggested by the recently strengthened Gallium Anomaly. The best-fit point of the Neutrino-4 reactor experiment's claimed observation of short-baseline oscillation is ruled out at more than five standard deviations.

==> anc/SupplementalMaterial.tex <==
\documentclass[reprint, superscriptaddress, prl, floatfix]{revtex4-2}
\bibliographystyle{apsrev4-2}
\usepackage{amsmath,amssymb}
\usepackage{graphicx}% Include figure files
\usepackage{bm}% bold math
\usepackage{times}
% \usepackage{multirow}
%\usepackage{epstopdf}
%\usepackage{color}
\usepackage{xcolor}
%\usepackage[normalem]{ulem} 
\usepackage{lineno}
\usepackage{textcomp, gensymb}
\usepackage{xr-hyper}
\usepackage{hyperref}% add hypertext 
\usepackage{tabularx}
\usepackage{adjustbox}
\usepackage{xspace}
%\usepackage{lscape}
\usepackage{color,soul}
\usepackage{rotating}

\newcommand{\nuebar}{\ensuremath{\overline{\nu}_e}\xspace}

\externaldocument{main}

\begin{document}

%\appendix
\onecolumngrid
%\begin{widetext}
\newpage
\textbf{\Large{Supplementary material for ``Final Search for Short-Baseline Neutrino Oscillations with the PROSPECT-I Detector at HFIR"}}

\section{Energy Response Descriptions} 

The calibration procedures applied to PROSPECT data aim to produce reconstructed pulse energies that are consistent in scale, non-linearity, and resolution between all individual segments at all times during physics data-taking~\cite{prospect_prd}.  
This scheme generates functionally identical cross-detector energy response for single-site energy depositions, such as $n$-$^6$Li captures and $n$-$p$ scatters.  
On the other hand, the PROSPECT detector will exhibit a position-dependent variation in energy response for multi-site depositions, such as those from n-$^1$H capture $\gamma$-rays and IBD $\beta^{+}$ prompt signals, since portions of that energy deposition can occur in non-responsive detector regions.  
Considering the segment-baseline assignments in Figure~\ref{fig:baselines}, one should expect IBD prompt energy losses to be greater in PROSPECT's shortest and longest baseline bins, given their centering at the front and back edges of PROSPECT's fiducial volume.  
Considering the evolution of segment status in Figure~\ref{fig:baselines}, one should also expect prompt energy loss effects to increase with increasing data period number.  

IBD prompt energy response for each baseline bin in each period was modeled using PG4, PROSPECT's \texttt{Geant4}-based Monte Carlo simulation software.  
PG4 particle interaction simulations, fed through PROSPECT's P2X analysis framework, yield a detector-wide reconstructed energy variable E$_{rec}$ based on reconstructed energy depositions from only fully functional individual segments.  
Simulation-derived E$_{rec}$ variables thus mirror data-derived E$_{rec}$ described in the Letter.  
Using PG4, detector-wide prompt E$_{rec}$ response was modeled for simulated neutrino IBD interactions within a single detector segment, with that segment's results stored in a E$_{rec}$ response matrix binned in 82 $E_{\nu}$ bins by 33 $E_{rec}$ bins.    

\begin{figure}[hpbt!]
    \centering
    \includegraphics[trim = 0cm 0.2cm 0.2cm 0.2cm, clip=true, width=0.68\textwidth]{Segment_response_comparison_new.pdf}
    \caption{Prompt $\beta^{+}$ $E_{rec}$ spectra from 4~MeV \nuebar IBD interactions simulated uniformly in a PROSPECT segment with zero (left) or five (right) non-functioning neighboring segments.  Both segments are located near the center of the fiducial volume.  In each panel, the legend indicates the mean $E_{rec}$ and its standard deviation for each spectrum, while the inset figure indicates the operational status of adjacent segments (black indicates partially- or non-functioning segments).}
    \label{fig:resp1}
\end{figure}

Figure~\ref{fig:resp1} shows prompt energy response during Period 5 for IBD interactions simulated in one segment with zero or five partially- or non-functioning adjacent segments.  
Both segments are located in near the center of the detector's fiducial volume.  
%, while the second is located along the detector fiducial volume's upper back corner.  
%, with the middle case located in the detector fiducial volume's back upper corner.  
Each panel depicts modeled prompt energy response to a flat input source of `mono-energetic' 4.0-4.1 MeV interacting neutrinos, along with that segment's associated mean E$_{rec}$ and standard deviation.   
Differences in IBD prompt energy scale of 10\% are visible between the segments pictured in Figure~\ref{fig:resp1}, while fractional resolution is 10\% and 14\% for the two segments.  

For the oscillation analysis, each baseline bin's IBD prompt energy response is determined by a weighted sum of response matrices of that baseline bin's fully-functional segments.  
The decrease in functional segments with increasing period number means that segment and baseline response matrices are separately generated for each period.  
Figure~\ref{fig:resp2} shows differences in prompt energy response between different baseline bins (period-integrated, top plots) and periods (baseline-integrated, bottom plots).  
%The top panel of Figure~\ref{fig:resp} indicates differences in detector-integrated response between periods, while the bottom panel depicts period-integrated response differences between baselines.  
Compared to the individual segments pictured in Figure~\ref{fig:resp1}, smaller 2\% downward shifts in the mean prompt energy scale occur over the course of the five data-taking periods as a result of decreasing functional segment counts, while aggregate differences in scale between baseline bins are 4\% or less.  
The detector-wide resolution changes from 11\% to 12\% across data periods, with similarly modest differences visible between baselines bins. 
Each segment's IBD prompt energy response matrix for each period is included in supplemental data files accompanying this manuscript.  

\begin{figure}[hpbt!]
    \centering
    \includegraphics[trim = 0cm 0.2cm 0.0cm 1.0cm, clip=true, width=0.98\textwidth]{Baseline_response_comparison.pdf}
    \includegraphics[trim = 0cm 0.2cm 0.0cm 1.0cm, clip=true, width=0.98\textwidth]{Period_response_comparison.pdf}
    \caption{Prompt $\beta^{+}$ $E_{rec}$ spectra from 4~MeV \nuebar IBD interactions within PROSPECT for different baseline bins (period-integrated, top plots) and periods (baseline-integrated, bottom plots).  Per-baseline histogram colors in the top sub-panels match the corresponding baseline bin assignments depicted in Figure~\ref{fig:baselines}.}
    \label{fig:resp2}
\end{figure}

As described in detail in Ref.~\cite{prospect_prd}, the accuracy of predicted IBD prompt energy response matrices was validated using cosmogenic particle interactions and deployed radioactive calibration sources.  
In particular, deployment of a $\beta^+$-decaying $^{22}$Na radioactive source in center and edge locations within the PROSPECT-I target enabled direct data-MC comparisons for a multi-site event type similar to an IBD $\beta^{+}$.  
This calibration dataset exhibited good agreement between data and PG4 MC simulations in predicted E$_{rec}$ spectra, in per-segment energy distributions, and in segment multiplicity.  
Segment energies and multiplicities also showed good agreement between data and PG4 MC for IBD prompt energy depositions occurring in fully-functional detector regions.  
For the final oscillation analysis, small differences in $^{22}$Na MC E$_{rec}$ attributes and data were used to assign systematic uncertainties related to energy loss modeling.  
This systematic has a negligible impact on the final oscillation sensitivity of the analysis presented in the Letter.  

\section{Final Measured IBD Prompt Positron Energy Spectra}

As mentioned in the Letter, PROSPECT's oscillation analysis uses 33-bin IBD energy spectra that are collected into six baseline ($L$) bins per period.  
While the final oscillation sensitivity and exclusion of PROSPECT are calculated in 990 individual ($L$,$E_{rec}$) bins, individual per-baseline, per-period IBD $\beta^{+}$ spectra were not provided in the main text.  
To give the reader a more comprehensive view of the PROSPECT-I detector's final measured IBD $\beta^{+}$ datasets, we provide  Figures~\ref{fig:ibds}~\ref{fig:PI_FullDataSet},~\ref{fig:PI_FullDataSetRatio}, and~\ref{fig:PI_FullDataSetPeriodInt}.
Figure~\ref{fig:ibds} depicts, for each baseline-period bin, IBD candidate datasets collected during reactor-on and reactor-off periods, reactor-on and reactor-off accidental coincidence background estimates, and the background-subtracted IBD signal, referred to as M$_{l,e}$ in the Letter.  
Figure~\ref{fig:PI_FullDataSet} depicts M$_{l,e}$ for each baseline-period bin along with its corresponding null oscillation prediction corrected for data-prediction differences in the baseline-integrated prompt $E_{rec}$ spectrum (($\frac{\mathrm{M}_{e}}{\mathrm{P}_{e}}$)P$_{l,e}$, Equation~\ref{eq:delta}).  
We note that the resulting predicted null-oscillation spectrum has a shape generally mirroring that presented by PROSPECT in Ref.~\cite{pros_specfinal}.  
As described in the Letter, the $L$/$\langle E_{\nu}\rangle$ spectrum presented in Figure~\ref{fig:lovere1} is generated by re-binning the M$_{l,e}$ and ($\frac{\mathrm{M}_{e}}{\mathrm{P}_{e}}$)P$_{l,e}$ histograms presented in Figure~\ref{fig:PI_FullDataSet}.  
The ratio between each measured spectrum M$_{l,e}$ and its corresponding null oscillation prediction ($\frac{\mathrm{M}_{e}}{\mathrm{P}_{e}}$)P$_{l,e}$ are given in Figure~\ref{fig:PI_FullDataSetRatio}.  
Finally, to provide a visualization with higher statistics per panel, Figure~\ref{fig:PI_FullDataSetPeriodInt} presents the same quantities from Figures~\ref{fig:PI_FullDataSet} and~\ref{fig:PI_FullDataSetRatio}, but for each baseline bin integrated over all five periods.  

\begin{sidewaysfigure}
    \centering
    \includegraphics[width=1\textwidth]{IBD_Osc_Baseline_Data_Periods.pdf}
    \caption{Measured prompt energy spectra of all IBD candidates (blue) and the background subtracted IBD signal (black points) for the PROSPECT-I final dataset, with error bars indicating the data's statistical uncertainty.  IBD-like background estimates from correlated cosmogenic activity (red) and accidental backgrounds (dashed blue) are also depicted.  Baseline numbers increase from 1 (closest to reactor) to 6 (furthest from reactor) from left to right, while period number increases from 1 (earliest date) to 5 (latest date) from top to bottom.}
    \label{fig:ibds}
\end{sidewaysfigure}

\begin{sidewaysfigure}
    \centering
    \includegraphics[width=1\textwidth]{FullDataSet.pdf}
    \caption{Measured prompt energy spectra of the background subtracted IBD signal for the PROSPECT-I final dataset, with error bars indicating the data's statistical uncertainty. 
    The null oscillation prediction corrected for data-prediction differences in the baseline-integrated prompt spectrum (($M_e\cdot P_{l,e}/P_e$) is also depicted in green.  Per-baseline data point colors match the corresponding baseline bin assignments depicted in Figure~\ref{fig:baselines}.}
    \label{fig:PI_FullDataSet}
\end{sidewaysfigure}

\begin{sidewaysfigure}
    \centering
    \includegraphics[width=1\textwidth]{FullDataSetRatio.pdf}
    \caption{Measured IBD prompt energy spectrum ratio of the PROSPECT-I final dataset with respect to the null oscillation prediction corrected for data-prediction differences in the baseline-integrated prompt spectrum ($M_e\cdot P_{l,e}/P_e$). Error bars represent the statistical uncertainty of the background-subtracted IBD signal. Per-baseline data point colors match the corresponding baseline bin assignments depicted in Figure~\ref{fig:baselines}.}
    \label{fig:PI_FullDataSetRatio}
\end{sidewaysfigure}
    
\begin{sidewaysfigure} [ht]
    \centering
    \includegraphics[width=1\textwidth]{PeriodIntDataSet.pdf}\\
    \includegraphics[width=1\textwidth]{PeriodIntDataSetRatio.pdf}
    \caption{Top: Period-integrated background-subtracted IBD prompt energy spectrum for each baseline bin.  Points represent the data, while green lines represent the null oscillation prediction corrected for data-prediction differences in the baseline-integrated prompt spectrum ($M_e\cdot P_{l,e}/P_e$).  Bottom: Period integrated ratio of the PROSPECT-I final dataset to the same null-oscillation prediction.  Error bars represent the data's statistical uncertainty.  Per-baseline data point colors match the corresponding baseline bin assignments depicted in Figure~\ref{fig:baselines}.}
    \label{fig:PI_FullDataSetPeriodInt}
\end{sidewaysfigure}

%\end{widetext}

\end{document}

==> anc/data/CovMatrixParser.py <==
import numpy as np
import ROOT

from os import path as os_path
from sys import exit as sys_exit
from uuid import uuid4

import Utils

class CovarianceMatrix:
    def __init__(self, path: str) -> None:
        self.path = path

        self.stat = None
        self.sys  = None
        self.bkg  = None

        self.matrix_shape = (990, 990)

        self.parse()
        self.validate()

    def parse(self) -> None:
        """Read and parse the covariance matrices input file"""

        self.stat = None
        self.sys  = None
        self.bkg  = None

        if not os_path.exists(self.path):
            print("{} does not exits!".format(self.path))
            print("Aborting.")
            sys_exit(1)

        with open(os_path.join(self.path, "BackgroundCovMatrix.txt")) as file:
            self.bkg = np.loadtxt(file)

        with open(os_path.join(self.path, "StatisticalCovMatrix.txt")) as file:
            self.stat = np.loadtxt(file)

        with open(os_path.join(self.path, "SystematicCovMatrix.txt")) as file:
            self.sys = np.loadtxt(file)

    def validate(self) -> None:
        """Validate the covariance matrices has the expected shape and format"""

        # Matrices have the same shape
        assert self.stat.shape == self.sys.shape == self.bkg.shape, f"Covariance matrices have different shape."

        # Correct shape
        assert self.sys.shape == self.matrix_shape, f"Expected shape {self.matrix_shape}, but got {self.sys.shape}."

        # Finite and numerical values only
        assert np.isfinite(self.sys).all() and np.isfinite(self.stat).all() and np.isfinite(self.bkg).all(), \
            f"Matrix contains non-finite values."
        
    
    def get_stat_cov(self) -> np.ndarray:
        """Return the statistical covariance matrix"""
        return self.stat


    def get_sys_cov(self) -> np.ndarray:
        """Return the reduced systematic covariance matrix"""
        return self.sys


    def get_bkg_cov(self) -> np.ndarray:
        """Return the reduced background covariance matrix"""
        return self.bkg


    def convert_array_2DHist(self, array: np.ndarray) -> ROOT.TH2F:
        """Convert numpy array into 2D ROOT histogram"""

        hist_name = "R" + str(uuid4().hex[:3])
        hist = ROOT.TH2F(hist_name, "", 
                         self.matrix_shape[1], -0.5, 989.5, self.matrix_shape[0], -0.5, 989.5)

        for x in range(self.matrix_shape[1]):
            for y in range(self.matrix_shape[0]):
                hist.SetBinContent(x+1, y+1, array[y, x])

        return hist


    def WriteROOT(self, output_file: str) -> None:
        """Write covariance matrices into a rootfile""" 

        with ROOT.TFile.Open(output_file, "recreate") as file:
            stat = self.convert_array_2DHist(self.stat)
            sys  = self.convert_array_2DHist(self.sys)
            bkg  = self.convert_array_2DHist(self.bkg)

            stat.Write("StatisticalCovMatrix")
            sys.Write("RedSystematicCovMatrix")
            bkg.Write("RedBackgroundCovMatrix")

        print("Covariance matrices written into {}".format(output_file))


def ValidateContent(filename: str) -> None:
    tolerance = 0.1
    testPassed = 0

    hnames = {
            "STAT": "MinCumulativeCovMatrixRelative", # Statistical uncertainty
            "SYS":  "MinCumulativeCovMatrix",         # Total reduced systematic uncertainties
            "BKG":  "MinhReactorOnBkgCovMatrix"       # Reduced background uncertainty
            }

    for period in range(1, 6):
        ref_file = ROOT.TFile(filename)
        supp = CovarianceMatrix(f"PRL_supplemental_material/CovarianceMatrices")
 
        recs = []
        recs.append(supp.get_stat_cov())
        recs.append(supp.get_sys_cov())
        recs.append(supp.get_bkg_cov())

        for rec, (code, hname) in zip(recs, hnames.items()):
            href = Utils.RetrieveHist(ref_file, hname)
            ref = Utils.ConvertHist2Array(href)

            # is the data from the supp files close enough to the original?
            isClose = np.allclose(rec, ref, atol=tolerance)

            if isClose: testPassed += 1
            
            print(f"Period {period} - {code}: Test {'passed' if isClose else 'failed'}!")

    print(f"\nTest passed: {testPassed}/15")


if __name__ == '__main__':
    ValidateContent("REF.root")


==> anc/data/DataParser.py <==
import numpy as np
import ROOT

from os import path as os_path
from sys import exit as sys_exit
from uuid import uuid4
from enum import Enum

import Utils

class SpectraParser:
    def __init__(self, path: str) -> None:
        self.path = path

        self.NL = 6
        self.NE = 33
        self.data = None

        # BinLowEdge(1)   = 6.9433607
        # Equal bin width = 0.3326194
        # BinUpEdge(6)    = 8.9390772
        self.LEdges = [6.94336, 7.27598, 7.6086, 7.94122, 8.27384, 8.60646, 8.93908]

        self.initialize_dict()
        self.parse()


    def initialize_dict(self) -> None:
        self.data = {data_type: [] for data_type in Utils.DataEnum}


    def reset_data(self) -> None:
        self.data.clear()
        self.initialize_dict()

    
    def parse(self) -> None:
        """Read and parse the spectra from the input file"""

        if any(self.data):
            self.reset_data()

        if not os_path.exists(self.path):
            print(f"{self.path} does not exits!")
            print("Aborting.")
            sys_exit(1)

        for baseline in range(self.NL):
            with open(os_path.join(self.path, f"Spectra_for_baseline_bin_{baseline+1}.txt")) as file:
                parsed_data = np.loadtxt(file)

                # split data into their respective category
                for i, data in enumerate(np.array_split(parsed_data, len(Utils.DataEnum))):
                    data_type = Utils.DataEnum(i)
                    self.data[data_type].append(data)

        
    def get_data(self, data_type: Utils.DataEnum = None) -> dict[Utils.DataEnum, list[np.ndarray]] | np.ndarray:
        if data_type == None:
            return self.data

        return np.array(self.data[data_type])


    def convert_array_2DHist(self, data_type: Utils.DataEnum, data_array: list[np.ndarray]) -> ROOT.TH2D:
        hist_name = data_type.name
        hist = ROOT.TH2F(hist_name, ";Prompt Energy [MeV];Measured Baseline [m]", 
                         self.NE, 0.8, 7.4, self.NL, 6.94, 8.94)

        for baseline, spectrum in enumerate(data_array):
            for energy in range(self.NE):
                bin_content = spectrum[energy, 2]
                bin_error   = spectrum[energy, 3]

                hist.SetBinContent(energy+1, baseline+1, bin_content)
                hist.SetBinError(energy+1, baseline+1, bin_error)

        return hist
            

    def WriteROOT(self, output_file: str) -> None:
        """
        Write spectra into a rootfile

        """ 
        
        with ROOT.TFile.Open(output_file, "recreate") as file:
            for data_type, data in self.data.items():
                hist = self.convert_array_2DHist(data_type, data)

                hist.Write(hist.GetName())

        print(f"Spectra written into {output_file}")


def SaveData() -> None:
    for period in range(1, 6):
        d = SpectraParser(f"PRL_supplemental_material/period_{period}")
        d.WriteROOT(f"Spectra_period_{period}.root")


def ValidateContent(filename: str) -> None:
    tolerance = 0.01
    testPassed = 0

    for period in range(1, 6):
        ref_file = ROOT.TFile(filename)
        supp = SpectraParser(f"period_{period}")

        for data_type, hname in Utils.mapstuff.items():
            det_code = 300 + period
            hpath = f"experiment/P{det_code}/histogram/{hname}{det_code}"

            rec = supp.get_data(data_type)[:,:,2]
            href = Utils.RetrieveHist(ref_file, hpath)

            ref = Utils.ConvertHist2Array(href)
    
            # is the data from the supp files close enough to the original?
            isClose = np.allclose(rec, ref, atol=tolerance)

            if isClose: testPassed += 1

            print(f"Period {period} - {data_type.name}: Test {'passed' if isClose else 'failed'}!")

    print(f"\nTest passed: {testPassed}/25")


if __name__ == '__main__':
    #ValidateContent("supp_ref.root")
    SaveData()


==> anc/data/DeltaChiSqMap.txt <==
# Date: Nov 20, 2024
#
# Delta chi-square distribution of PROSPECT data
#
#sin22theta deltam2 deltaChiSq
0.002108485 0.01879185 2.6414819
0.002108485 0.0398769 2.6414819
0.002108485 0.0447431 2.6414819
0.002108485 0.05020305 2.6414819
0.002108485 0.0563293 2.6414819
0.002108485 0.0632032 2.6414819
0.002108485 0.07091585 2.6414819
0.002108485 0.07956965 2.6414819
0.002108485 0.08927955 2.6414819
0.002108485 0.10017435 2.6414819
0.002108485 0.1123985 2.6414819
0.002108485 0.1261145 2.6414819
0.002108485 0.1415045 2.6414819
0.002108485 0.158772 2.6414819
0.002108485 0.1781465 2.6414819
0.002108485 0.1941955 2.6414819
0.002108485 0.2056905 2.6414819
0.002108485 0.2242785 2.6414819
0.002108485 0.251647 2.6414819
0.002108485 0.282355 2.6414819
0.002108485 0.3168105 2.6414819
0.002108485 0.355471 2.6414819
0.002108485 0.3988495 2.6414819
0.002108485 0.447521 2.6414819
0.002108485 0.5021315 2.6414819
0.002108485 0.5634065 2.6414819
0.002108485 0.632159 2.6414819
0.002108485 0.709301 2.6414819
0.002108485 0.795857 2.6414819
0.002108485 0.8929755 2.6414819
0.002108485 1.0019435 2.6414819
0.002108485 1.12421 2.6414819
0.002108485 1.2614 2.6414819
0.002108485 1.41533 2.6414819
0.002108485 1.58804 2.6414819
0.002108485 1.781825 2.6414819
0.002108485 1.99926 2.6414819
0.002108485 2.24323 2.6414819
0.002108485 2.516975 2.6414819
0.002108485 2.82412 2.6414819
0.002108485 3.168745 2.6414819
0.002108485 3.55543 2.6414819
0.002108485 3.9893 2.6414819
0.002108485 4.47611 2.6414819
0.002108485 5.022325 2.6414819
0.002108485 5.40557 2.6414819
0.002108485 5.72963 2.6414819
0.002108485 6.322865 2.6414819
0.002108485 6.843235 2.6414819
0.002108485 7.095 2.6414819
0.002108485 7.245 2.6414819
0.002108485 7.401205 2.6414819
0.002108485 7.601205 2.6414819
0.002108485 7.8 2.6414819
0.002108485 8.05 2.6414819
0.002108485 8.308965 2.6414819
0.002108485 8.458965 2.6414819
0.002108485 8.65 2.6414819
0.002108485 8.95 2.6414819
0.002108485 9.272585 2.6414819
0.002108485 9.622585 2.6414819
0.002108485 10 2.6414819
0.002108485 10.3989 2.6414819
0.002108485 10.7989 2.6414819
0.002108485 11.15 2.6414819
0.002108485 11.4 2.6414819
0.002108485 11.85 2.6414819
0.002108485 12.35 2.6414819
0.002108485 12.65 2.6414819
0.002108485 13.07105 2.6414819
0.002108485 13.57105 2.6414819
0.002108485 14.1 2.6414819
0.002108485 14.6851 2.6414819
0.002108485 15.0851 2.6414819
0.002108485 15.4961 2.6414819
0.002108485 16.37575 2.6414819
0.002108485 17.58595 2.6414819
0.002108485 18.88555 2.6414819
0.002108485 20.2812 2.6414819
0.002108485 21.78 2.6414819
0.002108485 23.38955 2.6414819
0.002108485 25.11805 2.6414819
0.002108485 26.9743 2.6414819
0.002108485 29.06775 2.6414819
0.00447424 0.01879185 2.6414819
0.00447424 0.0398769 2.6423546
0.00447424 0.0447431 2.6425753
0.00447424 0.05020305 2.64285
0.00447424 0.0563293 2.6431909
0.00447424 0.0632032 2.6436123
0.00447424 0.07091585 2.6441307
0.00447424 0.07956965 2.6447642
0.00447424 0.08927955 2.6455317
0.00447424 0.10017435 2.6464512
0.00447424 0.1123985 2.6475359
0.00447424 0.1261145 2.6487886
0.00447424 0.1415045 2.6501921
0.00447424 0.158772 2.6516943
0.00447424 0.1781465 2.6531864
0.00447424 0.1941955 2.6544725
0.00447424 0.2056905 2.6549585
0.00447424 0.2242785 2.6552301
0.00447424 0.251647 2.6549668
0.00447424 0.282355 2.6529844
0.00447424 0.3168105 2.6483806
0.00447424 0.355471 2.6401404
0.00447424 0.3988495 2.6273969
0.00447424 0.447521 2.6099509
0.00447424 0.5021315 2.5890974
0.00447424 0.5634065 2.568667
0.00447424 0.632159 2.5559349
0.00447424 0.709301 2.5616153
0.00447424 0.795857 2.5974875
0.00447424 0.8929755 2.6697498
0.00447424 1.0019435 2.7684187
0.00447424 1.12421 2.8592176
0.00447424 1.2614 2.8843959
0.00447424 1.41533 2.7769543
0.00447424 1.58804 2.5289175
0.00447424 1.781825 2.3192878
0.00447424 1.99926 2.4179646
0.00447424 2.24323 2.6637673
0.00447424 2.516975 2.7306421
0.00447424 2.82412 2.9656332
0.00447424 3.168745 2.8532895
0.00447424 3.55543 2.3621146
0.00447424 3.9893 2.4010872
0.00447424 4.47611 2.8889689
0.00447424 5.022325 2.8074399
0.00447424 5.40557 2.4256788
0.00447424 5.72963 2.5138615
0.00447424 6.322865 2.691887
0.00447424 6.843235 2.7551086
0.00447424 7.095 2.6077457
0.00447424 7.245 2.5099734
0.00447424 7.401205 2.4877131
0.00447424 7.601205 2.5334302
0.00447424 7.8 2.6439812
0.00447424 8.05 2.7346002
0.00447424 8.308965 2.7306947
0.00447424 8.458965 2.6676865
0.00447424 8.65 2.6465279
0.00447424 8.95 2.6107323
0.00447424 9.272585 2.6063226
0.00447424 9.622585 2.6081779
0.00447424 10 2.6689928
0.00447424 10.3989 2.716496
0.00447424 10.7989 2.6187944
0.00447424 11.15 2.5581377
0.00447424 11.4 2.6206179
0.00447424 11.85 2.6775494
0.00447424 12.35 2.6631344
0.00447424 12.65 2.6122202
0.00447424 13.07105 2.5935062
0.00447424 13.57105 2.6319686
0.00447424 14.1 2.6757406
0.00447424 14.6851 2.6624542
0.00447424 15.0851 2.6069406
0.00447424 15.4961 2.6001374
0.00447424 16.37575 2.6509316
0.00447424 17.58595 2.6250904
0.00447424 18.88555 2.6533081
0.00447424 20.2812 2.635662
0.00447424 21.78 2.6492584
0.00447424 23.38955 2.6341626
0.00447424 25.11805 2.6430897
0.00447424 26.9743 2.6441182
0.00447424 29.06775 2.6403763
0.005020175 0.01879185 2.6414819
0.005020175 0.0398769 2.6424612
0.005020175 0.0447431 2.6427088
0.005020175 0.05020305 2.6430171
0.005020175 0.0563293 2.6433996
0.005020175 0.0632032 2.6438726
0.005020175 0.07091585 2.6444545
0.005020175 0.07956965 2.6451656
0.005020175 0.08927955 2.6460274
0.005020175 0.10017435 2.6470599
0.005020175 0.1123985 2.6482781
0.005020175 0.1261145 2.6496853
0.005020175 0.1415045 2.6512625
0.005020175 0.158772 2.6529513
0.005020175 0.1781465 2.6546298
0.005020175 0.1941955 2.6560781
0.005020175 0.2056905 2.6566266
0.005020175 0.2242785 2.6569343
0.005020175 0.251647 2.6566448
0.005020175 0.282355 2.654425
0.005020175 0.3168105 2.6492615
0.005020175 0.355471 2.6400157
0.005020175 0.3988495 2.6257187
0.005020175 0.447521 2.6061564
0.005020175 0.5021315 2.5827922
0.005020175 0.5634065 2.5599243
0.005020175 0.632159 2.5456956
0.005020175 0.709301 2.5521114
0.005020175 0.795857 2.5924372
0.005020175 0.8929755 2.6737242
0.005020175 1.0019435 2.7847272
0.005020175 1.12421 2.8867997
0.005020175 1.2614 2.9151995
0.005020175 1.41533 2.7948651
0.005020175 1.58804 2.5167631
0.005020175 1.781825 2.2817198
0.005020175 1.99926 2.3926449
0.005020175 2.24323 2.6686103
0.005020175 2.516975 2.7437868
0.005020175 2.82412 3.0076697
0.005020175 3.168745 2.8814488
0.005020175 3.55543 2.3301536
0.005020175 3.9893 2.373743
0.005020175 4.47611 2.9210784
0.005020175 5.022325 2.8293139
0.005020175 5.40557 2.4006155
0.005020175 5.72963 2.4994895
0.005020175 6.322865 2.6990873
0.005020175 6.843235 2.769795
0.005020175 7.095 2.6043187
0.005020175 7.245 2.4945382
0.005020175 7.401205 2.4695291
0.005020175 7.601205 2.5207938
0.005020175 7.8 2.6448227
0.005020175 8.05 2.7464792
0.005020175 8.308965 2.742039
0.005020175 8.458965 2.6712923
0.005020175 8.65 2.6475341
0.005020175 8.95 2.6073143
0.005020175 9.272585 2.6023227
0.005020175 9.622585 2.6043673
0.005020175 10 2.6725854
0.005020175 10.3989 2.7258612
0.005020175 10.7989 2.6161823
0.005020175 11.15 2.5480815
0.005020175 11.4 2.6181866
0.005020175 11.85 2.6820713
0.005020175 12.35 2.6658652
0.005020175 12.65 2.6087138
0.005020175 13.07105 2.5877018
0.005020175 13.57105 2.6308557
0.005020175 14.1 2.679972
0.005020175 14.6851 2.6650512
0.005020175 15.0851 2.6027409
0.005020175 15.4961 2.5951031
0.005020175 16.37575 2.6521048
0.005020175 17.58595 2.6230959
0.005020175 18.88555 2.6547603
0.005020175 20.2812 2.6349533
0.005020175 21.78 2.6502111
0.005020175 23.38955 2.6332681
0.005020175 25.11805 2.6432867
0.005020175 26.9743 2.6444408
0.005020175 29.06775 2.6402411
0.00563273 0.01879185 2.6414819
0.00563273 0.0398769 2.6425808
0.00563273 0.0447431 2.6428586
0.00563273 0.05020305 2.6432046
0.00563273 0.0563293 2.643634
0.00563273 0.0632032 2.6441649
0.00563273 0.07091585 2.644818
0.00563273 0.07956965 2.6456164
0.00563273 0.08927955 2.6465839
0.00563273 0.10017435 2.6477434
0.00563273 0.1123985 2.6491117
0.00563273 0.1261145 2.6506928
0.00563273 0.1415045 2.6524655
0.00563273 0.158772 2.6543645
0.00563273 0.1781465 2.6562533
0.00563273 0.1941955 2.6578851
0.00563273 0.2056905 2.6585044
0.00563273 0.2242785 2.6588534
0.00563273 0.251647 2.658536
0.00563273 0.282355 2.6560512
0.00563273 0.3168105 2.6502602
0.00563273 0.355471 2.6398859
0.00563273 0.3988495 2.6238463
0.00563273 0.447521 2.6019125
0.00563273 0.5021315 2.5757401
0.00563273 0.5634065 2.5501517
0.00563273 0.632159 2.5342587
0.00563273 0.709301 2.5415107
0.00563273 0.795857 2.5868533
0.00563273 0.8929755 2.6783203
0.00563273 1.0019435 2.8032391
0.00563273 1.12421 2.9180116
0.00563273 1.2614 2.9500648
0.00563273 1.41533 2.815321
0.00563273 1.58804 2.5035368
0.00563273 1.781825 2.2400217
0.00563273 1.99926 2.364744
0.00563273 2.24323 2.6745974
0.00563273 2.516975 2.7591253
0.00563273 2.82412 3.0554827
0.00563273 3.168745 2.913647
0.00563273 3.55543 2.294846
0.00563273 3.9893 2.3435795
0.00563273 4.47611 2.9576039
0.00563273 5.022325 2.8542801
0.00563273 5.40557 2.372824
0.00563273 5.72963 2.4836761
0.00563273 6.322865 2.7074395
0.00563273 6.843235 2.7864875
0.00563273 7.095 2.6006528
0.00563273 7.245 2.4773785
0.00563273 7.401205 2.4492767
0.00563273 7.601205 2.506758
0.00563273 7.8 2.6459066
0.00563273 8.05 2.7599423
0.00563273 8.308965 2.754887
0.00563273 8.458965 2.6754444
0.00563273 8.65 2.6487647
0.00563273 8.95 2.6035661
0.00563273 9.272585 2.5979102
0.00563273 9.622585 2.6001576
0.00563273 10 2.6766777
0.00563273 10.3989 2.7364245
0.00563273 10.7989 2.613292
0.00563273 11.15 2.5368275
0.00563273 11.4 2.6154883
0.00563273 11.85 2.6871765
0.00563273 12.35 2.6689524
0.00563273 12.65 2.6047961
0.00563273 13.07105 2.5812019
0.00563273 13.57105 2.6296194
0.00563273 14.1 2.6847331
0.00563273 14.6851 2.667975
0.00563273 15.0851 2.5980326
0.00563273 15.4961 2.5894572
0.00563273 16.37575 2.6534264
0.00563273 17.58595 2.6208593
0.00563273 18.88555 2.6563921
0.00563273 20.2812 2.6341585
0.00563273 21.78 2.6512811
0.00563273 23.38955 2.6322642
0.00563273 25.11805 2.6435079
0.00563273 26.9743 2.644803
0.00563273 29.06775 2.6400894
0.00632003 0.01879185 2.6414819
0.00632003 0.0398769 2.642715
0.00632003 0.0447431 2.6430268
0.00632003 0.05020305 2.6434151
0.00632003 0.0563293 2.643897
0.00632003 0.0632032 2.6444929
0.00632003 0.07091585 2.6452261
0.00632003 0.07956965 2.6461224
0.00632003 0.08927955 2.6472088
0.00632003 0.10017435 2.648511
0.00632003 0.1123985 2.6500482
0.00632003 0.1261145 2.6518249
0.00632003 0.1415045 2.6538177
0.00632003 0.158772 2.6559538
0.00632003 0.1781465 2.6580799
0.00632003 0.1941955 2.6599194
0.00632003 0.2056905 2.6606192
0.00632003 0.2242785 2.6610154
0.00632003 0.251647 2.6606688
0.00632003 0.282355 2.6578881
0.00632003 0.3168105 2.6513937
0.00632003 0.355471 2.6397531
0.00632003 0.3988495 2.6217586
0.00632003 0.447521 2.5971682
0.00632003 0.5021315 2.567856
0.00632003 0.5634065 2.5392334
0.00632003 0.632159 2.5214916
0.00632003 0.709301 2.5296957
0.00632003 0.795857 2.5806923
0.00632003 0.8929755 2.6836496
0.00632003 1.0019435 2.8242788
0.00632003 1.12421 2.9533648
0.00632003 1.2614 2.9895663
0.00632003 1.41533 2.8387259
0.00632003 1.58804 2.4892152
0.00632003 1.781825 2.1938081
0.00632003 1.99926 2.33408
0.00632003 2.24323 2.6820125
0.00632003 2.516975 2.7770792
0.00632003 2.82412 3.1099457
0.00632003 3.168745 2.9505342
0.00632003 3.55543 2.2559281
0.00632003 3.9893 2.310388
0.00632003 4.47611 2.999214
0.00632003 5.022325 2.8828261
0.00632003 5.40557 2.3420575
0.00632003 5.72963 2.4663269
0.00632003 6.322865 2.7171556
0.00632003 6.843235 2.8054867
0.00632003 7.095 2.5967659
0.00632003 7.245 2.4583254
0.00632003 7.401205 2.4267428
0.00632003 7.601205 2.4911892
0.00632003 7.8 2.6472988
0.00632003 8.05 2.7752181
0.00632003 8.308965 2.7694534
0.00632003 8.458965 2.6802373
0.00632003 8.65 2.6502736
0.00632003 8.95 2.5994701
0.00632003 9.272585 2.5930545
0.00632003 9.622585 2.5955172
0.00632003 10 2.6813467
0.00632003 10.3989 2.7483466
0.00632003 10.7989 2.6101004
0.00632003 11.15 2.5242373
0.00632003 11.4 2.6124983
0.00632003 11.85 2.6929443
0.00632003 12.35 2.6724454
0.00632003 12.65 2.6004213
0.00632003 13.07105 2.573925
0.00632003 13.57105 2.628248
0.00632003 14.1 2.690092
0.00632003 14.6851 2.6712681
0.00632003 15.0851 2.5927546
0.00632003 15.4961 2.5831258
0.00632003 16.37575 2.6549159
0.00632003 17.58595 2.6183517
0.00632003 18.88555 2.6582259
0.00632003 20.2812 2.6332672
0.00632003 21.78 2.6524829
0.00632003 23.38955 2.6311373
0.00632003 25.11805 2.6437564
0.00632003 26.9743 2.6452096
0.00632003 29.06775 2.639919
0.00709119 0.01879185 2.6414819
0.00709119 0.0398769 2.6428656
0.00709119 0.0447431 2.6432155
0.00709119 0.05020305 2.6436513
0.00709119 0.0563293 2.6441922
0.00709119 0.0632032 2.6448611
0.00709119 0.07091585 2.6456842
0.00709119 0.07956965 2.6466906
0.00709119 0.08927955 2.6479106
0.00709119 0.10017435 2.6493733
0.00709119 0.1123985 2.6511003
0.00709119 0.1261145 2.6530973
0.00709119 0.1415045 2.6553381
0.00709119 0.158772 2.6577414
0.00709119 0.1781465 2.6601357
0.00709119 0.1941955 2.6622104
0.00709119 0.2056905 2.6630018
0.00709119 0.2242785 2.6634523
0.00709119 0.251647 2.6630753
0.00709119 0.282355 2.6599646
0.00709119 0.3168105 2.6526818
0.00709119 0.355471 2.6396202
0.00709119 0.3988495 2.6194331
0.00709119 0.447521 2.591867
0.00709119 0.5021315 2.5590461
0.00709119 0.5634065 2.527042
0.00709119 0.632159 2.5072493
0.00709119 0.709301 2.516539
0.00709119 0.795857 2.5739111
0.00709119 0.8929755 2.6898465
0.00709119 1.0019435 2.8482249
0.00709119 1.12421 2.9934512
0.00709119 1.2614 3.0343688
0.00709119 1.41533 2.8655579
0.00709119 1.58804 2.4738004
0.00709119 1.781825 2.1426785
0.00709119 1.99926 2.3004835
0.00709119 2.24323 2.6912121
0.00709119 2.516975 2.798162
0.00709119 2.82412 3.1720828
0.00709119 3.168745 2.9928808
0.00709119 3.55543 2.2131423
0.00709119 3.9893 2.2739699
0.00709119 4.47611 3.0466929
0.00709119 5.022325 2.9155277
0.00709119 5.40557 2.3080624
0.00709119 5.72963 2.4473578
0.00709119 6.322865 2.728492
0.00709119 6.843235 2.8271444
0.00709119 7.095 2.5926903
0.00709119 7.245 2.4372007
0.00709119 7.401205 2.4016989
0.00709119 7.601205 2.4739477
0.00709119 7.8 2.6490831
0.00709119 8.05 2.7925718
0.00709119 8.308965 2.785987
0.00709119 8.458965 2.685784
0.00709119 8.65 2.6521284
0.00709119 8.95 2.5950127
0.00709119 9.272585 2.5877265
0.00709119 9.622585 2.5904154
0.00709119 10 2.686683
0.00709119 10.3989 2.7618111
0.00709119 10.7989 2.6065839
0.00709119 11.15 2.5101578
0.00709119 11.4 2.6091909
0.00709119 11.85 2.6994661
0.00709119 12.35 2.6764014
0.00709119 12.65 2.5955393
0.00709119 13.07105 2.5657808
0.00709119 13.57105 2.626729
0.00709119 14.1 2.696126
0.00709119 14.6851 2.6749788
0.00709119 15.0851 2.5868388
0.00709119 15.4961 2.5760262
0.00709119 16.37575 2.6565955
0.00709119 17.58595 2.6155403
0.00709119 18.88555 2.6602874
0.00709119 20.2812 2.6322678
0.00709119 21.78 2.6538329
0.00709119 23.38955 2.6298724
0.00709119 25.11805 2.6440356
0.00709119 26.9743 2.6456663
0.00709119 29.06775 2.6397278
0.007956445 0.01879185 2.6414819
0.007956445 0.0398769 2.6430346
0.007956445 0.0447431 2.6434273
0.007956445 0.05020305 2.6439164
0.007956445 0.0563293 2.6445235
0.007956445 0.0632032 2.6452745
0.007956445 0.07091585 2.6461986
0.007956445 0.07956965 2.6473286
0.007956445 0.08927955 2.6486988
0.007956445 0.10017435 2.650342
0.007956445 0.1123985 2.6522827
0.007956445 0.1261145 2.6545276
0.007956445 0.1415045 2.6570479
0.007956445 0.158772 2.6597528
0.007956445 0.1781465 2.6624502
0.007956445 0.1941955 2.6647917
0.007956445 0.2056905 2.6656875
0.007956445 0.2242785 2.6662005
0.007956445 0.251647 2.6657926
0.007956445 0.282355 2.6623139
0.007956445 0.3168105 2.6541476
0.007956445 0.355471 2.6394916
0.007956445 0.3988495 2.616845
0.007956445 0.447521 2.5859467
0.007956445 0.5021315 2.5492069
0.007956445 0.5634065 2.5134378
0.007956445 0.632159 2.4913736
0.007956445 0.709301 2.5019034
0.007956445 0.795857 2.5664686
0.007956445 0.8929755 2.6970736
0.007956445 1.0019435 2.8755203
0.007956445 1.12421 3.0389575
0.007956445 1.2614 3.0852447
0.007956445 1.41533 2.8963842
0.007956445 1.58804 2.4573302
0.007956445 1.781825 2.0862224
0.007956445 1.99926 2.2638091
0.007956445 2.24323 2.7026444
0.007956445 2.516975 2.8230008
0.007956445 2.82412 3.2430992
0.007956445 3.168745 3.0416034
0.007956445 3.55543 2.1662474
0.007956445 3.9893 2.2341473
0.007956445 4.47611 3.1009632
0.007956445 5.022325 2.9530678
0.007956445 5.40557 2.2705824
0.007956445 5.72963 2.4267012
0.007956445 6.322865 2.74176
0.007956445 6.843235 2.851874
0.007956445 7.095 2.5884774
0.007956445 7.245 2.4138178
0.007956445 7.401205 2.3739017
0.007956445 7.601205 2.4548887
0.007956445 7.8 2.6513655
0.007956445 8.05 2.8123128
0.007956445 8.308965 2.8047776
0.007956445 8.458965 2.6922209
0.007956445 8.65 2.6544134
0.007956445 8.95 2.5901858
0.007956445 9.272585 2.5819
0.007956445 9.622585 2.5848233
0.007956445 10 2.6927936
0.007956445 10.3989 2.7770294
0.007956445 10.7989 2.60272
0.007956445 11.15 2.4944197
0.007956445 11.4 2.6055398
0.007956445 11.85 2.7068467
0.007956445 12.35 2.6808864
0.007956445 12.65 2.590095
0.007956445 13.07105 2.5566687
0.007956445 13.57105 2.6250497
0.007956445 14.1 2.702923
0.007956445 14.6851 2.679162
0.007956445 15.0851 2.5802091
0.007956445 15.4961 2.5680658
0.007956445 16.37575 2.6584905
0.007956445 17.58595 2.6123888
0.007956445 18.88555 2.6626051
0.007956445 20.2812 2.6311471
0.007956445 21.78 2.6553496
0.007956445 23.38955 2.6284524
0.007956445 25.11805 2.6443492
0.007956445 26.9743 2.6461792
0.007956445 29.06775 2.6395131
0.00892728 0.01879185 2.6414819
0.00892728 0.0398769 2.6432242
0.00892728 0.0447431 2.6436651
0.00892728 0.05020305 2.644214
0.00892728 0.0563293 2.6448955
0.00892728 0.0632032 2.6457385
0.00892728 0.07091585 2.6467761
0.00892728 0.07956965 2.6480451
0.00892728 0.08927955 2.6495842
0.00892728 0.10017435 2.6514303
0.00892728 0.1123985 2.6536116
0.00892728 0.1261145 2.6561358
0.00892728 0.1415045 2.6589713
0.00892728 0.158772 2.6620168
0.00892728 0.1781465 2.6650573
0.00892728 0.1941955 2.6677015
0.00892728 0.2056905 2.6687166
0.00892728 0.2242785 2.6693016
0.00892728 0.251647 2.668863
0.00892728 0.282355 2.6649745
0.00892728 0.3168105 2.6558183
0.00892728 0.355471 2.6393732
0.00892728 0.3988495 2.6139679
0.00892728 0.447521 2.5793392
0.00892728 0.5021315 2.5382249
0.00892728 0.5634065 2.498268
0.00892728 0.632159 2.4736925
0.00892728 0.709301 2.4856412
0.00892728 0.795857 2.5583276
0.00892728 0.8929755 2.7055287
0.00892728 1.0019435 2.9066859
0.00892728 1.12421 3.0906839
0.00892728 1.2614 3.1430943
0.00892728 1.41533 2.9318811
0.00892728 1.58804 2.439892
0.00892728 1.781825 2.0240282
0.00892728 1.99926 2.2239482
0.00892728 2.24323 2.7168727
0.00892728 2.516975 2.8523641
0.00892728 2.82412 3.324419
0.00892728 3.168745 3.0977975
0.00892728 3.55543 2.1150329
0.00892728 3.9893 2.1907765
0.00892728 4.47611 3.163116
0.00892728 5.022325 2.9962595
0.00892728 5.40557 2.2293655
0.00892728 5.72963 2.4043154
0.00892728 6.322865 2.7573392
0.00892728 6.843235 2.880163
0.00892728 7.095 2.5842051
0.00892728 7.245 2.3879848
0.00892728 7.401205 2.3430941
0.00892728 7.601205 2.4338654
0.00892728 7.8 2.6542801
0.00892728 8.05 2.8348036
0.00892728 8.308965 2.8261635
0.00892728 8.458965 2.6997125
0.00892728 8.65 2.6572347
0.00892728 8.95 2.5849902
0.00892728 9.272585 2.5755539
0.00892728 9.622585 2.5787157
0.00892728 10 2.6998053
0.00892728 10.3989 2.7942445
0.00892728 10.7989 2.5984876
0.00892728 11.15 2.4768357
0.00892728 11.4 2.6015186
0.00892728 11.85 2.7152077
0.00892728 12.35 2.6859773
0.00892728 12.65 2.5840286
0.00892728 13.07105 2.5464774
0.00892728 13.57105 2.623197
0.00892728 14.1 2.7105832
0.00892728 14.6851 2.6838808
0.00892728 15.0851 2.5727803
0.00892728 15.4961 2.559141
0.00892728 16.37575 2.6606301
0.00892728 17.58595 2.6088563
0.00892728 18.88555 2.6652117
0.00892728 20.2812 2.6298907
0.00892728 21.78 2.6570538
0.00892728 23.38955 2.6268583
0.00892728 25.11805 2.6447016
0.00892728 26.9743 2.6467552
0.00892728 29.06775 2.639272
0.010016555 0.01879185 2.6414819
0.010016555 0.0398769 2.6434371
0.010016555 0.0447431 2.6439319
0.010016555 0.05020305 2.644548
0.010016555 0.0563293 2.6453131
0.010016555 0.0632032 2.6462595
0.010016555 0.07091585 2.6474246
0.010016555 0.07956965 2.6488498
0.010016555 0.08927955 2.6505788
0.010016555 0.10017435 2.6526534
0.010016555 0.1123985 2.6551055
0.010016555 0.1261145 2.6579445
0.010016555 0.1415045 2.6611356
0.010016555 0.158772 2.6645661
0.010016555 0.1781465 2.667995
0.010016555 0.1941955 2.6709836
0.010016555 0.2056905 2.672135
0.010016555 0.2242785 2.6728033
0.010016555 0.251647 2.6723353
0.010016555 0.282355 2.6679909
0.010016555 0.3168105 2.6577257
0.010016555 0.355471 2.6392729
0.010016555 0.3988495 2.6107737
0.010016555 0.447521 2.5719699
0.010016555 0.5021315 2.5259758
0.010016555 0.5634065 2.4813667
0.010016555 0.632159 2.4540205
0.010016555 0.709301 2.467596
0.010016555 0.795857 2.5494579
0.010016555 0.8929755 2.715452
0.010016555 1.0019435 2.9423353
0.010016555 1.12421 3.1495638
0.010016555 1.2614 3.2089687
0.010016555 1.41533 2.9728567
0.010016555 1.58804 2.4216408
0.010016555 1.781825 1.955698
0.010016555 1.99926 2.1808509
0.010016555 2.24323 2.7346063
0.010016555 2.516975 2.8871961
0.010016555 2.82412 3.4177289
0.010016555 3.168745 3.1627747
0.010016555 3.55543 2.0593399
0.010016555 3.9893 2.1437691
0.010016555 4.47611 3.2344435
0.010016555 5.022325 3.0460732
0.010016555 5.40557 2.1841757
0.010016555 5.72963 2.3801972
0.010016555 6.322865 2.7756932
0.010016555 6.843235 2.9125878
0.010016555 7.095 2.5799853
0.010016555 7.245 2.3595084
0.010016555 7.401205 2.3090091
0.010016555 7.601205 2.410733
0.010016555 7.8 2.657997
0.010016555 8.05 2.8604688
0.010016555 8.308965 2.8505406
0.010016555 8.458965 2.7084581
0.010016555 8.65 2.6607252
0.010016555 8.95 2.5794386
0.010016555 9.272585 2.5686749
0.010016555 9.622585 2.5720736
0.010016555 10 2.7078686
0.010016555 10.3989 2.8137367
0.010016555 10.7989 2.5938688
0.010016555 11.15 2.4572005
0.010016555 11.4 2.597102
0.010016555 11.85 2.7246896
0.010016555 12.35 2.6917633
0.010016555 12.65 2.5772752
0.010016555 13.07105 2.5350837
0.010016555 13.57105 2.6211581
0.010016555 14.1 2.7192206
0.010016555 14.6851 2.689207
0.010016555 15.0851 2.5644574
0.010016555 15.4961 2.5491359
0.010016555 16.37575 2.6630475
0.010016555 17.58595 2.6048974
0.010016555 18.88555 2.668144
0.010016555 20.2812 2.6284821
0.010016555 21.78 2.6589693
0.010016555 23.38955 2.6250685
0.010016555 25.11805 2.6450977
0.010016555 26.9743 2.6474023
0.010016555 29.06775 2.6390013
0.01123875 0.01879185 2.6414819
0.01123875 0.0398769 2.643676
0.01123875 0.0447431 2.6442313
0.01123875 0.05020305 2.644923
0.01123875 0.0563293 2.6457818
0.01123875 0.0632032 2.6468445
0.01123875 0.07091585 2.6481529
0.01123875 0.07956965 2.6497537
0.01123875 0.08927955 2.6516964
0.01123875 0.10017435 2.654028
0.01123875 0.1123985 2.6567852
0.01123875 0.1261145 2.6599792
0.01123875 0.1415045 2.6635719
0.01123875 0.158772 2.6674378
0.01123875 0.1781465 2.6713071
0.01123875 0.1941955 2.6746876
0.01123875 0.2056905 2.6759953
0.01123875 0.2242785 2.6767603
0.01123875 0.251647 2.6762656
0.01123875 0.282355 2.6714147
0.01123875 0.3168105 2.6599074
0.01123875 0.355471 2.6392017
0.01123875 0.3988495 2.6072328
0.01123875 0.447521 2.5637579
0.01123875 0.5021315 2.5123252
0.01123875 0.5634065 2.462555
0.01123875 0.632159 2.4321596
0.01123875 0.709301 2.4476039
0.01123875 0.795857 2.5398404
0.01123875 0.8929755 2.7271371
0.01123875 1.0019435 2.9831924
0.01123875 1.12421 3.2166881
0.01123875 1.2614 3.2840976
0.01123875 1.41533 3.0202786
0.01123875 1.58804 2.4028237
0.01123875 1.781825 1.880868
0.01123875 1.99926 2.1345518
0.01123875 2.24323 2.7567371
0.01123875 2.516975 2.928658
0.01123875 2.82412 3.5250313
0.01123875 3.168745 3.2381102
0.01123875 3.55543 1.9990898
0.01123875 3.9893 2.0931182
0.01123875 4.47611 3.3164799
0.01123875 5.022325 3.1036699
0.01123875 5.40557 2.1348077
0.01123875 5.72963 2.3543988
0.01123875 6.322865 2.7973893
0.01123875 6.843235 2.9498312
0.01123875 7.095 2.5759754
0.01123875 7.245 2.3282012
0.01123875 7.401205 2.2713749
0.01123875 7.601205 2.385355
0.01123875 7.8 2.6627314
0.01123875 8.05 2.8898079
0.01123875 8.308965 2.8783732
0.01123875 8.458965 2.7186997
0.01123875 8.65 2.6650519
0.01123875 8.95 2.5735608
0.01123875 9.272585 2.5612618
0.01123875 9.622585 2.5648872
0.01123875 10 2.7171633
0.01123875 10.3989 2.8358295
0.01123875 10.7989 2.5888508
0.01123875 11.15 2.4352892
0.01123875 11.4 2.5922669
0.01123875 11.85 2.7354552
0.01123875 12.35 2.6983483
0.01123875 12.65 2.5697654
0.01123875 13.07105 2.5223523
0.01123875 13.57105 2.6189208
0.01123875 14.1 2.7289654
0.01123875 14.6851 2.6952228
0.01123875 15.0851 2.5551352
0.01123875 15.4961 2.5379215
0.01123875 16.37575 2.665781
0.01123875 17.58595 2.6004614
0.01123875 18.88555 2.6714435
0.01123875 20.2812 2.6269033
0.01123875 21.78 2.6611223
0.01123875 23.38955 2.623059
0.01123875 25.11805 2.6455429
0.01123875 26.9743 2.6481292
0.01123875 29.06775 2.6386973
0.0126101 0.01879185 2.6414819
0.0126101 0.0398769 2.6439442
0.0126101 0.0447431 2.6445675
0.0126101 0.05020305 2.6453439
0.0126101 0.0563293 2.6463082
0.0126101 0.0632032 2.6475014
0.0126101 0.07091585 2.6489709
0.0126101 0.07956965 2.6507692
0.0126101 0.08927955 2.6529522
0.0126101 0.10017435 2.6555734
0.0126101 0.1123985 2.6586744
0.0126101 0.1261145 2.662269
0.0126101 0.1415045 2.6663155
0.0126101 0.158772 2.6706743
0.0126101 0.1781465 2.6750437
0.0126101 0.1941955 2.6788711
0.0126101 0.2056905 2.6803583
0.0126101 0.2242785 2.6812358
0.0126101 0.251647 2.6807191
0.0126101 0.282355 2.6753062
0.0126101 0.3168105 2.6624079
0.0126101 0.355471 2.6391741
0.0126101 0.3988495 2.6033139
0.0126101 0.447521 2.5546148
0.0126101 0.5021315 2.4971255
0.0126101 0.5634065 2.4416384
0.0126101 0.632159 2.4078965
0.0126101 0.709301 2.4254929
0.0126101 0.795857 2.5294713
0.0126101 0.8929755 2.7409448
0.0126101 1.0019435 3.030122
0.0126101 1.12421 3.2933474
0.0126101 1.2614 3.3699368
0.0126101 1.41533 3.0753181
0.0126101 1.58804 2.383807
0.0126101 1.781825 1.7992218
0.0126101 1.99926 2.0851981
0.0126101 2.24323 2.7843925
0.0126101 2.516975 2.9781894
0.0126101 2.82412 3.6487298
0.0126101 3.168745 3.3257147
0.0126101 3.55543 1.9343105
0.0126101 3.9893 2.0389259
0.0126101 4.47611 3.4110679
0.0126101 5.022325 3.1704538
0.0126101 5.40557 2.081099
0.0126101 5.72963 2.3270454
0.0126101 6.322865 2.8231277
0.0126101 6.843235 2.9927119
0.0126101 7.095 2.5723915
0.0126101 7.245 2.2938844
0.0126101 7.401205 2.2299153
0.0126101 7.601205 2.3576069
0.0126101 7.8 2.6687561
0.0126101 8.05 2.9234146
0.0126101 8.308965 2.9102122
0.0126101 8.458965 2.7307336
0.0126101 8.65 2.6704252
0.0126101 8.95 2.567409
0.0126101 9.272585 2.5533291
0.0126101 9.622585 2.5571598
0.0126101 10 2.7279054
0.0126101 10.3989 2.8609007
0.0126101 10.7989 2.5834276
0.0126101 11.15 2.4108539
0.0126101 11.4 2.5869936
0.0126101 11.85 2.7476954
0.0126101 12.35 2.7058551
0.0126101 12.65 2.561424
0.0126101 13.07105 2.5081326
0.0126101 13.57105 2.616474
0.0126101 14.1 2.7399677
0.0126101 14.6851 2.7020233
0.0126101 15.0851 2.5446949
0.0126101 15.4961 2.5253522
0.0126101 16.37575 2.6688749
0.0126101 17.58595 2.5954912
0.0126101 18.88555 2.675158
0.0126101 20.2812 2.6251337
0.0126101 21.78 2.6635432
0.0126101 23.38955 2.6208024
0.0126101 25.11805 2.6460435
0.0126101 26.9743 2.6489461
0.0126101 29.06775 2.6383558
0.0141488 0.01879185 2.6414819
0.0141488 0.0398769 2.6442451
0.0141488 0.0447431 2.6449448
0.0141488 0.05020305 2.6458164
0.0141488 0.0563293 2.6468991
0.0141488 0.0632032 2.6482391
0.0141488 0.07091585 2.6498897
0.0141488 0.07956965 2.6519103
0.0141488 0.08927955 2.6543638
0.0141488 0.10017435 2.6573111
0.0141488 0.1123985 2.6608
0.0141488 0.1261145 2.6648468
0.0141488 0.1415045 2.6694065
0.0141488 0.158772 2.6743238
0.0141488 0.1781465 2.6792615
0.0141488 0.1941955 2.6835997
0.0141488 0.2056905 2.6852935
0.0141488 0.2242785 2.6863022
0.0141488 0.251647 2.6857712
0.0141488 0.282355 2.6797355
0.0141488 0.3168105 2.6652802
0.0141488 0.355471 2.6392092
0.0141488 0.3988495 2.5989857
0.0141488 0.447521 2.5444464
0.0141488 0.5021315 2.48022
0.0141488 0.5634065 2.4184124
0.0141488 0.632159 2.3810103
0.0141488 0.709301 2.4010906
0.0141488 0.795857 2.5183709
0.0141488 0.8929755 2.7573171
0.0141488 1.0019435 3.0841481
0.0141488 1.12421 3.3810539
0.0141488 1.2614 3.4681935
0.0141488 1.41533 3.1393834
0.0141488 1.58804 2.3651208
0.0141488 1.781825 1.7105441
0.0141488 1.99926 2.0331058
0.0141488 2.24323 2.8189905
0.0141488 2.516975 3.0375661
0.0141488 2.82412 3.7916887
0.0141488 3.168745 3.4278912
0.0141488 3.55543 1.8651987
0.0141488 3.9893 1.98146
0.0141488 4.47611 3.5204032
0.0141488 5.022325 3.2481111
0.0141488 5.40557 2.0229677
0.0141488 5.72963 2.2983695
0.0141488 6.322865 2.853768
0.0141488 6.843235 3.0422033
0.0141488 7.095 2.5695274
0.0141488 7.245 2.256407
0.0141488 7.401205 2.184369
0.0141488 7.601205 2.3273934
0.0141488 7.8 2.6764166
0.0141488 8.05 2.961989
0.0141488 8.308965 2.9467053
0.0141488 8.458965 2.7449211
0.0141488 8.65 2.6771093
0.0141488 8.95 2.5610671
0.0141488 9.272585 2.5449156
0.0141488 9.622585 2.5489144
0.0141488 10 2.7403538
0.0141488 10.3989 2.8893868
0.0141488 10.7989 2.5776049
0.0141488 11.15 2.3836274
0.0141488 11.4 2.5812691
0.0141488 11.85 2.761632
0.0141488 12.35 2.7144266
0.0141488 12.65 2.5521723
0.0141488 13.07105 2.4922611
0.0141488 13.57105 2.6138089
0.0141488 14.1 2.7523983
0.0141488 14.6851 2.7097173
0.0141488 15.0851 2.533006
0.0141488 15.4961 2.5112671
0.0141488 16.37575 2.67238
0.0141488 17.58595 2.5899238
0.0141488 18.88555 2.6793409
0.0141488 20.2812 2.6231506
0.0141488 21.78 2.6662659
0.0141488 23.38955 2.6182683
0.0141488 25.11805 2.6466066
0.0141488 26.9743 2.6498641
0.0141488 29.06775 2.6379723
0.0158752 0.01879185 2.6414819
0.0158752 0.0398769 2.644583
0.0158752 0.0447431 2.6453685
0.0158752 0.05020305 2.646347
0.0158752 0.0563293 2.6475628
0.0158752 0.0632032 2.6490677
0.0158752 0.07091585 2.650922
0.0158752 0.07956965 2.6531926
0.0158752 0.08927955 2.6559508
0.0158752 0.10017435 2.6592657
0.0158752 0.1123985 2.6631921
0.0158752 0.1261145 2.66775
0.0158752 0.1415045 2.6728906
0.0158752 0.158772 2.6784417
0.0158752 0.1781465 2.6840264
0.0158752 0.1941955 2.688949
0.0158752 0.2056905 2.6908814
0.0158752 0.2242785 2.6920437
0.0158752 0.251647 2.6915096
0.0158752 0.282355 2.6847852
0.0158752 0.3168105 2.6685873
0.0158752 0.355471 2.6393325
0.0158752 0.3988495 2.5942164
0.0158752 0.447521 2.5331517
0.0158752 0.5021315 2.4614399
0.0158752 0.5634065 2.3926594
0.0158752 0.632159 2.3512696
0.0158752 0.709301 2.3742243
0.0158752 0.795857 2.5065909
0.0158752 0.8929755 2.7767998
0.0158752 1.0019435 3.1465002
0.0158752 1.12421 3.481605
0.0158752 1.2614 3.5808993
0.0158752 1.41533 3.2141881
0.0158752 1.58804 2.3475053
0.0158752 1.781825 1.6147489
0.0158752 1.99926 1.9788081
0.0158752 2.24323 2.8623245
0.0158752 2.516975 3.1089973
0.0158752 2.82412 3.9573659
0.0158752 3.168745 3.5474486
0.0158752 3.55543 1.7921683
0.0158752 3.9893 1.9212025
0.0158752 4.47611 3.6471374
0.0158752 5.022325 3.3386923
0.0158752 5.40557 1.960436
0.0158752 5.72963 2.2687419
0.0158752 6.322865 2.8903753
0.0158752 6.843235 3.0994784
0.0158752 7.095 2.5677771
0.0158752 7.245 2.2156534
0.0158752 7.401205 2.1344926
0.0158752 7.601205 2.2946558
0.0158752 7.8 2.6861509
0.0158752 8.05 3.0063679
0.0158752 8.308965 2.9886254
0.0158752 8.458965 2.7617066
0.0158752 8.65 2.6854377
0.0158752 8.95 2.5546599
0.0158752 9.272585 2.536091
0.0158752 9.622585 2.5401998
0.0158752 10 2.7548216
0.0158752 10.3989 2.9217995
0.0158752 10.7989 2.5714032
0.0158752 11.15 2.3533186
0.0158752 11.4 2.5750888
0.0158752 11.85 2.777526
0.0158752 12.35 2.7242327
0.0158752 12.65 2.5419274
0.0158752 13.07105 2.4745578
0.0158752 13.57105 2.6109202
0.0158752 14.1 2.7664545
0.0158752 14.6851 2.718431
0.0158752 15.0851 2.5199224
0.0158752 15.4961 2.4954853
0.0158752 16.37575 2.6763557
0.0158752 17.58595 2.5836887
0.0158752 18.88555 2.6840538
0.0158752 20.2812 2.6209287
0.0158752 21.78 2.669329
0.0158752 23.38955 2.6154221
0.0158752 25.11805 2.64724
0.0158752 26.9743 2.6508961
0.0158752 29.06775 2.6375413
0.01781225 0.01879185 2.6414819
0.01781225 0.0398769 2.6449622
0.01781225 0.0447431 2.645844
0.01781225 0.05020305 2.6469427
0.01781225 0.0563293 2.648308
0.01781225 0.0632032 2.6499984
0.01781225 0.07091585 2.6520818
0.01781225 0.07956965 2.6546338
0.01781225 0.08927955 2.6577352
0.01781225 0.10017435 2.6614646
0.01781225 0.1123985 2.665885
0.01781225 0.1261145 2.6710207
0.01781225 0.1415045 2.6768195
0.01781225 0.158772 2.6830905
0.01781225 0.1781465 2.6894128
0.01781225 0.1941955 2.6950057
0.01781225 0.2056905 2.6972143
0.01781225 0.2242785 2.6985572
0.01781225 0.251647 2.6980361
0.01781225 0.282355 2.6905518
0.01781225 0.3168105 2.6724046
0.01781225 0.355471 2.6395771
0.01781225 0.3988495 2.5889761
0.01781225 0.447521 2.5206254
0.01781225 0.5021315 2.4406099
0.01781225 0.5634065 2.3641571
0.01781225 0.632159 2.3184441
0.01781225 0.709301 2.3447335
0.01781225 0.795857 2.494229
0.01781225 0.8929755 2.8000643
0.01781225 1.0019435 3.218644
0.01781225 1.12421 3.5971203
0.01781225 1.2614 3.7104519
0.01781225 1.41533 3.3018052
0.01781225 1.58804 2.3319811
0.01781225 1.781825 1.5119618
0.01781225 1.99926 1.9231444
0.01781225 2.24323 2.9166523
0.01781225 2.516975 3.1952192
0.01781225 2.82412 4.1499092
0.01781225 3.168745 3.6877937
0.01781225 3.55543 1.7159476
0.01781225 3.9893 1.8589397
0.01781225 4.47611 3.7944518
0.01781225 5.022325 3.4446762
0.01781225 5.40557 1.8936891
0.01781225 5.72963 2.2387258
0.01781225 6.322865 2.9342635
0.01781225 6.843235 3.1659418
0.01781225 7.095 2.5676643
0.01781225 7.245 2.1715732
0.01781225 7.401205 2.0800899
0.01781225 7.601205 2.2593987
0.01781225 7.8 2.6985128
0.01781225 8.05 3.0575448
0.01781225 8.308965 3.0368872
0.01781225 8.458965 2.7816346
0.01781225 8.65 2.6958296
0.01781225 8.95 2.548368
0.01781225 9.272585 2.5269696
0.01781225 9.622585 2.5311023
0.01781225 10 2.771686
0.01781225 10.3989 2.9587331
0.01781225 10.7989 2.5648647
0.01781225 11.15 2.3196191
0.01781225 11.4 2.5684624
0.01781225 11.85 2.7956823
0.01781225 12.35 2.7354726
0.01781225 12.65 2.5306055
0.01781225 13.07105 2.4548292
0.01781225 13.57105 2.6078078
0.01781225 14.1 2.7823617
0.01781225 14.6851 2.7283089
0.01781225 15.0851 2.505284
0.01781225 15.4961 2.4778079
0.01781225 16.37575 2.6808702
0.01781225 17.58595 2.5767083
0.01781225 18.88555 2.6893657
0.01781225 20.2812 2.6184397
0.01781225 21.78 2.6727756
0.01781225 23.38955 2.6122252
0.01781225 25.11805 2.6479529
0.01781225 26.9743 2.6520563
0.01781225 29.06775 2.6370571
0.0199857 0.01879185 2.6414819
0.0199857 0.0398769 2.645388
0.0199857 0.0447431 2.6463779
0.0199857 0.05020305 2.6476117
0.0199857 0.0563293 2.6491451
0.0199857 0.0632032 2.6510441
0.0199857 0.07091585 2.6533852
0.0199857 0.07956965 2.6562542
0.0199857 0.08927955 2.6597425
0.0199857 0.10017435 2.6639396
0.0199857 0.1123985 2.6689181
0.0199857 0.1261145 2.674708
0.0199857 0.1415045 2.6812534
0.0199857 0.158772 2.6883435
0.0199857 0.1781465 2.6955083
0.0199857 0.1941955 2.7018719
0.0199857 0.2056905 2.7044012
0.0199857 0.2242785 2.7059569
0.0199857 0.251647 2.7054713
0.0199857 0.282355 2.6971509
0.0199857 0.3168105 2.6768237
0.0199857 0.355471 2.6399864
0.0199857 0.3988495 2.5832364
0.0199857 0.447521 2.5067547
0.0199857 0.5021315 2.4175418
0.0199857 0.5634065 2.3326714
0.0199857 0.632159 2.2822975
0.0199857 0.709301 2.3124671
0.0199857 0.795857 2.4814398
0.0199857 0.8929755 2.8279492
0.0199857 1.0019435 3.3023655
0.0199857 1.12421 3.7301593
0.0199857 1.2614 3.8597492
0.0199857 1.41533 3.4047908
0.0199857 1.58804 2.3199276
0.0199857 1.781825 1.4025607
0.0199857 1.99926 1.8673386
0.0199857 2.24323 2.9848442
0.0199857 2.516975 3.2996672
0.0199857 2.82412 4.3743989
0.0199857 3.168745 3.8531357
0.0199857 3.55543 1.6376556
0.0199857 3.9893 1.7958381
0.0199857 4.47611 3.9662437
0.0199857 5.022325 3.5691174
0.0199857 5.40557 1.8231093
0.0199857 5.72963 2.2091266
0.0199857 6.322865 2.9870767
0.0199857 6.843235 3.2433111
0.0199857 7.095 2.5698813
0.0199857 7.245 2.1241906
0.0199857 7.401205 2.0210138
0.0199857 7.601205 2.2217009
0.0199857 7.8 2.7142078
0.0199857 8.05 3.1167258
0.0199857 8.308965 3.0925992
0.0199857 8.458965 2.8053832
0.0199857 8.65 2.7088171
0.0199857 8.95 2.5424431
0.0199857 9.272585 2.5177208
0.0199857 9.622585 2.5217546
0.0199857 10 2.7914103
0.0199857 10.3989 3.0008963
0.0199857 10.7989 2.558059
0.0199857 11.15 2.2821909
0.0199857 11.4 2.561416
0.0199857 11.85 2.8164659
0.0199857 12.35 2.7483862
0.0199857 12.65 2.5181192
0.0199857 13.07105 2.4328607
0.0199857 13.57105 2.6044781
0.0199857 14.1 2.8003847
0.0199857 14.6851 2.7395217
0.0199857 15.0851 2.4889097
0.0199857 15.4961 2.4580083
0.0199857 16.37575 2.6860042
0.0199857 17.58595 2.5688944
0.0199857 18.88555 2.6953571
0.0199857 20.2812 2.6156518
0.0199857 21.78 2.676656
0.0199857 23.38955 2.6086336
0.0199857 25.11805 2.6487554
0.0199857 26.9743 2.6533612
0.0199857 29.06775 2.6365129
0.0224243 0.01879185 2.6414819
0.0224243 0.0398769 2.6458659
0.0224243 0.0447431 2.6469775
0.0224243 0.05020305 2.648363
0.0224243 0.0563293 2.6500853
0.0224243 0.0632032 2.652219
0.0224243 0.07091585 2.6548503
0.0224243 0.07956965 2.6580763
0.0224243 0.08927955 2.6620008
0.0224243 0.10017435 2.666726
0.0224243 0.1123985 2.6723358
0.0224243 0.1261145 2.6788667
0.0224243 0.1415045 2.6862601
0.0224243 0.158772 2.6942834
0.0224243 0.1781465 2.7024124
0.0224243 0.1941955 2.7096642
0.0224243 0.2056905 2.7125669
0.0224243 0.2242785 2.7143746
0.0224243 0.251647 2.7139557
0.0224243 0.282355 2.7047179
0.0224243 0.3168105 2.6819543
0.0224243 0.355471 2.6406171
0.0224243 0.3988495 2.576975
0.0224243 0.447521 2.4914275
0.0224243 0.5021315 2.3920481
0.0224243 0.5634065 2.2979765
0.0224243 0.632159 2.2426135
0.0224243 0.709301 2.2773106
0.0224243 0.795857 2.4684616
0.0224243 0.8929755 2.8614894
0.0224243 1.0019435 3.3998051
0.0224243 1.12421 3.8837546
0.0224243 1.2614 4.0322284
0.0224243 1.41533 3.5262521
0.0224243 1.58804 2.3132002
0.0224243 1.781825 1.2873338
0.0224243 1.99926 1.8131571
0.0224243 2.24323 3.0705168
0.0224243 2.516975 3.4266088
0.0224243 2.82412 4.6369613
0.0224243 3.168745 4.0486048
0.0224243 3.55543 1.558979
0.0224243 3.9893 1.7336074
0.0224243 4.47611 4.1672136
0.0224243 5.022325 3.7157273
0.0224243 5.40557 1.7493889
0.0224243 5.72963 2.1810879
0.0224243 6.322865 3.0508499
0.0224243 6.843235 3.3336538
0.0224243 7.095 2.5753375
0.0224243 7.245 2.0736625
0.0224243 7.401205 1.9572257
0.0224243 7.601205 2.181766
0.0224243 7.8 2.734128
0.0224243 8.05 3.18535
0.0224243 8.308965 3.1570803
0.0224243 8.458965 2.8337862
0.0224243 8.65 2.7250694
0.0224243 8.95 2.5372331
0.0224243 9.272585 2.5085932
0.0224243 9.622585 2.5123566
0.0224243 10 2.8145551
0.0224243 10.3989 3.0491149
0.0224243 10.7989 2.551096
0.0224243 11.15 2.240686
0.0224243 11.4 2.5540031
0.0224243 11.85 2.8403049
0.0224243 12.35 2.7632571
0.0224243 12.65 2.5043859
0.0224243 13.07105 2.4084262
0.0224243 13.57105 2.6009485
0.0224243 14.1 2.8208261
0.0224243 14.6851 2.7522656
0.0224243 15.0851 2.4706031
0.0224243 15.4961 2.4358395
0.0224243 16.37575 2.6918511
0.0224243 17.58595 2.5601513
0.0224243 18.88555 2.7021186
0.0224243 20.2812 2.6125302
0.0224243 21.78 2.681026
0.0224243 23.38955 2.6045982
0.0224243 25.11805 2.6496592
0.0224243 26.9743 2.6548292
0.0224243 29.06775 2.6359013
0.0251605 0.01879185 2.6414819
0.0251605 0.0398769 2.6464025
0.0251605 0.0447431 2.6476507
0.0251605 0.05020305 2.6492068
0.0251605 0.0563293 2.6511416
0.0251605 0.0632032 2.6535393
0.0251605 0.07091585 2.6564974
0.0251605 0.07956965 2.6601257
0.0251605 0.08927955 2.6645425
0.0251605 0.10017435 2.6698644
0.0251605 0.1123985 2.6761886
0.0251605 0.1261145 2.6835601
0.0251605 0.1415045 2.691918
0.0251605 0.158772 2.7010064
0.0251605 0.1781465 2.7102411
0.0251605 0.1941955 2.7185193
0.0251605 0.2056905 2.7218585
0.0251605 0.2242785 2.7239657
0.0251605 0.251647 2.7236555
0.0251605 0.282355 2.7134152
0.0251605 0.3168105 2.6879299
0.0251605 0.355471 2.6415426
0.0251605 0.3988495 2.5701769
0.0251605 0.447521 2.4745308
0.0251605 0.5021315 2.3639401
0.0251605 0.5634065 2.2598537
0.0251605 0.632159 2.1991966
0.0251605 0.709301 2.239193
0.0251605 0.795857 2.4556389
0.0251605 0.8929755 2.9019769
0.0251605 1.0019435 3.5135702
0.0251605 1.12421 4.061565
0.0251605 1.2614 4.2320409
0.0251605 1.41533 3.6700203
0.0251605 1.58804 2.3142668
0.0251605 1.781825 1.1675842
0.0251605 1.99926 1.7630591
0.0251605 2.24323 3.178259
0.0251605 2.516975 3.5813987
0.0251605 2.82412 4.9451014
0.0251605 3.168745 4.2805405
0.0251605 3.55543 1.482326
0.0251605 3.9893 1.6746488
0.0251605 4.47611 4.4031206
0.0251605 5.022325 3.8890806
0.0251605 5.40557 1.6736096
0.0251605 5.72963 2.1561852
0.0251605 6.322865 3.1281292
0.0251605 6.843235 3.4394984
0.0251605 7.095 2.5852228
0.0251605 7.245 2.0203108
0.0251605 7.401205 1.8888192
0.0251605 7.601205 2.1399537
0.0251605 7.8 2.7594073
0.0251605 8.05 3.2651647
0.0251605 8.308965 3.2319283
0.0251605 8.458965 2.8678817
0.0251605 8.65 2.7454347
0.0251605 8.95 2.5332103
0.0251605 9.272585 2.4999361
0.0251605 9.622585 2.5031941
0.0251605 10 2.8418093
0.0251605 10.3989 3.1043717
0.0251605 10.7989 2.5441365
0.0251605 11.15 2.1947381
0.0251605 11.4 2.5463109
0.0251605 11.85 2.867711
0.0251605 12.35 2.780426
0.0251605 12.65 2.4893274
0.0251605 13.07105 2.3812824
0.0251605 13.57105 2.5972496
0.0251605 14.1 2.8440397
0.0251605 14.6851 2.766771
0.0251605 15.0851 2.4501458
0.0251605 15.4961 2.4110247
0.0251605 16.37575 2.6985209
0.0251605 17.58595 2.5503721
0.0251605 18.88555 2.7097544
0.0251605 20.2812 2.6090359
0.0251605 21.78 2.6859497
0.0251605 23.38955 2.6000635
0.0251605 25.11805 2.6506777
0.0251605 26.9743 2.656481
0.0251605 29.06775 2.6352135
0.02823055 0.01879185 2.6414819
0.02823055 0.0398769 2.6470051
0.02823055 0.0447431 2.6484068
0.02823055 0.05020305 2.6501546
0.02823055 0.0563293 2.6523286
0.02823055 0.0632032 2.6550235
0.02823055 0.07091585 2.6583497
0.02823055 0.07956965 2.6624318
0.02823055 0.08927955 2.6674044
0.02823055 0.10017435 2.6734011
0.02823055 0.1123985 2.6805348
0.02823055 0.1261145 2.6888611
0.02823055 0.1415045 2.6983177
0.02823055 0.158772 2.708624
0.02823055 0.1781465 2.7191297
0.02823055 0.1941955 2.7285976
0.02823055 0.2056905 2.7324487
0.02823055 0.2242785 2.7349134
0.02823055 0.251647 2.7347687
0.02823055 0.282355 2.7234377
0.02823055 0.3168105 2.6949141
0.02823055 0.355471 2.6428587
0.02823055 0.3988495 2.5628382
0.02823055 0.447521 2.4559547
0.02823055 0.5021315 2.3330342
0.02823055 0.5634065 2.218104
0.02823055 0.632159 2.1518907
0.02823055 0.709301 2.1981091
0.02823055 0.795857 2.4434585
0.02823055 0.8929755 2.9510285
0.02823055 1.0019435 3.6468477
0.02823055 1.12421 4.2680199
0.02823055 1.2614 4.4642167
0.02823055 1.41533 3.8408327
0.02823055 1.58804 2.3263928
0.02823055 1.781825 1.0453171
0.02823055 1.99926 1.7204207
0.02823055 2.24323 3.3138996
0.02823055 2.516975 3.7707691
0.02823055 2.82412 5.3080417
0.02823055 3.168745 4.5567992
0.02823055 3.55543 1.4110655
0.02823055 3.9893 1.6222808
0.02823055 4.47611 4.681043
0.02823055 5.022325 4.0948328
0.02823055 5.40557 1.5973816
0.02823055 5.72963 2.1365635
0.02823055 6.322865 3.2221065
0.02823055 6.843235 3.5639475
0.02823055 7.095 2.6010905
0.02823055 7.245 1.9646866
0.02823055 7.401205 1.8160775
0.02823055 7.601205 2.096838
0.02823055 7.8 2.7914891
0.02823055 8.05 3.358298
0.02823055 8.308965 3.3190851
0.02823055 8.458965 2.9089654
0.02823055 8.65 2.7709888
0.02823055 8.95 2.5310092
0.02823055 9.272585 2.4922321
0.02823055 9.622585 2.494667
0.02823055 10 2.8740215
0.02823055 10.3989 3.1678396
0.02823055 10.7989 2.5374101
0.02823055 11.15 2.1439692
0.02823055 11.4 2.5384729
0.02823055 11.85 2.8992982
0.02823055 12.35 2.8003045
0.02823055 12.65 2.4728754
0.02823055 13.07105 2.35117
0.02823055 13.57105 2.593431
0.02823055 14.1 2.87044
0.02823055 14.6851 2.7833092
0.02823055 15.0851 2.4272967
0.02823055 15.4961 2.3832554
0.02823055 16.37575 2.7061441
0.02823055 17.58595 2.5394379
0.02823055 18.88555 2.7183852
0.02823055 20.2812 2.6051253
0.02823055 21.78 2.6915005
0.02823055 23.38955 2.5949661
0.02823055 25.11805 2.6518259
0.02823055 26.9743 2.6583406
0.02823055 29.06775 2.63444
0.03167515 0.01879185 2.6414819
0.03167515 0.0398769 2.6476817
0.03167515 0.0447431 2.6492559
0.03167515 0.05020305 2.6512195
0.03167515 0.0563293 2.6536624
0.03167515 0.0632032 2.656692
0.03167515 0.07091585 2.6604332
0.03167515 0.07956965 2.6650273
0.03167515 0.08927955 2.6706278
0.03167515 0.10017435 2.6773883
0.03167515 0.1123985 2.6854402
0.03167515 0.1261145 2.6948522
0.03167515 0.1415045 2.7055624
0.03167515 0.158772 2.7172641
0.03167515 0.1781465 2.7292345
0.03167515 0.1941955 2.7400856
0.03167515 0.2056905 2.7445393
0.03167515 0.2242785 2.7474324
0.03167515 0.251647 2.7475291
0.03167515 0.282355 2.7350183
0.03167515 0.3168105 2.703106
0.03167515 0.355471 2.6446894
0.03167515 0.3988495 2.5549739
0.03167515 0.447521 2.4356033
0.03167515 0.5021315 2.2991697
0.03167515 0.5634065 2.1725746
0.03167515 0.632159 2.1006133
0.03167515 0.709301 2.1541602
0.03167515 0.795857 2.4325977
0.03167515 0.8929755 3.0106591
0.03167515 1.0019435 3.8035136
0.03167515 1.12421 4.50845
0.03167515 1.2614 4.7348166
0.03167515 1.41533 4.0445221
0.03167515 1.58804 2.3538749
0.03167515 1.781825 0.92350847
0.03167515 1.99926 1.6898306
0.03167515 2.24323 3.4848164
0.03167515 2.516975 4.003153
0.03167515 2.82412 5.7370658
0.03167515 3.168745 4.8870778
0.03167515 3.55543 1.3498494
0.03167515 3.9893 1.5810392
0.03167515 4.47611 5.0096421
0.03167515 5.022325 4.3399465
0.03167515 5.40557 1.5230378
0.03167515 5.72963 2.1251178
0.03167515 6.322865 3.336769
0.03167515 6.843235 3.7107909
0.03167515 7.095 2.6249585
0.03167515 7.245 1.9076646
0.03167515 7.401205 1.7395654
0.03167515 7.601205 2.0532917
0.03167515 7.8 2.8322035
0.03167515 8.05 3.4673296
0.03167515 8.308965 3.4208984
0.03167515 8.458965 2.958648
0.03167515 8.65 2.8030915
0.03167515 8.95 2.5314768
0.03167515 9.272585 2.4861413
0.03167515 9.622585 2.4873274
0.03167515 10 2.9122336
0.03167515 10.3989 3.2409087
0.03167515 10.7989 2.5312383
0.03167515 11.15 2.08801
0.03167515 11.4 2.5306866
0.03167515 11.85 2.9357985
0.03167515 12.35 2.8233866
0.03167515 12.65 2.454982
0.03167515 13.07105 2.3178239
0.03167515 13.57105 2.5895681
0.03167515 14.1 2.9005078
0.03167515 14.6851 2.8021971
0.03167515 15.0851 2.401795
0.03167515 15.4961 2.3521947
0.03167515 16.37575 2.7148735
0.03167515 17.58595 2.5272197
0.03167515 18.88555 2.7281481
0.03167515 20.2812 2.6007509
0.03167515 21.78 2.6977612
0.03167515 23.38955 2.5892358
0.03167515 25.11805 2.653121
0.03167515 26.9743 2.6604347
0.03167515 29.06775 2.63357
0.0355401 0.01879185 2.6414819
0.0355401 0.0398769 2.6484416
0.0355401 0.0447431 2.6502098
0.0355401 0.05020305 2.652416
0.0355401 0.0563293 2.6551618
0.0355401 0.0632032 2.6585684
0.0355401 0.07091585 2.6627775
0.0355401 0.07956965 2.6679497
0.0355401 0.08927955 2.6742604
0.0355401 0.10017435 2.6818863
0.0355401 0.1123985 2.690981
0.0355401 0.1261145 2.7016297
0.0355401 0.1415045 2.7137729
0.0355401 0.158772 2.7270773
0.0355401 0.1781465 2.7407402
0.0355401 0.1941955 2.7532051
0.0355401 0.2056905 2.7583712
0.0355401 0.2242785 2.7617797
0.0355401 0.251647 2.7622188
0.0355401 0.282355 2.7484407
0.0355401 0.3168105 2.7127519
0.0355401 0.355471 2.6471955
0.0355401 0.3988495 2.5466218
0.0355401 0.447521 2.4133961
0.0355401 0.5021315 2.2622118
0.0355401 0.5634065 2.1231685
0.0355401 0.632159 2.0453729
0.0355401 0.709301 2.10758
0.0355401 0.795857 2.4239803
0.0355401 0.8929755 3.0834077
0.0355401 1.0019435 3.9883558
0.0355401 1.12421 4.7893836
0.0355401 1.2614 5.05127
0.0355401 1.41533 4.2883664
0.0355401 1.58804 2.4023511
0.0355401 1.781825 0.8063803
0.0355401 1.99926 1.6774495
0.0355401 2.24323 3.7004194
0.0355401 2.516975 4.2892194
0.0355401 2.82412 6.2461839
0.0355401 3.168745 5.2835017
0.0355401 3.55543 1.304988
0.0355401 3.9893 1.5570355
0.0355401 4.47611 5.399673
0.0355401 5.022325 4.6331108
0.0355401 5.40557 1.4538408
0.0355401 5.72963 2.1257152
0.0355401 6.322865 3.4771501
0.0355401 6.843235 3.8847276
0.0355401 7.095 2.6594507
0.0355401 7.245 1.8505336
0.0355401 7.401205 1.6602035
0.0355401 7.601205 2.0105708
0.0355401 7.8 2.8838874
0.0355401 8.05 3.5954379
0.0355401 8.308965 3.5402554
0.0355401 8.458965 3.0189554
0.0355401 8.65 2.8434751
0.0355401 8.95 2.5357355
0.0355401 9.272585 2.4825525
0.0355401 9.622585 2.4819243
0.0355401 10 2.957742
0.0355401 10.3989 3.3252595
0.0355401 10.7989 2.5260618
0.0355401 11.15 2.026496
0.0355401 11.4 2.5232311
0.0355401 11.85 2.9781013
0.0355401 12.35 2.8502761
0.0355401 12.65 2.4356236
0.0355401 13.07105 2.2809665
0.0355401 13.57105 2.5857696
0.0355401 14.1 2.9348138
0.0355401 14.6851 2.8238127
0.0355401 15.0851 2.3733521
0.0355401 15.4961 2.3174652
0.0355401 16.37575 2.7248925
0.0355401 17.58595 2.5135735
0.0355401 18.88555 2.7392036
0.0355401 20.2812 2.5958596
0.0355401 21.78 2.7048278
0.0355401 23.38955 2.5827919
0.0355401 25.11805 2.6545829
0.0355401 26.9743 2.6627942
0.0355401 29.06775 2.6325909
0.0398767 0.01879185 2.6414819
0.0398767 0.0398769 2.649295
0.0398767 0.0447431 2.6512815
0.0398767 0.05020305 2.6537607
0.0398767 0.0563293 2.6568475
0.0398767 0.0632032 2.6606791
0.0398767 0.07091585 2.6654161
0.0398767 0.07956965 2.6712417
0.0398767 0.08927955 2.6783563
0.0398767 0.10017435 2.6869637
0.0398767 0.1123985 2.6972444
0.0398767 0.1261145 2.7093041
0.0398767 0.1415045 2.7230888
0.0398767 0.158772 2.7382383
0.0398767 0.1781465 2.7538629
0.0398767 0.1941955 2.7682174
0.0398767 0.2056905 2.7742291
0.0398767 0.2242785 2.7782609
0.0398767 0.251647 2.7791759
0.0398767 0.282355 2.7640486
0.0398767 0.3168105 2.7241563
0.0398767 0.355471 2.6505862
0.0398767 0.3988495 2.5378552
0.0398767 0.447521 2.3892852
0.0398767 0.5021315 2.2220801
0.0398767 0.5634065 2.0698884
0.0398767 0.632159 1.9863258
0.0398767 0.709301 2.0588006
0.0398767 0.795857 2.4188581
0.0398767 0.8929755 3.1724639
0.0398767 1.0019435 4.2072639
0.0398767 1.12421 5.1187752
0.0398767 1.2614 5.4226387
0.0398767 1.41533 4.5814139
0.0398767 1.58804 2.4791931
0.0398767 1.781825 0.69984706
0.0398767 1.99926 1.6915074
0.0398767 2.24323 3.9726768
0.0398767 2.516975 4.6424258
0.0398767 2.82412 6.8527261
0.0398767 3.168745 5.7611816
0.0398767 3.55543 1.284989
0.0398767 3.9893 1.5584595
0.0398767 4.47611 5.8644403
0.0398767 5.022325 4.9851311
0.0398767 5.40557 1.394307
0.0398767 5.72963 2.1434976
0.0398767 6.322865 3.6495835
0.0398767 6.843235 4.0915618
0.0398767 7.095 2.7079684
0.0398767 7.245 1.7951536
0.0398767 7.401205 1.5794195
0.0398767 7.601205 1.970455
0.0398767 7.8 2.9495169
0.0398767 8.05 3.746522
0.0398767 8.308965 3.6806904
0.0398767 8.458965 3.0924273
0.0398767 8.65 2.8943397
0.0398767 8.95 2.5452671
0.0398767 9.272585 2.4826574
0.0398767 9.622585 2.4794677
0.0398767 10 3.0121546
0.0398767 10.3989 3.4229116
0.0398767 10.7989 2.5224798
0.0398767 11.15 1.9590995
0.0398767 11.4 2.516497
0.0398767 11.85 3.0272811
0.0398767 12.35 2.8817068
0.0398767 12.65 2.4148186
0.0398767 13.07105 2.2403234
0.0398767 13.57105 2.5821899
0.0398767 14.1 2.9740294
0.0398767 14.6851 2.8486035
0.0398767 15.0851 2.341657
0.0398767 15.4961 2.2786537
0.0398767 16.37575 2.7364192
0.0398767 17.58595 2.4983429
0.0398767 18.88555 2.7517363
0.0398767 20.2812 2.5903929
0.0398767 21.78 2.7128098
0.0398767 23.38955 2.5755438
0.0398767 25.11805 2.6562343
0.0398767 26.9743 2.665454
0.0398767 29.06775 2.6314888
0.0447424 0.01879185 2.6414819
0.0447424 0.0398769 2.6502538
0.0447424 0.0447431 2.6524857
0.0447424 0.05020305 2.6552722
0.0447424 0.0563293 2.6587432
0.0447424 0.0632032 2.6630541
0.0447424 0.07091585 2.6683873
0.0447424 0.07956965 2.6749517
0.0447424 0.08927955 2.6829771
0.0447424 0.10017435 2.6926995
0.0447424 0.1123985 2.7043309
0.0447424 0.1261145 2.7180036
0.0447424 0.1415045 2.7336728
0.0447424 0.158772 2.7509521
0.0447424 0.1781465 2.7688578
0.0447424 0.1941955 2.7854336
0.0447424 0.2056905 2.7924535
0.0447424 0.2242785 2.7972423
0.0447424 0.251647 2.7988096
0.0447424 0.282355 2.7822628
0.0447424 0.3168105 2.7376977
0.0447424 0.355471 2.6551326
0.0447424 0.3988495 2.5287948
0.0447424 0.447521 2.3632693
0.0447424 0.5021315 2.1787724
0.0447424 0.5634065 2.0128763
0.0447424 0.632159 1.9238308
0.0447424 0.709301 2.0085197
0.0447424 0.795857 2.4189121
0.0447424 0.8929755 3.2818538
0.0447424 1.0019435 4.4675337
0.0447424 1.12421 5.506393
0.0447424 1.2614 5.8600631
0.0447424 1.41533 4.9349813
0.0447424 1.58804 2.5940248
0.0447424 1.781825 0.61204633
0.0447424 1.99926 1.7429347
0.0447424 2.24323 4.3168625
0.0447424 2.516975 5.0798223
0.0447424 2.82412 7.578275
0.0447424 3.168745 6.3390603
0.0447424 3.55543 1.3012305
0.0447424 3.9893 1.5962133
0.0447424 4.47611 6.420514
0.0447424 5.022325 5.4095283
0.0447424 5.40557 1.350597
0.0447424 5.72963 2.1852682
0.0447424 6.322865 3.8620779
0.0447424 6.843235 4.3385125
0.0447424 7.095 2.7749208
0.0447424 7.245 1.7441372
0.0447424 7.401205 1.4993127
0.0447424 7.601205 1.9354126
0.0447424 7.8 3.032893
0.0447424 8.05 3.9254024
0.0447424 8.308965 3.8465636
0.0447424 8.458965 3.1822646
0.0447424 8.65 2.9584894
0.0447424 8.95 2.5620205
0.0447424 9.272585 2.4880414
0.0447424 9.622585 2.4813081
0.0447424 10 3.0774784
0.0447424 10.3989 3.5363134
0.0447424 10.7989 2.5212987
0.0447424 11.15 1.8855502
0.0447424 11.4 2.5110205
0.0447424 11.85 3.0846473
0.0447424 12.35 2.9185789
0.0447424 12.65 2.3926425
0.0447424 13.07105 2.1956288
0.0447424 13.57105 2.5790433
0.0447424 14.1 3.0189516
0.0447424 14.6851 2.8771042
0.0447424 15.0851 2.3063732
0.0447424 15.4961 2.2353056
0.0447424 16.37575 2.7497161
0.0447424 17.58595 2.4813569
0.0447424 18.88555 2.7659617
0.0447424 20.2812 2.5842867
0.0447424 21.78 2.7218332
0.0447424 23.38955 2.5673883
0.0447424 25.11805 2.6581014
0.0447424 26.9743 2.6684541
0.0447424 29.06775 2.6302476
0.05020175 0.01879185 2.6414819
0.05020175 0.0398769 2.6513308
0.05020175 0.0447431 2.6538389
0.05020175 0.05020305 2.6569715
0.05020175 0.0563293 2.6608755
0.05020175 0.0632032 2.6657272
0.05020175 0.07091585 2.6717341
0.05020175 0.07956965 2.6791347
0.05020175 0.08927955 2.6881933
0.05020175 0.10017435 2.6991837
0.05020175 0.1123985 2.7123563
0.05020175 0.1261145 2.7278762
0.05020175 0.1415045 2.7457142
0.05020175 0.158772 2.7654594
0.05020175 0.1781465 2.7860266
0.05020175 0.1941955 2.8052242
0.05020175 0.2056905 2.8134518
0.05020175 0.2242785 2.8191639
0.05020175 0.251647 2.8216161
0.05020175 0.282355 2.803599
0.05020175 0.3168105 2.7538483
0.05020175 0.355471 2.6611874
0.05020175 0.3988495 2.5196275
0.05020175 0.447521 2.3354186
0.05020175 0.5021315 2.1324062
0.05020175 0.5634065 1.952481
0.05020175 0.632159 1.8585369
0.05020175 0.709301 1.9578026
0.05020175 0.795857 2.426387
0.05020175 0.8929755 3.4166618
0.05020175 1.0019435 4.7782109
0.05020175 1.12421 5.964243
0.05020175 1.2614 6.3772497
0.05020175 1.41533 5.3632317
0.05020175 1.58804 2.7593799
0.05020175 1.781825 0.55406
0.05020175 1.99926 1.8461874
0.05020175 2.24323 4.7524668
0.05020175 2.516975 5.6230166
0.05020175 2.82412 8.4497358
0.05020175 3.168745 7.0409026
0.05020175 3.55543 1.3688478
0.05020175 3.9893 1.6847412
0.05020175 4.47611 7.0885505
0.05020175 5.022325 5.9232347
0.05020175 5.40557 1.3310419
0.05020175 5.72963 2.2599927
0.05020175 6.322865 4.1247622
0.05020175 6.843235 4.6345668
0.05020175 7.095 2.8660148
0.05020175 7.245 1.7011011
0.05020175 7.401205 1.4228909
0.05020175 7.601205 1.9088263
0.05020175 7.8 3.1388693
0.05020175 8.05 4.1380443
0.05020175 8.308965 4.0432603
0.05020175 8.458965 3.2925028
0.05020175 8.65 3.0394974
0.05020175 8.95 2.5885513
0.05020175 9.272585 2.5008051
0.05020175 9.622585 2.4892417
0.05020175 10 3.1562207
0.05020175 10.3989 3.6684367
0.05020175 10.7989 2.5235972
0.05020175 11.15 1.8056777
0.05020175 11.4 2.507531
0.05020175 11.85 3.1517981
0.05020175 12.35 2.9619971
0.05020175 12.65 2.3692535
0.05020175 13.07105 2.1466444
0.05020175 13.57105 2.5766236
0.05020175 14.1 3.0705272
0.05020175 14.6851 2.9099544
0.05020175 15.0851 2.2671438
0.05020175 15.4961 2.1869268
0.05020175 16.37575 2.7650981
0.05020175 17.58595 2.4624317
0.05020175 18.88555 2.7821301
0.05020175 20.2812 2.5774711
0.05020175 21.78 2.732043
0.05020175 23.38955 2.5582094
0.05020175 25.11805 2.6602142
0.05020175 26.9743 2.6718402
0.05020175 29.06775 2.6288492
0.0563273 0.01879185 2.6414819
0.0563273 0.0398769 2.6525411
0.0563273 0.0447431 2.6553601
0.0563273 0.05020305 2.6588826
0.0563273 0.0563293 2.6632749
0.0563273 0.0632032 2.6687372
0.0563273 0.07091585 2.675506
0.0563273 0.07956965 2.6838542
0.0563273 0.08927955 2.6940863
0.0563273 0.10017435 2.7065209
0.0563273 0.1123985 2.7214552
0.0563273 0.1261145 2.7390958
0.0563273 0.1415045 2.7594364
0.0563273 0.158772 2.7820455
0.0563273 0.1781465 2.80573
0.0563273 0.1941955 2.8280359
0.0563273 0.2056905 2.8377171
0.0563273 0.2242785 2.8445612
0.0563273 0.251647 2.8482045
0.0563273 0.282355 2.8286971
0.0563273 0.3168105 2.7732033
0.0563273 0.355471 2.66921
0.0563273 0.3988495 2.5106295
0.0563273 0.447521 2.3059019
0.0563273 0.5021315 2.0832651
0.0563273 0.5634065 1.889332
0.0563273 0.632159 1.7914832
0.0563273 0.709301 1.908203
0.0563273 0.795857 2.4442689
0.0563273 0.8929755 3.5833505
0.0563273 1.0019435 5.1506105
0.0563273 1.12421 6.5072252
0.0563273 1.2614 6.9912278
0.0563273 1.41533 5.8840269
0.0563273 1.58804 2.9916003
0.0563273 1.781825 0.54084193
0.0563273 1.99926 2.0203482
0.0563273 2.24323 5.3044896
0.0563273 2.516975 6.2995602
0.0563273 2.82412 9.5009355
0.0563273 3.168745 7.8967495
0.0563273 3.55543 1.5079049
0.0563273 3.9893 1.8431327
0.0563273 4.47611 7.8945195
0.0563273 5.022325 6.5476223
0.0563273 5.40557 1.3468245
0.0563273 5.72963 2.3794717
0.0563273 6.322865 4.4505291
0.0563273 6.843235 4.9910111
0.0563273 7.095 2.9886544
0.0563273 7.245 1.6709839
0.0563273 7.401205 1.3543603
0.0563273 7.601205 1.895282
0.0563273 7.8 3.2736729
0.0563273 8.05 4.3919001
0.0563273 8.308965 4.2774964
0.0563273 8.458965 3.4282653
0.0563273 8.65 3.1419402
0.0563273 8.95 2.6282087
0.0563273 9.272585 2.5237236
0.0563273 9.622585 2.5056492
0.0563273 10 3.2515401
0.0563273 10.3989 3.8229302
0.0563273 10.7989 2.5308111
0.0563273 11.15 1.7194493
0.0563273 11.4 2.5070116
0.0563273 11.85 3.2307043
0.0563273 12.35 3.0133316
0.0563273 12.65 2.3449199
0.0563273 13.07105 2.0931711
0.0563273 13.57105 2.5753295
0.0563273 14.1 3.1298956
0.0563273 14.6851 2.9479281
0.0563273 15.0851 2.2235873
0.0563273 15.4961 2.1329755
0.0563273 16.37575 2.7829491
0.0563273 17.58595 2.4413677
0.0563273 18.88555 2.8005365
0.0563273 20.2812 2.5698697
0.0563273 21.78 2.7436078
0.0563273 23.38955 2.5478742
0.0563273 25.11805 2.6626076
0.0563273 26.9743 2.6756649
0.0563273 29.06775 2.6272729
0.0632003 0.01879185 2.6414819
0.0632003 0.0398769 2.6539012
0.0632003 0.0447431 2.6570704
0.0632003 0.05020305 2.6610323
0.0632003 0.0563293 2.6659757
0.0632003 0.0632032 2.672128
0.0632003 0.07091585 2.6797592
0.0632003 0.07956965 2.6891824
0.0632003 0.08927955 2.7007492
0.0632003 0.10017435 2.7148317
0.0632003 0.1123985 2.7317838
0.0632003 0.1261145 2.7518647
0.0632003 0.1415045 2.7751017
0.0632003 0.158772 2.8010484
0.0632003 0.1781465 2.8283988
0.0632003 0.1941955 2.8544071
0.0632003 0.2056905 2.8658467
0.0632003 0.2242785 2.8740853
0.0632003 0.251647 2.8793229
0.0632003 0.282355 2.8583521
0.0632003 0.3168105 2.7965135
0.0632003 0.355471 2.6798003
0.0632003 0.3988495 2.5022003
0.0632003 0.447521 2.2750334
0.0632003 0.5021315 2.031878
0.0632003 0.5634065 1.8244647
0.0632003 0.632159 1.7242579
0.0632003 0.709301 1.8619442
0.0632003 0.795857 2.4765188
0.0632003 0.8929755 3.7901359
0.0632003 1.0019435 5.5988871
0.0632003 1.12421 7.1538311
0.0632003 1.2614 7.7231542
0.0632003 1.41533 6.5198939
0.0632003 1.58804 3.3119635
0.0632003 1.781825 0.59247167
0.0632003 1.99926 2.2905528
0.0632003 2.24323 6.0049943
0.0632003 2.516975 7.1445835
0.0632003 2.82412 10.774418
0.0632003 3.168745 8.9445848
0.0632003 3.55543 1.7449264
0.0632003 3.9893 2.0965537
0.0632003 4.47611 8.8710795
0.0632003 5.022325 7.3096736
0.0632003 5.40557 1.4128921
0.0632003 5.72963 2.559204
0.0632003 6.322865 4.8557887
0.0632003 6.843235 5.4220225
0.0632003 7.095 3.1524353
0.0632003 7.245 1.6604838
0.0632003 7.401205 1.2995398
0.0632003 7.601205 1.9009615
0.0632003 7.8 3.4452918
0.0632003 8.05 4.696283
0.0632003 8.308965 4.55765
0.0632003 8.458965 3.5960568
0.0632003 8.65 3.2716783
0.0632003 8.95 2.6853748
0.0632003 9.272585 2.560454
0.0632003 9.622585 2.5336771
0.0632003 10 3.3674163
0.0632003 10.3989 4.0042734
0.0632003 10.7989 2.5448452
0.0632003 11.15 1.6270499
0.0632003 11.4 2.5107806
0.0632003 11.85 3.3237979
0.0632003 12.35 3.0742826
0.0632003 12.65 2.3200661
0.0632003 13.07105 2.0350839
0.0632003 13.57105 2.5756984
0.0632003 14.1 3.1984256
0.0632003 14.6851 2.9919619
0.0632003 15.0851 2.1753083
0.0632003 15.4961 2.0728685
0.0632003 16.37575 2.8037357
0.0632003 17.58595 2.4179534
0.0632003 18.88555 2.8215274
0.0632003 20.2812 2.5613998
0.0632003 21.78 2.7567229
0.0632003 23.38955 2.536232
0.0632003 25.11805 2.6653222
0.0632003 26.9743 2.6799885
0.0632003 29.06775 2.625495
0.0709119 0.01879185 2.6414819
0.0709119 0.0398769 2.6554301
0.0709119 0.0447431 2.6589937
0.0709119 0.05020305 2.6634512
0.0709119 0.0563293 2.6690168
0.0709119 0.0632032 2.6759496
0.0709119 0.07091585 2.684558
0.0709119 0.07956965 2.6952021
0.0709119 0.08927955 2.7082892
0.0709119 0.10017435 2.7242554
0.0709119 0.1123985 2.7435239
0.0709119 0.1261145 2.7664205
0.0709119 0.1415045 2.7930202
0.0709119 0.158772 2.8228712
0.0709119 0.1781465 2.8545512
0.0709119 0.1941955 2.8849911
0.0709119 0.2056905 2.8985692
0.0709119 0.2242785 2.908534
0.0709119 0.251647 2.9158975
0.0709119 0.282355 2.893559
0.0709119 0.3168105 2.8247336
0.0709119 0.355471 2.693743
0.0709119 0.3988495 2.4949067
0.0709119 0.447521 2.243332
0.0709119 0.5021315 1.9791187
0.0709119 0.5634065 1.7594764
0.0709119 0.632159 1.6591992
0.0709119 0.709301 1.8221499
0.0709119 0.795857 2.5283831
0.0709119 0.8929755 4.0475027
0.0709119 1.0019435 6.140837
0.0709119 1.12421 7.9271332
0.0709119 1.2614 8.5994578
0.0709119 1.41533 7.2993676
0.0709119 1.58804 3.7481929
0.0709119 1.781825 0.73579063
0.0709119 1.99926 2.6898826
0.0709119 2.24323 6.8952295
0.0709119 2.516975 8.2030398
0.0709119 2.82412 12.323955
0.0709119 3.168745 10.232645
0.0709119 3.55543 2.1149175
0.0709119 3.9893 2.4781407
0.0709119 4.47611 10.059503
0.0709119 5.022325 8.2436091
0.0709119 5.40557 1.5491491
0.0709119 5.72963 2.819533
0.0709119 6.322865 5.3615046
0.0709119 6.843235 5.9454991
0.0709119 7.095 3.369812
0.0709119 7.245 1.6786249
0.0709119 7.401205 1.2663905
0.0709119 7.601205 1.9341528
0.0709119 7.8 3.6639998
0.0709119 8.05 5.0628955
0.0709119 8.308965 4.8942312
0.0709119 8.458965 3.8041684
0.0709119 8.65 3.4362378
0.0709119 8.95 2.7657823
0.0709119 9.272585 2.6158098
0.0709119 9.622585 2.5774765
0.0709119 10 3.5088875
0.0709119 10.3989 4.2180021
0.0709119 10.7989 2.5682203
0.0709119 11.15 1.5289723
0.0709119 11.4 2.5205985
0.0709119 11.85 3.4340979
0.0709119 12.35 3.1469716
0.0709119 12.65 2.2953277
0.0709119 13.07105 1.972369
0.0709119 13.57105 2.5784512
0.0709119 14.1 3.2777744
0.0709119 14.6851 3.0431972
0.0709119 15.0851 2.1219034
0.0709119 15.4961 2.0059818
0.0709119 16.37575 2.8280296
0.0709119 17.58595 2.3919668
0.0709119 18.88555 2.8455124
0.0709119 20.2812 2.551973
0.0709119 21.78 2.7716158
0.0709119 23.38955 2.5231115
0.0709119 25.11805 2.6684052
0.0709119 26.9743 2.6848808
0.0709119 29.06775 2.6234883
0.07956445 0.01879185 2.6414819
0.07956445 0.0398769 2.657149
0.07956445 0.0447431 2.6611572
0.07956445 0.05020305 2.666174
0.07956445 0.0563293 2.6724427
0.07956445 0.0632032 2.6802588
0.07956445 0.07091585 2.6899758
0.07956445 0.07956965 2.7020086
0.07956445 0.08927955 2.7168305
0.07956445 0.10017435 2.7349543
0.07956445 0.1123985 2.7568884
0.07956445 0.1261145 2.7830434
0.07956445 0.1415045 2.8135605
0.07956445 0.158772 2.847997
0.07956445 0.1781465 2.884814
0.07956445 0.1941955 2.9205862
0.07956445 0.2056905 2.936779
0.07956445 0.2242785 2.9488918
0.07956445 0.251647 2.959083
0.07956445 0.282355 2.9355726
0.07956445 0.3168105 2.8590841
0.07956445 0.355471 2.7120691
0.07956445 0.3988495 2.4895447
0.07956445 0.447521 2.2116033
0.07956445 0.5021315 1.9263474
0.07956445 0.5634065 1.6967458
0.07956445 0.632159 1.5996712
0.07956445 0.709301 1.7931575
0.07956445 0.795857 2.6068075
0.07956445 0.8929755 4.3688796
0.07956445 1.0019435 6.7989344
0.07956445 1.12421 8.8560586
0.07956445 1.2614 9.6533121
0.07956445 1.41533 8.2587349
0.07956445 1.58804 4.3364519
0.07956445 1.781825 1.0065846
0.07956445 1.99926 3.2618815
0.07956445 2.24323 8.0284208
0.07956445 2.516975 9.5326459
0.07956445 2.82412 14.217815
0.07956445 3.168745 11.822437
0.07956445 3.55543 2.6640484
0.07956445 3.9893 3.031513
0.07956445 4.47611 11.512176
0.07956445 5.022325 9.3930095
0.07956445 5.40557 1.7820469
0.07956445 5.72963 3.1871653
0.07956445 6.322865 5.9945487
0.07956445 6.843235 6.5841381
0.07956445 7.095 3.6569743
0.07956445 7.245 1.7375142
0.07956445 7.401205 1.2657252
0.07956445 7.601205 2.0059311
0.07956445 7.8 3.9430481
0.07956445 8.05 5.5065143
0.07956445 8.308965 5.3004904
0.07956445 8.458965 4.0632065
0.07956445 8.65 3.6453117
0.07956445 8.95 2.8769338
0.07956445 9.272585 2.6961233
0.07956445 9.622585 2.6425201
0.07956445 10 3.6823593
0.07956445 10.3989 4.4709979
0.07956445 10.7989 2.6042689
0.07956445 11.15 1.4261435
0.07956445 11.4 2.5388097
0.07956445 11.85 3.5653739
0.07956445 12.35 3.2340606
0.07956445 12.65 2.2716275
0.07956445 13.07105 1.9051765
0.07956445 13.57105 2.5845513
0.07956445 14.1 3.3699602
0.07956445 14.6851 3.1030334
0.07956445 15.0851 2.0629731
0.07956445 15.4961 1.9316548
0.07956445 16.37575 2.8565356
0.07956445 17.58595 2.3631787
0.07956445 18.88555 2.8729789
0.07956445 20.2812 2.5414958
0.07956445 21.78 2.788553
0.07956445 23.38955 2.508317
0.07956445 25.11805 2.6719119
0.07956445 26.9743 2.6904226
0.07956445 29.06775 2.621222
0.0892728 0.01879185 2.6414819
0.0892728 0.0398769 2.6590821
0.0892728 0.0447431 2.6635917
0.0892728 0.05020305 2.66924
0.0892728 0.0563293 2.6763039
0.0892728 0.0632032 2.685121
0.0892728 0.07091585 2.6960972
0.0892728 0.07956965 2.7097119
0.0892728 0.08927955 2.7265169
0.0892728 0.10017435 2.7471178
0.0892728 0.1123985 2.7721277
0.0892728 0.1261145 2.8020654
0.0892728 0.1415045 2.837163
0.0892728 0.158772 2.8770083
0.0892728 0.1781465 2.9199506
0.0892728 0.1941955 2.9621742
0.0892728 0.2056905 2.9815824
0.0892728 0.2242785 2.9963823
0.0892728 0.251647 3.0103297
0.0892728 0.282355 2.9859867
0.0892728 0.3168105 2.9011376
0.0892728 0.355471 2.7361387
0.0892728 0.3988495 2.487223
0.0892728 0.447521 2.1810558
0.0892728 0.5021315 1.8756074
0.0892728 0.5634065 1.6397372
0.0892728 0.632159 1.550444
0.0892728 0.709301 1.7809449
0.0892728 0.795857 2.720995
0.0892728 0.8929755 4.7715375
0.0892728 1.0019435 7.601699
0.0892728 1.12421 9.9770589
0.0892728 1.2614 10.92657
0.0892728 1.41533 9.4443398
0.0892728 1.58804 5.1240007
0.0892728 1.781825 1.4525073
0.0892728 1.99926 4.0639228
0.0892728 2.24323 9.4734923
0.0892728 2.516975 11.207789
0.0892728 2.82412 16.54309
0.0892728 3.168745 13.792727
0.0892728 3.55543 3.453237
0.0892728 3.9893 3.8141264
0.0892728 4.47611 13.295914
0.0892728 5.022325 10.813626
0.0892728 5.40557 2.1467068
0.0892728 5.72963 3.697196
0.0892728 6.322865 6.7894979
0.0892728 6.843235 7.3668623
0.0892728 7.095 4.0350167
0.0892728 7.245 1.853354
0.0892728 7.401205 1.3121611
0.0892728 7.601205 2.1310698
0.0892728 7.8 4.2995821
0.0892728 8.05 6.0458952
0.0892728 8.308965 5.7932218
0.0892728 8.458965 4.3867943
0.0892728 8.65 3.9114251
0.0892728 8.95 3.0286619
0.0892728 9.272585 2.8097305
0.0892728 9.622585 2.7360249
0.0892728 10 3.8960139
0.0892728 10.3989 4.7718683
0.0892728 10.7989 2.6573957
0.0892728 11.15 1.3200975
0.0892728 11.4 2.5685318
0.0892728 11.85 3.7223596
0.0892728 12.35 3.3389085
0.0892728 12.65 2.2502773
0.0892728 13.07105 1.8338929
0.0892728 13.57105 2.5952838
0.0892728 14.1 3.4774581
0.0892728 14.6851 3.1731974
0.0892728 15.0851 1.998139
0.0892728 15.4961 1.8491987
0.0892728 16.37575 2.8901279
0.0892728 17.58595 2.3313582
0.0892728 18.88555 2.9045102
0.0892728 20.2812 2.5298702
0.0892728 21.78 2.807848
0.0892728 23.38955 2.4916247
0.0892728 25.11805 2.6759074
0.0892728 26.9743 2.6967075
0.0892728 29.06775 2.6186601
0.10016555 0.01879185 2.6414819
0.10016555 0.0398769 2.6612566
0.10016555 0.0447431 2.666332
0.10016555 0.05020305 2.6726939
0.10016555 0.0563293 2.680658
0.10016555 0.0632032 2.6906108
0.10016555 0.07091585 2.7030192
0.10016555 0.07956965 2.718439
0.10016555 0.08927955 2.7375156
0.10016555 0.10017435 2.7609674
0.10016555 0.1123985 2.7895367
0.10016555 0.1261145 2.8238807
0.10016555 0.1415045 2.864356
0.10016555 0.158772 2.9106108
0.10016555 0.1781465 2.960895
0.10016555 0.1941955 3.0109693
0.10016555 0.2056905 3.0343552
0.10016555 0.2242785 3.0525356
0.10016555 0.251647 3.0714715
0.10016555 0.282355 3.0468402
0.10016555 0.3168105 2.952933
0.10016555 0.355471 2.7677541
0.10016555 0.3988495 2.4894802
0.10016555 0.447521 2.153465
0.10016555 0.5021315 1.8299065
0.10016555 0.5634065 1.5934286
0.10016555 0.632159 1.5182199
0.10016555 0.709301 1.7937132
0.10016555 0.795857 2.883155
0.10016555 0.8929755 5.2777689
0.10016555 1.0019435 8.5854673
0.10016555 1.12421 11.336257
0.10016555 1.2614 12.472257
0.10016555 1.41533 10.915585
0.10016555 1.58804 6.1727163
0.10016555 1.781825 2.1369915
0.10016555 1.99926 5.1716979
0.10016555 2.24323 11.31998
0.10016555 2.516975 13.324662
0.10016555 2.82412 19.411346
0.10016555 3.168745 16.244775
0.10016555 3.55543 4.5629186
0.10016555 3.9893 4.9017325
0.10016555 4.47611 15.496272
0.10016555 5.022325 12.577051
0.10016555 5.40557 2.6897547
0.10016555 5.72963 4.3957978
0.10016555 6.322865 7.7909898
0.10016555 6.843235 8.3306777
0.10016555 7.095 4.5314802
0.10016555 7.245 2.0477968
0.10016555 7.401205 1.4253979
0.10016555 7.601205 2.3292564
0.10016555 7.8 4.7558494
0.10016555 8.05 6.7049492
0.10016555 8.308965 6.3938061
0.10016555 8.458965 4.7924897
0.10016555 8.65 4.2508092
0.10016555 8.95 3.2338689
0.10016555 9.272585 2.9676125
0.10016555 9.622585 2.867514
0.10016555 10 4.1603434
0.10016555 10.3989 5.1314341
0.10016555 10.7989 2.7334246
0.10016555 11.15 1.2132162
0.10016555 11.4 2.6139087
0.10016555 11.85 3.9110296
0.10016555 12.35 3.4657737
0.10016555 12.65 2.2331177
0.10016555 13.07105 1.759246
0.10016555 13.57105 2.6123612
0.10016555 14.1 3.6033192
0.10016555 14.6851 3.2558328
0.10016555 15.0851 1.9270719
0.10016555 15.4961 1.7579132
0.10016555 16.37575 2.9298966
0.10016555 17.58595 2.2962829
0.10016555 18.88555 2.9408077
0.10016555 20.2812 2.5169966
0.10016555 21.78 2.8298714
0.10016555 23.38955 2.4727785
0.10016555 25.11805 2.6804689
0.10016555 26.9743 2.7038451
0.10016555 29.06775 2.6157614
0.1123875 0.01879185 2.6414819
0.1123875 0.0398769 2.6637033
0.1123875 0.0447431 2.6694177
0.1123875 0.05020305 2.6765867
0.1123875 0.0563293 2.6855708
0.1123875 0.0632032 2.6968134
0.1123875 0.07091585 2.7108534
0.1123875 0.07956965 2.7283367
0.1123875 0.08927955 2.7500214
0.1123875 0.10017435 2.7767626
0.1123875 0.1123985 2.8094642
0.1123875 0.1261145 2.8489602
0.1123875 0.1415045 2.8957761
0.1123875 0.158772 2.9496633
0.1123875 0.1781465 3.0087965
0.1123875 0.1941955 3.0684827
0.1123875 0.2056905 3.0968199
0.1123875 0.2242785 3.1192775
0.1123875 0.251647 3.1448441
0.1123875 0.282355 3.1207608
0.1123875 0.3168105 3.0171331
0.1123875 0.355471 2.8093163
0.1123875 0.3988495 2.4984486
0.1123875 0.447521 2.1314048
0.1123875 0.5021315 1.7936138
0.1123875 0.5634065 1.5649123
0.1123875 0.632159 1.5123613
0.1123875 0.709301 1.842685
0.1123875 0.795857 3.1095201
0.1123875 0.8929755 5.9164654
0.1123875 1.0019435 9.7967338
0.1123875 1.12421 12.99227
0.1123875 1.2614 14.357853
0.1123875 1.41533 12.748911
0.1123875 1.58804 7.5637973
0.1123875 1.781825 3.1445052
0.1123875 1.99926 6.6852484
0.1123875 2.24323 13.684607
0.1123875 2.516975 16.008107
0.1123875 2.82412 22.966126
0.1123875 3.168745 19.309274
0.1123875 3.55543 6.0994324
0.1123875 3.9893 6.3943469
0.1123875 4.47611 18.223276
0.1123875 5.022325 14.775599
0.1123875 5.40557 3.4731173
0.1123875 5.72963 5.3438162
0.1123875 6.322865 9.0568542
0.1123875 6.843235 9.5231378
0.1123875 7.095 5.1824112
0.1123875 7.245 2.3497613
0.1123875 7.401205 1.6319352
0.1123875 7.601205 2.6267239
0.1123875 7.8 5.3408074
0.1123875 8.05 7.5142997
0.1123875 8.308965 7.1295901
0.1123875 8.458965 5.3030057
0.1123875 8.65 4.6845646
0.1123875 8.95 3.5095155
0.1123875 9.272585 3.1842544
0.1123875 9.622585 3.0495672
0.1123875 10 4.4888587
0.1123875 10.3989 5.5633725
0.1123875 10.7989 2.8400623
0.1123875 11.15 1.1090574
0.1123875 11.4 2.6804488
0.1123875 11.85 4.1389626
0.1123875 12.35 3.6200809
0.1123875 12.65 2.2227057
0.1123875 13.07105 1.6824464
0.1123875 13.57105 2.6380653
0.1123875 14.1 3.7513279
0.1123875 14.6851 3.3536144
0.1123875 15.0851 1.8495334
0.1123875 15.4961 1.6571142
0.1123875 16.37575 2.9772091
0.1123875 17.58595 2.2577531
0.1123875 18.88555 2.9827197
0.1123875 20.2812 2.5027771
0.1123875 21.78 2.8550628
0.1123875 23.38955 2.4514853
0.1123875 25.11805 2.6856876
0.1123875 26.9743 2.7119634
0.1123875 29.06775 2.6124784
0.126101 0.01879185 2.6414819
0.126101 0.0398769 2.6664577
0.126101 0.0447431 2.672894
0.126101 0.05020305 2.6809766
0.126101 0.0563293 2.691118
0.126101 0.0632032 2.7038279
0.126101 0.07091585 2.7197298
0.126101 0.07956965 2.7395772
0.126101 0.08927955 2.7642637
0.126101 0.10017435 2.7948123
0.126101 0.1123985 2.8323279
0.126101 0.1261145 2.8778724
0.126101 0.1415045 2.9321996
0.126101 0.158772 2.9952246
0.126101 0.1781465 3.0650877
0.126101 0.1941955 3.1366193
0.126101 0.2056905 3.171161
0.126101 0.2242785 3.1990645
0.126101 0.251647 3.2334613
0.126101 0.282355 3.2111789
0.126101 0.3168105 3.0972576
0.126101 0.355471 2.8640537
0.126101 0.3988495 2.5170868
0.126101 0.447521 2.1185761
0.126101 0.5021315 1.7730246
0.126101 0.5634065 1.564246
0.126101 0.632159 1.545915
0.126101 0.709301 1.9432267
0.126101 0.795857 3.421794
0.126101 0.8929755 6.7253864
0.126101 1.0019435 11.295535
0.126101 1.12421 15.020302
0.126101 1.2614 16.670053
0.126101 1.41533 15.043506
0.126101 1.58804 9.4044351
0.126101 1.781825 4.5879336
0.126101 1.99926 8.7375044
0.126101 2.24323 16.720695
0.126101 2.516975 19.42142
0.126101 2.82412 27.393785
0.126101 3.168745 23.156336
0.126101 3.55543 8.2040175
0.126101 3.9893 8.4246636
0.126101 4.47611 21.619671
0.126101 5.022325 17.529321
0.126101 5.40557 4.5793477
0.126101 5.72963 6.6218421
0.126101 6.322865 10.662592
0.126101 6.843235 11.005897
0.126101 7.095 6.0352793
0.126101 7.245 2.7979675
0.126101 7.401205 1.9674567
0.126101 7.601205 3.0585298
0.126101 7.8 6.0924154
0.126101 8.05 8.5135387
0.126101 8.308965 8.0358881
0.126101 8.458965 5.947958
0.126101 8.65 5.2403193
0.126101 8.95 3.8780146
0.126101 9.272585 3.4788517
0.126101 9.622585 3.2988766
0.126101 10 4.8991088
0.126101 10.3989 6.0851623
0.126101 10.7989 2.9875503
0.126101 11.15 1.0127886
0.126101 11.4 2.7754982
0.126101 11.85 4.4158747
0.126101 12.35 3.8088112
0.126101 12.65 2.2225712
0.126101 13.07105 1.6053725
0.126101 13.57105 2.6754446
0.126101 14.1 3.9262371
0.126101 14.6851 3.4699225
0.126101 15.0851 1.7654202
0.126101 15.4961 1.5461551
0.126101 16.37575 3.0338008
0.126101 17.58595 2.2156063
0.126101 18.88555 3.0312868
0.126101 20.2812 2.4871187
0.126101 21.78 2.8839516
0.126101 23.38955 2.4274048
0.126101 25.11805 2.6916736
0.126101 26.9743 2.7212143
0.126101 29.06775 2.6087553
0.141488 0.01879185 2.6414819
0.141488 0.0398769 2.6695592
0.141488 0.0447431 2.6768121
0.141488 0.05020305 2.68593
0.141488 0.0563293 2.697386
0.141488 0.0632032 2.7117674
0.141488 0.07091585 2.729798
0.141488 0.07956965 2.7523598
0.141488 0.08927955 2.7805105
0.141488 0.10017435 2.8154796
0.141488 0.1123985 2.8586245
0.141488 0.1261145 2.9113006
0.141488 0.1415045 2.9745699
0.141488 0.158772 3.0485964
0.141488 0.1781465 3.1315515
0.141488 0.1941955 3.2177805
0.141488 0.2056905 3.2601511
0.141488 0.2242785 3.2950342
0.141488 0.251647 3.3412238
0.141488 0.282355 3.3225921
0.141488 0.3168105 3.1979815
0.141488 0.355471 2.9363264
0.141488 0.3988495 2.5495101
0.141488 0.447521 2.1202913
0.141488 0.5021315 1.7771961
0.141488 0.5634065 1.6056883
0.141488 0.632159 1.6370652
0.141488 0.709301 2.1163975
0.141488 0.795857 3.8490568
0.141488 0.8929755 7.7539619
0.141488 1.0019435 13.159454
0.141488 1.12421 17.516861
0.141488 1.2614 19.520287
0.141488 1.41533 17.928178
0.141488 1.58804 11.83626
0.141488 1.781825 6.6182226
0.141488 1.99926 11.505279
0.141488 2.24323 20.62991
0.141488 2.516975 23.778426
0.141488 2.82412 32.936511
0.141488 3.168745 28.007606
0.141488 3.55543 11.064369
0.141488 3.9893 11.168831
0.141488 4.47611 25.870826
0.141488 5.022325 20.994484
0.141488 5.40557 6.1185235
0.141488 5.72963 8.3366777
0.141488 6.322865 12.706855
0.141488 6.843235 12.858961
0.141488 7.095 7.1526377
0.141488 7.245 3.4442533
0.141488 7.401205 2.4799914
0.141488 7.601205 3.6715261
0.141488 7.8 7.0604714
0.141488 8.05 9.7538976
0.141488 8.308965 9.1583407
0.141488 8.458965 6.765993
0.141488 8.65 5.9542734
0.141488 8.95 4.3689963
0.141488 9.272585 3.8768503
0.141488 9.622585 3.6375972
0.141488 10 5.4139077
0.141488 10.3989 6.7191552
0.141488 10.7989 3.1895016
0.141488 11.15 0.93183492
0.141488 11.4 2.9088544
0.141488 11.85 4.75423
0.141488 12.35 4.0409554
0.141488 12.65 2.2375734
0.141488 13.07105 1.5308617
0.141488 13.57105 2.7285721
0.141488 14.1 4.1340161
0.141488 14.6851 3.6090284
0.141488 15.0851 1.6748652
0.141488 15.4961 1.4245091
0.141488 16.37575 3.1018745
0.141488 17.58595 2.169757
0.141488 18.88555 3.0877818
0.141488 20.2812 2.4699447
0.141488 21.78 2.9171715
0.141488 23.38955 2.400148
0.141488 25.11805 2.698559
0.141488 26.9743 2.7317763
0.141488 29.06775 2.6045275
0.158752 0.01879185 2.6414819
0.158752 0.0398769 2.6730533
0.158752 0.0447431 2.6812307
0.158752 0.05020305 2.6915232
0.158752 0.0563293 2.7044745
0.158752 0.0632032 2.7207635
0.158752 0.07091585 2.7412329
0.158752 0.07956965 2.7669191
0.158752 0.08927955 2.7990798
0.158752 0.10017435 2.8391993
0.158752 0.1123985 2.8889537
0.158752 0.1261145 2.9500782
0.158752 0.1415045 3.0240503
0.158752 0.158772 3.1114025
0.158752 0.1781465 3.2104397
0.158752 0.1941955 3.3150388
0.158752 0.2056905 3.3673621
0.158752 0.2242785 3.4112543
0.158752 0.251647 3.4732561
0.158752 0.282355 3.4609856
0.158752 0.3168105 3.3256046
0.158752 0.355471 3.0320945
0.158752 0.3988495 2.6014763
0.158752 0.447521 2.1441753
0.158752 0.5021315 1.8191584
0.158752 0.5634065 1.7094886
0.158752 0.632159 1.8112251
0.158752 0.709301 2.3911928
0.158752 0.795857 4.4305984
0.158752 0.8929755 9.067571
0.158752 1.0019435 15.489817
0.158752 1.12421 20.607157
0.158752 1.2614 23.053355
0.158752 1.41533 21.571863
0.158752 1.58804 15.047869
0.158752 1.781825 9.4384093
0.158752 1.99926 15.225485
0.158752 2.24323 25.679971
0.158752 2.516975 29.361753
0.158752 2.82412 39.912368
0.158752 3.168745 34.154744
0.158752 3.55543 14.931557
0.158752 3.9893 14.862258
0.158752 4.47611 31.219932
0.158752 5.022325 25.376528
0.158752 5.40557 8.2382676
0.158752 5.72963 10.630838
0.158752 6.322865 15.319726
0.158752 6.843235 15.187222
0.158752 7.095 8.6175576
0.158752 7.245 4.3583484
0.158752 7.401205 3.2344196
0.158752 7.601205 4.5286475
0.158752 7.8 8.3108664
0.158752 8.05 11.302387
0.158752 8.308965 10.556582
0.158752 8.458965 7.8080146
0.158752 8.65 6.87427
0.158752 8.95 5.021906
0.158752 9.272585 4.4122001
0.158752 9.622585 4.0953208
0.158752 10 6.0632126
0.158752 10.3989 7.4942914
0.158752 10.7989 3.4641202
0.158752 11.15 0.87672529
0.158752 11.4 3.0936534
0.158752 11.85 5.1702095
0.158752 12.35 4.328225
0.158752 12.65 2.2743906
0.158752 13.07105 1.4630765
0.158752 13.57105 2.8029172
0.158752 14.1 4.3822706
0.158752 14.6851 3.7764053
0.158752 15.0851 1.5783385
0.158752 15.4961 1.2918312
0.158752 16.37575 3.1842643
0.158752 17.58595 2.1202316
0.158752 18.88555 3.1537883
0.158752 20.2812 2.4512032
0.158752 21.78 2.9554953
0.158752 23.38955 2.3692622
0.158752 25.11805 2.7065045
0.158752 26.9743 2.7438636
0.158752 29.06775 2.5997192
0.1781225 0.01879185 2.6414819
0.1781225 0.0398769 2.6769913
0.1781225 0.0447431 2.6862161
0.1781225 0.05020305 2.6978429
0.1781225 0.0563293 2.7124976
0.1781225 0.0632032 2.7309674
0.1781225 0.07091585 2.7542369
0.1781225 0.07956965 2.783529
0.1781225 0.08927955 2.8203455
0.1781225 0.10017435 2.866488
0.1781225 0.1123985 2.9240359
0.1781225 0.1261145 2.9952179
0.1781225 0.1415045 3.0820721
0.1781225 0.158772 3.1856673
0.1781225 0.1781465 3.3045989
0.1781225 0.1941955 3.4323352
0.1781225 0.2056905 3.4974106
0.1781225 0.2242785 3.5530205
0.1781225 0.251647 3.6363296
0.1781225 0.282355 3.6343822
0.1781225 0.3168105 3.4886839
0.1781225 0.355471 3.1595674
0.1781225 0.3988495 2.6810866
0.1781225 0.447521 2.201209
0.1781225 0.5021315 1.9177203
0.1781225 0.5634065 1.9045102
0.1781225 0.632159 2.1040392
0.1781225 0.709301 2.8076917
0.1781225 0.795857 5.2197543
0.1781225 0.8929755 10.753024
0.1781225 1.0019435 18.419326
0.1781225 1.12421 24.453969
0.1781225 1.2614 27.457847
0.1781225 1.41533 26.196684
0.1781225 1.58804 19.291066
0.1781225 1.781825 13.322256
0.1781225 1.99926 20.216472
0.1781225 2.24323 32.227405
0.1781225 2.516975 36.546019
0.1781225 2.82412 48.74024
0.1781225 3.168745 41.982563
0.1781225 3.55543 20.14215
0.1781225 3.9893 19.820224
0.1781225 4.47611 37.986847
0.1781225 5.022325 30.946232
0.1781225 5.40557 11.136913
0.1781225 5.72963 13.694884
0.1781225 6.322865 18.673133
0.1781225 6.843235 18.128541
0.1781225 7.095 10.540594
0.1781225 7.245 5.6341871
0.1781225 7.401205 4.3184895
0.1781225 7.601205 5.7145646
0.1781225 7.8 9.9309838
0.1781225 8.05 13.246878
0.1781225 8.308965 12.308722
0.1781225 8.458965 9.1412265
0.1781225 8.65 8.0636779
0.1781225 8.95 5.8893524
0.1781225 9.272585 5.1302763
0.1781225 9.622585 4.7116417
0.1781225 10 6.8864558
0.1781225 10.3989 8.4481354
0.1781225 10.7989 3.8357919
0.1781225 11.15 0.86232306
0.1781225 11.4 3.3475345
0.1781225 11.85 5.6848706
0.1781225 12.35 4.6859141
0.1781225 12.65 2.3421981
0.1781225 13.07105 1.4080597
0.1781225 13.57105 2.9058344
0.1781225 14.1 4.6807111
0.1781225 14.6851 3.979082
0.1781225 15.0851 1.4768398
0.1781225 15.4961 1.1481139
0.1781225 16.37575 3.2846249
0.1781225 17.58595 2.0672436
0.1781225 18.88555 3.231277
0.1781225 20.2812 2.4308887
0.1781225 21.78 2.9998623
0.1781225 23.38955 2.3342268
0.1781225 25.11805 2.715706
0.1781225 26.9743 2.7577311
0.1781225 29.06775 2.5942417
0.199857 0.01879185 2.6414819
0.199857 0.0398769 2.6814325
0.199857 0.0447431 2.6918458
0.199857 0.05020305 2.7049903
0.199857 0.0563293 2.7215891
0.199857 0.0632032 2.7425578
0.199857 0.07091585 2.7690508
0.199857 0.07956965 2.8025171
0.199857 0.08927955 2.8447592
0.199857 0.10017435 2.8979748
0.199857 0.1123985 2.964757
0.199857 0.1261145 3.0479787
0.199857 0.1415045 3.1504352
0.199857 0.158772 3.2739688
0.199857 0.1781465 3.4177033
0.199857 0.1941955 3.5748286
0.199857 0.2056905 3.6563871
0.199857 0.2242785 3.7273699
0.199857 0.251647 3.8395786
0.199857 0.282355 3.8537608
0.199857 0.3168105 3.6990806
0.199857 0.355471 3.3302587
0.199857 0.3988495 2.7998877
0.199857 0.447521 2.3073392
0.199857 0.5021315 2.1002627
0.199857 0.5634065 2.2322829
0.199857 0.632159 2.5659983
0.199857 0.709301 3.4219291
0.199857 0.795857 6.2899832
0.199857 0.8929755 12.927446
0.199857 1.0019435 22.124579
0.199857 1.12421 29.272387
0.199857 1.2614 32.98342
0.199857 1.41533 32.09913
0.199857 1.58804 24.906432
0.199857 1.781825 18.643078
0.199857 1.99926 26.911418
0.199857 2.24323 40.75387
0.199857 2.516975 45.834983
0.199857 2.82412 59.980414
0.199857 3.168745 52.006418
0.199857 3.55543 27.152579
0.199857 3.9893 26.469946
0.199857 4.47611 46.598708
0.199857 5.022325 38.065845
0.199857 5.40557 15.083797
0.199857 5.72963 17.786645
0.199857 6.322865 22.997516
0.199857 6.843235 21.86688
0.199857 7.095 13.07074
0.199857 7.245 7.3995568
0.199857 7.401205 5.8519325
0.199857 7.601205 7.3443497
0.199857 7.8 12.038271
0.199857 8.05 15.70442
0.199857 8.308965 14.518709
0.199857 8.458965 10.855616
0.199857 8.65 9.6075641
0.199857 8.95 7.0423326
0.199857 9.272585 6.0924134
0.199857 9.622585 5.5401321
0.199857 10 7.936321
0.199857 10.3989 9.6303139
0.199857 10.7989 4.3375434
0.199857 11.15 0.90954477
0.199857 11.4 3.6944288
0.199857 11.85 6.3260867
0.199857 12.35 5.1343257
0.199857 12.65 2.4536608
0.199857 13.07105 1.3744805
0.199857 13.57105 3.0473131
0.199857 14.1 5.0419924
0.199857 14.6851 4.2262631
0.199857 15.0851 1.3721078
0.199857 15.4961 0.99382123
0.199857 16.37575 3.407758
0.199857 17.58595 2.0112681
0.199857 18.88555 3.3227606
0.199857 20.2812 2.4090605
0.199857 21.78 3.0514462
0.199857 23.38955 2.2944263
0.199857 25.11805 2.7264081
0.199857 26.9743 2.7736914
0.199857 29.06775 2.5879885
0.224243 0.01879185 2.6414819
0.224243 0.0398769 2.6864439
0.224243 0.0447431 2.6982071
0.224243 0.05020305 2.7130808
0.224243 0.0563293 2.7319025
0.224243 0.0632032 2.7557404
0.224243 0.07091585 2.785954
0.224243 0.07956965 2.8242678
0.224243 0.08927955 2.8728559
0.224243 0.10017435 2.9344137
0.224243 0.1123985 3.0121918
0.224243 0.1261145 3.1099078
0.224243 0.1415045 3.2313835
0.224243 0.158772 3.3795695
0.224243 0.1781465 3.5544773
0.224243 0.1941955 3.7492669
0.224243 0.2056905 3.8523299
0.224243 0.2242785 3.9436687
0.224243 0.251647 4.095378
0.224243 0.282355 4.1342468
0.224243 0.3168105 3.973377
0.224243 0.355471 3.5604672
0.224243 0.3988495 2.9744814
0.224243 0.447521 2.4859142
0.224243 0.5021315 2.4069662
0.224243 0.5634065 2.7530136
0.224243 0.632159 3.2691141
0.224243 0.709301 4.3127663
0.224243 0.795857 7.7430707
0.224243 0.8929755 15.749424
0.224243 1.0019435 26.840838
0.224243 1.12421 35.346559
0.224243 1.2614 39.960594
0.224243 1.41533 39.675321
0.224243 1.58804 32.35557
0.224243 1.781825 25.911259
0.224243 1.99926 35.901301
0.224243 2.24323 51.911521
0.224243 2.516975 57.907108
0.224243 2.82412 74.383106
0.224243 3.168745 64.917184
0.224243 3.55543 36.582815
0.224243 3.9893 35.391194
0.224243 4.47611 57.62623
0.224243 5.022325 47.220342
0.224243 5.40557 20.445193
0.224243 5.72963 23.255395
0.224243 6.322865 28.601927
0.224243 6.843235 26.647826
0.224243 7.095 16.408988
0.224243 7.245 9.8285154
0.224243 7.401205 7.9983343
0.224243 7.601205 9.5745846
0.224243 7.8 14.790712
0.224243 8.05 18.830972
0.224243 8.308965 17.324897
0.224243 8.458965 13.071742
0.224243 8.65 11.620196
0.224243 8.95 8.5767389
0.224243 9.272585 7.3815926
0.224243 9.622585 6.6533473
0.224243 10 9.2832251
0.224243 10.3989 11.106362
0.224243 10.7989 5.0141489
0.224243 11.15 1.0478464
0.224243 11.4 4.1668359
0.224243 11.85 7.1307421
0.224243 12.35 5.7004112
0.224243 12.65 2.6262824
0.224243 13.07105 1.3747713
0.224243 13.57105 3.2409364
0.224243 14.1 5.4825747
0.224243 14.6851 4.529987
0.224243 15.0851 1.267039
0.224243 15.4961 0.83024428
0.224243 16.37575 3.5599671
0.224243 17.58595 1.9532087
0.224243 18.88555 3.4314262
0.224243 20.2812 2.3858925
0.224243 21.78 3.1116991
0.224243 23.38955 2.2491514
0.224243 25.11805 2.7389138
0.224243 26.9743 2.792122
0.224243 29.06775 2.5808344
0.251605 0.01879185 2.6414819
0.251605 0.0398769 2.6921024
0.251605 0.0447431 2.7054013
0.251605 0.05020305 2.7222484
0.251605 0.0563293 2.7436168
0.251605 0.0632032 2.7707578
0.251605 0.07091585 2.8052785
0.251605 0.07956965 2.8492415
0.251605 0.08927955 2.9052825
0.251605 0.10017435 2.9767258
0.251605 0.1123985 3.067669
0.251605 0.1261145 3.1829426
0.251605 0.1415045 3.3277649
0.251605 0.158772 3.5066725
0.251605 0.1781465 3.7211072
0.251605 0.1941955 3.9646397
0.251605 0.2056905 4.09605
0.251605 0.2242785 4.2146271
0.251605 0.251647 4.4208367
0.251605 0.282355 4.4971291
0.251605 0.3168105 4.3352697
0.251605 0.355471 3.873751
0.251605 0.3988495 3.2291515
0.251605 0.447521 2.7716058
0.251605 0.5021315 2.8976238
0.251605 0.5634065 3.5552322
0.251605 0.632159 4.3175678
0.251605 0.709301 5.5929057
0.251605 0.795857 9.7224981
0.251605 0.8929755 19.437385
0.251605 1.0019435 32.886569
0.251605 1.12421 43.057748
0.251605 1.2614 48.833833
0.251605 1.41533 49.462404
0.251605 1.58804 42.272661
0.251605 1.781825 35.833428
0.251605 1.99926 48.003314
0.251605 2.24323 66.596365
0.251605 2.516975 73.689367
0.251605 2.82412 92.968048
0.251605 3.168745 81.654566
0.251605 3.55543 49.28523
0.251605 3.9893 47.380365
0.251605 4.47611 71.843077
0.251605 5.022325 59.068336
0.251605 5.40557 27.724865
0.251605 5.72963 30.580019
0.251605 6.322865 35.906481
0.251605 6.843235 32.803962
0.251605 7.095 20.829874
0.251605 7.245 13.160662
0.251605 7.401205 10.983426
0.251605 7.601205 12.620642
0.251605 7.8 18.403604
0.251605 8.05 22.837415
0.251605 8.308965 20.914176
0.251605 8.458965 15.953315
0.251605 8.65 14.257072
0.251605 8.95 10.623626
0.251605 9.272585 9.1113766
0.251605 9.622585 8.1506793
0.251605 10 11.022621
0.251605 10.3989 12.964228
0.251605 10.7989 5.9269971
0.251605 11.15 1.3188128
0.251605 11.4 4.8093711
0.251605 11.85 8.1484122
0.251605 12.35 6.4204947
0.251605 12.65 2.8844288
0.251605 13.07105 1.4267228
0.251605 13.57105 3.5053706
0.251605 14.1 6.0242636
0.251605 14.6851 4.9062771
0.251605 15.0851 1.1661948
0.251605 15.4961 0.65987949
0.251605 16.37575 3.749668
0.251605 17.58595 1.8945893
0.251605 18.88555 3.5614036
0.251605 20.2812 2.3617255
0.251605 21.78 3.1824602
0.251605 23.38955 2.1975664
0.251605 25.11805 2.7536072
0.251605 26.9743 2.8134901
0.251605 29.06775 2.5726284
0.2823055 0.01879185 2.6414819
0.2823055 0.0398769 2.6984969
0.2823055 0.0447431 2.7135455
0.2823055 0.05020305 2.732649
0.2823055 0.0563293 2.7569422
0.2823055 0.0632032 2.7878961
0.2823055 0.07091585 2.8274196
0.2823055 0.07956965 2.8779914
0.2823055 0.08927955 2.9428248
0.2823055 0.10017435 3.026043
0.2823055 0.1123985 3.1328411
0.2823055 0.1261145 3.2695257
0.2823055 0.1415045 3.4432239
0.2823055 0.158772 3.6607442
0.2823055 0.1781465 3.925781
0.2823055 0.1941955 4.233076
0.2823055 0.2056905 4.4022861
0.2823055 0.2242785 4.5577455
0.2823055 0.251647 4.8400098
0.2823055 0.282355 4.9729462
0.2823055 0.3168105 4.8193322
0.2823055 0.355471 4.304885
0.2823055 0.3988495 3.6001025
0.2823055 0.447521 3.216797
0.2823055 0.5021315 3.6627301
0.2823055 0.5634065 4.7712867
0.2823055 0.632159 5.8645597
0.2823055 0.709301 7.4261645
0.2823055 0.795857 12.434066
0.2823055 0.8929755 24.296879
0.2823055 1.0019435 40.698491
0.2823055 1.12421 52.923589
0.2823055 1.2614 60.208016
0.2823055 1.41533 62.197504
0.2823055 1.58804 55.539407
0.2823055 1.781825 49.399515
0.2823055 1.99926 64.361298
0.2823055 2.24323 86.054889
0.2823055 2.516975 94.463362
0.2823055 2.82412 117.13783
0.2823055 3.168745 103.5115
0.2823055 3.55543 66.444113
0.2823055 3.9893 63.542899
0.2823055 4.47611 90.309713
0.2823055 5.022325 74.514233
0.2823055 5.40557 37.622564
0.2823055 5.72963 40.423804
0.2823055 6.322865 45.488284
0.2823055 6.843235 40.790599
0.2823055 7.095 26.712222
0.2823055 7.245 17.728919
0.2823055 7.401205 15.121537
0.2823055 7.601205 16.781568
0.2823055 7.8 23.173399
0.2823055 8.05 28.012029
0.2823055 8.308965 25.541769
0.2823055 8.458965 19.724973
0.2823055 8.65 17.731961
0.2823055 8.95 13.363847
0.2823055 9.272585 11.438669
0.2823055 9.622585 10.16959
0.2823055 10 13.285285
0.2823055 10.3989 15.323289
0.2823055 10.7989 7.161061
0.2823055 11.15 1.7814878
0.2823055 11.4 5.6838521
0.2823055 11.85 9.4464747
0.2823055 12.35 7.3440758
0.2823055 12.65 3.2622837
0.2823055 13.07105 1.5558873
0.2823055 13.57105 3.8665066
0.2823055 14.1 6.6962932
0.2823055 14.6851 5.3767137
0.2823055 15.0851 1.0766238
0.2823055 15.4961 0.48708522
0.2823055 16.37575 3.9882278
0.2823055 17.58595 1.8378733
0.2823055 18.88555 3.7181108
0.2823055 20.2812 2.3371585
0.2823055 21.78 3.2660867
0.2823055 23.38955 2.138685
0.2823055 25.11805 2.7709807
0.2823055 26.9743 2.8383799
0.2823055 29.06775 2.5631876
0.3167515 0.01879185 2.6414819
0.3167515 0.0398769 2.7057284
0.3167515 0.0447431 2.7227738
0.3167515 0.05020305 2.7444627
0.3167515 0.0563293 2.7721228
0.3167515 0.0632032 2.807491
0.3167515 0.07091585 2.8528448
0.3167515 0.07956965 2.9111791
0.3167515 0.08927955 2.9864333
0.3167515 0.10017435 3.0837527
0.3167515 0.1123985 3.2097627
0.3167515 0.1261145 3.3727401
0.3167515 0.1415045 3.5824376
0.3167515 0.158772 3.8489282
0.3167515 0.1781465 4.1794147
0.3167515 0.1941955 4.5710992
0.3167515 0.2056905 4.7913576
0.3167515 0.2242785 4.9974251
0.3167515 0.251647 5.3872532
0.3167515 0.282355 5.6063372
0.3167515 0.3168105 5.4770992
0.3167515 0.355471 4.906366
0.3167515 0.3988495 4.1424553
0.3167515 0.447521 3.9021744
0.3167515 0.5021315 4.8418412
0.3167515 0.5634065 6.6026603
0.3167515 0.632159 8.1394404
0.3167515 0.709301 10.055109
0.3167515 0.795857 16.178447
0.3167515 0.8929755 30.762005
0.3167515 1.0019435 50.882623
0.3167515 1.12421 65.653952
0.3167515 1.2614 74.914754
0.3167515 1.41533 78.902787
0.3167515 1.58804 73.395058
0.3167515 1.781825 68.011891
0.3167515 1.99926 86.594652
0.3167515 2.24323 112.04094
0.3167515 2.516975 122.01958
0.3167515 2.82412 148.8413
0.3167515 3.168745 132.28447
0.3167515 3.55543 89.720137
0.3167515 3.9893 85.427123
0.3167515 4.47611 114.49295
0.3167515 5.022325 94.811397
0.3167515 5.40557 51.118551
0.3167515 5.72963 53.713356
0.3167515 6.322865 58.146885
0.3167515 6.843235 51.236518
0.3167515 7.095 34.583157
0.3167515 7.245 23.999569
0.3167515 7.401205 20.853789
0.3167515 7.601205 22.475913
0.3167515 7.8 29.511755
0.3167515 8.05 34.752339
0.3167515 8.308965 31.559233
0.3167515 8.458965 24.697531
0.3167515 8.65 22.341169
0.3167515 8.95 17.048962
0.3167515 9.272585 14.58196
0.3167515 9.622585 12.901698
0.3167515 10 16.251918
0.3167515 10.3989 18.347011
0.3167515 10.7989 8.8348902
0.3167515 11.15 2.5201805
0.3167515 11.4 6.8765944
0.3167515 11.85 11.117293
0.3167515 12.35 8.5391932
0.3167515 12.65 3.8081397
0.3167515 13.07105 1.7991298
0.3167515 13.57105 4.3605337
0.3167515 14.1 7.5382052
0.3167515 14.6851 5.9706209
0.3167515 15.0851 1.0091233
0.3167515 15.4961 0.3191256
0.3167515 16.37575 4.2911363
0.3167515 17.58595 1.7869627
0.3167515 18.88555 3.9087156
0.3167515 20.2812 2.3131942
0.3167515 21.78 3.3656197
0.3167515 23.38955 2.0713545
0.3167515 25.11805 2.7916701
0.3167515 26.9743 2.8675238
0.3167515 29.06775 2.5522908
0.3474825 0.01879185 2.6414819
0.3474825 0.0398769 2.7139149
0.3474825 0.0447431 2.7332435
0.3474825 0.05020305 2.7579015
0.3474825 0.0563293 2.7894484
0.3474825 0.0632032 2.8299439
0.3474825 0.07091585 2.8821191
0.3474825 0.07956965 2.9496122
0.3474825 0.08927955 3.0372816
0.3474825 0.10017435 3.1515881
0.3474825 0.1123985 3.3010355
0.3474825 0.1261145 3.4965492
0.3474825 0.1415045 3.7515198
0.3474825 0.158772 4.0807385
0.3474825 0.1781465 4.4968529
0.3474825 0.1941955 5.0017067
0.3474825 0.2056905 5.2919123
0.3474825 0.2242785 5.5684976
0.3474825 0.251647 6.112931
0.3474825 0.282355 6.464472
0.3474825 0.3168105 6.3878563
0.3474825 0.355471 5.7600774
0.3474825 0.3988495 4.9427419
0.3474825 0.447521 4.955556
0.3474825 0.5021315 6.6560953
0.3474825 0.5634065 9.3644055
0.3474825 0.632159 11.495012
0.3474825 0.709301 13.849321
0.3474825 0.795857 21.407869
0.3474825 0.8929755 39.466225
0.3474825 1.0019435 64.299632
0.3474825 1.12421 82.243392
0.3474825 1.2614 94.122037
0.3474825 1.41533 101.02553
0.3474825 1.58804 97.617203
0.3474825 1.781825 93.697767
0.3474825 1.99926 117.0438
0.3474825 2.24323 147.07458
0.3474825 2.516975 158.91039
0.3474825 2.82412 190.84152
0.3474825 3.168745 170.51896
0.3474825 3.55543 121.48407
0.3474825 3.9893 115.24043
0.3474825 4.47611 146.46021
0.3474825 5.022325 121.7298
0.3474825 5.40557 69.609359
0.3474825 5.72963 71.765601
0.3474825 6.322865 75.009888
0.3474825 6.843235 65.02615
0.3474825 7.095 45.188895
0.3474825 7.245 32.636225
0.3474825 7.401205 28.809006
0.3474825 7.601205 30.299011
0.3474825 7.8 38.000371
0.3474825 8.05 43.616739
0.3474825 8.308965 39.459844
0.3474825 8.458965 31.308694
0.3474825 8.65 28.502554
0.3474825 8.95 22.034695
0.3474825 9.272585 18.850492
0.3474825 9.622585 16.6185
0.3474825 10 20.176733
0.3474825 10.3989 22.263608
0.3474825 10.7989 11.116581
0.3474825 11.15 3.6566738
0.3474825 11.4 8.5100487
0.3474825 11.85 13.2899
0.3474825 12.35 10.101133
0.3474825 12.65 4.5911793
0.3474825 13.07105 2.2101459
0.3474825 13.57105 5.0388443
0.3474825 14.1 8.6046133
0.3474825 14.6851 6.7286657
0.3474825 15.0851 0.98012985
0.3474825 15.4961 0.16768454
0.3474825 16.37575 4.6799253
0.3474825 17.58595 1.747934
0.3474825 18.88555 4.1429249
0.3474825 20.2812 2.2914498
0.3474825 21.78 3.4850823
0.3474825 23.38955 1.994201
0.3474825 25.11805 2.8165172
0.3474825 26.9743 2.9018649
0.3474825 29.06775 2.539664
0.3679185 0.01879185 2.6414819
0.3679185 0.0398769 2.7195857
0.3679185 0.0447431 2.74051
0.3679185 0.05020305 2.7672507
0.3679185 0.0563293 2.8015366
0.3679185 0.0632032 2.8456645
0.3679185 0.07091585 2.9027026
0.3679185 0.07956965 2.9767722
0.3679185 0.08927955 3.0734307
0.3679185 0.10017435 3.2001536
0.3679185 0.1123985 3.3669167
0.3679185 0.1261145 3.5867618
0.3679185 0.1415045 3.8760577
0.3679185 0.158772 4.2535885
0.3679185 0.1781465 4.7368551
0.3679185 0.1941955 5.3323581
0.3679185 0.2056905 5.6796276
0.3679185 0.2242785 6.0145634
0.3679185 0.251647 6.6902536
0.3679185 0.282355 7.160197
0.3679185 0.3168105 7.1400676
0.3679185 0.355471 6.4787187
0.3679185 0.3988495 5.6343046
0.3679185 0.447521 5.8904097
0.3679185 0.5021315 8.2674493
0.3679185 0.5634065 11.781215
0.3679185 0.632159 14.3824
0.3679185 0.709301 17.063796
0.3679185 0.795857 25.735051
0.3679185 0.8929755 46.459491
0.3679185 1.0019435 74.878717
0.3679185 1.12421 95.201466
0.3679185 1.2614 109.15303
0.3679185 1.41533 118.52602
0.3679185 1.58804 117.13218
0.3679185 1.781825 114.65428
0.3679185 1.99926 141.76066
0.3679185 2.24323 175.18938
0.3679185 2.516975 188.34119
0.3679185 2.82412 224.0823
0.3679185 3.168745 200.84137
0.3679185 3.55543 147.16112
0.3679185 3.9893 139.30841
0.3679185 4.47611 171.70288
0.3679185 5.022325 143.03945
0.3679185 5.40557 84.59193
0.3679185 5.72963 86.304463
0.3679185 6.322865 88.398198
0.3679185 6.843235 75.902035
0.3679185 7.095 53.679557
0.3679185 7.245 39.65745
0.3679185 7.401205 35.30983
0.3679185 7.601205 36.647762
0.3679185 7.8 44.766305
0.3679185 8.05 50.58853
0.3679185 8.308965 45.665515
0.3679185 8.458965 36.549535
0.3679185 8.65 33.405978
0.3679185 8.95 26.036471
0.3679185 9.272585 22.285595
0.3679185 9.622585 19.613626
0.3679185 10 23.277037
0.3679185 10.3989 25.308698
0.3679185 10.7989 12.957912
0.3679185 11.15 4.6467779
0.3679185 11.4 9.8323949
0.3679185 11.85 14.98389
0.3679185 12.35 11.323738
0.3679185 12.65 5.245084
0.3679185 13.07105 2.5866543
0.3679185 13.57105 5.5889768
0.3679185 14.1 9.4193695
0.3679185 14.6851 7.3113461
0.3679185 15.0851 0.99228338
0.3679185 15.4961 0.089195103
0.3679185 16.37575 4.9800703
0.3679185 17.58595 1.733572
0.3679185 18.88555 4.3174846
0.3679185 20.2812 2.2800641
0.3679185 21.78 3.5723428
0.3679185 23.38955 1.9401893
0.3679185 25.11805 2.8346762
0.3679185 26.9743 2.9265399
0.3679185 29.06775 2.5307303
0.398767 0.01879185 2.6414819
0.398767 0.0398769 2.7231919
0.398767 0.0447431 2.7451368
0.398767 0.05020305 2.773213
0.398767 0.0563293 2.8092602
0.398767 0.0632032 2.8557322
0.398767 0.07091585 2.9159212
0.398767 0.07956965 2.9942721
0.398767 0.08927955 3.096814
0.398767 0.10017435 3.2317132
0.398767 0.1123985 3.4099579
0.398767 0.1261145 3.6460638
0.398767 0.1415045 3.9585048
0.398767 0.158772 4.3689459
0.398767 0.1781465 4.8985006
0.398767 0.1941955 5.5573607
0.398767 0.2056905 5.9449943
0.398767 0.2242785 6.3215878
0.398767 0.251647 7.0925511
0.398767 0.282355 7.6512053
0.398767 0.3168105 7.6774909
0.398767 0.355471 6.9981837
0.398767 0.3988495 6.1414259
0.398767 0.447521 6.585836
0.398767 0.5021315 9.4665239
0.398767 0.5634065 13.563699
0.398767 0.632159 16.490209
0.398767 0.709301 19.389518
0.398767 0.795857 28.823281
0.398767 0.8929755 51.358207
0.398767 1.0019435 82.196785
0.398767 1.12421 104.10932
0.398767 1.2614 119.4983
0.398767 1.41533 130.65014
0.398767 1.58804 130.80107
0.398767 1.781825 129.44188
0.398767 1.99926 159.15415
0.398767 2.24323 194.84286
0.398767 2.516975 208.83533
0.398767 2.82412 247.11875
0.398767 3.168745 221.87786
0.398767 3.55543 165.17041
0.398767 3.9893 156.175
0.398767 4.47611 189.16631
0.398767 5.022325 157.80456
0.398767 5.40557 95.111475
0.398767 5.72963 96.477498
0.398767 6.322865 97.688401
0.398767 6.843235 83.420053
0.398767 7.095 59.599603
0.398767 7.245 44.595353
0.398767 7.401205 39.894852
0.398767 7.601205 41.10838
0.398767 7.8 49.471911
0.398767 8.05 55.39989
0.398767 8.308965 49.944728
0.398767 8.458965 40.182705
0.398767 8.65 36.812845
0.398767 8.95 28.830299
0.398767 9.272585 24.687342
0.398767 9.622585 21.709436
0.398767 10 25.421977
0.398767 10.3989 27.395855
0.398767 10.7989 14.247442
0.398767 11.15 5.3688058
0.398767 11.4 10.760051
0.398767 11.85 16.146882
0.398767 12.35 12.165072
0.398767 12.65 5.711681
0.398767 13.07105 2.867954
0.398767 13.57105 5.9753177
0.398767 14.1 9.9719417
0.398767 14.6851 7.7079908
0.398767 15.0851 1.0147719
0.398767 15.4961 0.051415663
0.398767 16.37575 5.1849192
0.398767 17.58595 1.7302508
0.398767 18.88555 4.4340539
0.398767 20.2812 2.2745131
0.398767 21.78 3.6298585
0.398767 23.38955 1.9056072
0.398767 25.11805 2.8466494
0.398767 26.9743 2.9426261
0.398767 29.06775 2.5249677
0.447424 0.01879185 2.6414819
0.447424 0.0398769 2.7337171
0.447424 0.0447431 2.7586666
0.447424 0.05020305 2.7906891
0.447424 0.0563293 2.8319639
0.447424 0.0632032 2.885429
0.447424 0.07091585 2.9550747
0.447424 0.07956965 3.0463642
0.447424 0.08927955 3.1668279
0.447424 0.10017435 3.3268595
0.447424 0.1123985 3.540761
0.447424 0.1261145 3.8279583
0.447424 0.1415045 4.2140999
0.447424 0.158772 4.7309649
0.447424 0.1781465 5.4129212
0.447424 0.1941955 6.2848723
0.447424 0.2056905 6.8107933
0.447424 0.2242785 7.3321578
0.447424 0.251647 8.4427702
0.447424 0.282355 9.3329009
0.447424 0.3168105 9.5541871
0.447424 0.355471 8.8436818
0.447424 0.3988495 7.9767593
0.447424 0.447521 9.1486536
0.447424 0.5021315 13.885911
0.447424 0.5634065 20.048815
0.447424 0.632159 24.04615
0.447424 0.709301 27.626772
0.447424 0.795857 39.556258
0.447424 0.8929755 67.911619
0.447424 1.0019435 106.43677
0.447424 1.12421 133.32539
0.447424 1.2614 153.48863
0.447424 1.41533 170.85502
0.447424 1.58804 176.83257
0.447424 1.781825 179.75435
0.447424 1.99926 218.13176
0.447424 2.24323 260.88097
0.447424 2.516975 277.28788
0.447424 2.82412 323.54216
0.447424 3.168745 291.75227
0.447424 3.55543 225.86086
0.447424 3.9893 212.94298
0.447424 4.47611 246.92226
0.447424 5.022325 206.74318
0.447424 5.40557 130.59353
0.447424 5.72963 130.63516
0.447424 6.322865 128.52896
0.447424 6.843235 108.25039
0.447424 7.095 79.379423
0.447424 7.245 61.280893
0.447424 7.401205 55.445294
0.447424 7.601205 56.161925
0.447424 7.8 65.141038
0.447424 8.05 71.254829
0.447424 8.308965 64.029817
0.447424 8.458965 52.226702
0.447424 8.65 48.140146
0.447424 8.95 38.178094
0.447424 9.272585 32.738798
0.447424 9.622585 28.743242
0.447424 10 32.513725
0.447424 10.3989 34.209357
0.447424 10.7989 18.580148
0.447424 11.15 7.9203094
0.447424 11.4 13.883604
0.447424 11.85 19.951645
0.447424 12.35 14.926518
0.447424 12.65 7.3174556
0.447424 13.07105 3.8905368
0.447424 13.57105 7.2780616
0.447424 14.1 11.74935
0.447424 14.6851 8.9905345
0.447424 15.0851 1.1517479
0.447424 15.4961 0
0.447424 16.37575 5.8496885
0.447424 17.58595 1.7486983
0.447424 18.88555 4.8007687
0.447424 20.2812 2.266508
0.447424 21.78 3.8073144
0.447424 23.38955 1.8036635
0.447424 25.11805 2.8836102
0.447424 26.9743 2.9914281
0.447424 29.06775 2.5077751
0.5020175 0.01879185 2.6414819
0.5020175 0.0398769 2.7456732
0.5020175 0.0447431 2.7740819
0.5020175 0.05020305 2.8106736
0.5020175 0.0563293 2.8580421
0.5020175 0.0632032 2.9197234
0.5020175 0.07091585 3.0005814
0.5020175 0.07956965 3.1073734
0.5020175 0.08927955 3.2495693
0.5020175 0.10017435 3.4404946
0.5020175 0.1123985 3.6989107
0.5020175 0.1261145 4.0510273
0.5020175 0.1415045 4.5327329
0.5020175 0.158772 5.1908733
0.5020175 0.1781465 6.0807933
0.5020175 0.1941955 7.2532098
0.5020175 0.2056905 7.9797271
0.5020175 0.2242785 8.7157436
0.5020175 0.251647 10.349881
0.5020175 0.282355 11.787006
0.5020175 0.3168105 12.378993
0.5020175 0.355471 11.693372
0.5020175 0.3988495 10.875333
0.5020175 0.447521 13.280887
0.5020175 0.5021315 21.005057
0.5020175 0.5634065 30.306635
0.5020175 0.632159 35.756805
0.5020175 0.709301 40.200488
0.5020175 0.795857 55.526497
0.5020175 0.8929755 91.520453
0.5020175 1.0019435 139.90438
0.5020175 1.12421 173.02008
0.5020175 1.2614 199.78349
0.5020175 1.41533 226.31911
0.5020175 1.58804 241.70224
0.5020175 1.781825 251.66081
0.5020175 1.99926 302.08647
0.5020175 2.24323 353.74977
0.5020175 2.516975 372.65349
0.5020175 2.82412 428.99513
0.5020175 3.168745 388.27892
0.5020175 3.55543 311.25312
0.5020175 3.9893 292.65871
0.5020175 4.47611 326.15779
0.5020175 5.022325 274.09069
0.5020175 5.40557 180.51899
0.5020175 5.72963 178.4173
0.5020175 6.322865 171.01886
0.5020175 6.843235 142.2352
0.5020175 7.095 106.86097
0.5020175 7.245 84.794407
0.5020175 7.401205 77.459234
0.5020175 7.601205 77.341186
0.5020175 7.8 86.815244
0.5020175 8.05 92.888493
0.5020175 8.308965 83.216743
0.5020175 8.458965 68.784858
0.5020175 8.65 63.772022
0.5020175 8.95 51.180866
0.5020175 9.272585 43.965512
0.5020175 9.622585 38.566396
0.5020175 10 42.231132
0.5020175 10.3989 43.38935
0.5020175 10.7989 24.640004
0.5020175 11.15 11.70913
0.5020175 11.4 18.263442
0.5020175 11.85 25.091774
0.5020175 12.35 18.673898
0.5020175 12.65 9.6303889
0.5020175 13.07105 5.4570409
0.5020175 13.57105 9.1082801
0.5020175 14.1 14.095985
0.5020175 14.6851 10.696216
0.5020175 15.0851 1.4513941
0.5020175 15.4961 0.06094575
0.5020175 16.37575 6.7381157
0.5020175 17.58595 1.8266028
0.5020175 18.88555 5.2697954
0.5020175 20.2812 2.2740452
0.5020175 21.78 4.02774
0.5020175 23.38955 1.6861452
0.5020175 25.11805 2.9295576
0.5020175 26.9743 3.0504575
0.5020175 29.06775 2.4875445
0.563273 0.01879185 2.6414819
0.563273 0.0398769 2.7592749
0.563273 0.0447431 2.7916773
0.563273 0.05020305 2.8335769
0.563273 0.0563293 2.8880762
0.563273 0.0632032 2.959454
0.563273 0.07091585 3.0536754
0.563273 0.07956965 3.1791531
0.563273 0.08927955 3.3478821
0.563273 0.10017435 3.5770811
0.563273 0.1123985 3.8915712
0.563273 0.1261145 4.327041
0.563273 0.1415045 4.9341872
0.563273 0.158772 5.7826314
0.563273 0.1781465 6.9614187
0.563273 0.1941955 8.5668674
0.563273 0.2056905 9.5918835
0.563273 0.2242785 10.655346
0.563273 0.251647 13.123997
0.563273 0.282355 15.50021
0.563273 0.3168105 16.816818
0.563273 0.355471 16.303036
0.563273 0.3988495 15.657086
0.563273 0.447521 20.201807
0.563273 0.5021315 32.890637
0.563273 0.5634065 47.109452
0.563273 0.632159 54.565652
0.563273 0.709301 60.134562
0.563273 0.795857 80.211011
0.563273 0.8929755 126.31737
0.563273 1.0019435 187.30171
0.563273 1.12421 228.12267
0.563273 1.2614 264.18501
0.563273 1.41533 304.43796
0.563273 1.58804 335.01469
0.563273 1.781825 356.56311
0.563273 1.99926 424.1817
0.563273 2.24323 487.23378
0.563273 2.516975 508.22297
0.563273 2.82412 577.40779
0.563273 3.168745 524.16336
0.563273 3.55543 433.38026
0.563273 3.9893 406.38995
0.563273 4.47611 436.7482
0.563273 5.022325 368.39199
0.563273 5.40557 251.78923
0.563273 5.72963 246.26728
0.563273 6.322865 230.48029
0.563273 6.843235 189.51724
0.563273 7.095 145.61653
0.563273 7.245 118.36418
0.563273 7.401205 109.00964
0.563273 7.601205 107.53375
0.563273 7.8 117.25541
0.563273 8.05 122.89533
0.563273 8.308965 109.78378
0.563273 8.458965 91.900723
0.563273 8.65 85.667465
0.563273 8.95 69.51845
0.563273 9.272585 59.831352
0.563273 9.622585 52.470586
0.563273 10 55.758369
0.563273 10.3989 55.971249
0.563273 10.7989 33.229208
0.563273 11.15 17.349731
0.563273 11.4 24.483777
0.563273 11.85 32.152594
0.563273 12.35 23.843959
0.563273 12.65 12.991695
0.563273 13.07105 7.8456836
0.563273 13.57105 11.712396
0.563273 14.1 17.250242
0.563273 14.6851 13.005336
0.563273 15.0851 2.0095078
0.563273 15.4961 0.311269
0.563273 16.37575 7.946401
0.563273 17.58595 2.0013592
0.563273 18.88555 5.8805031
0.563273 20.2812 2.3078547
0.563273 21.78 4.305934
0.563273 23.38955 1.550489
0.563273 25.11805 2.9875974
0.563273 26.9743 3.1227481
0.563273 29.06775 2.4635757
0.632003 0.01879185 2.6414819
0.632003 0.0398769 2.7747734
0.632003 0.0447431 2.8118002
0.632003 0.05020305 2.8598878
0.632003 0.0563293 2.9227661
0.632003 0.0632032 3.0056427
0.632003 0.07091585 3.1158794
0.632003 0.07956965 3.2640234
0.632003 0.08927955 3.4653836
0.632003 0.10017435 3.742397
0.632003 0.1123985 4.128209
0.632003 0.1261145 4.6719211
0.632003 0.1415045 5.4459638
0.632003 0.158772 6.5549879
0.632003 0.1781465 8.1432186
0.632003 0.1941955 10.388808
0.632003 0.2056905 11.871568
0.632003 0.2242785 13.45178
0.632003 0.251647 17.306443
0.632003 0.282355 21.378934
0.632003 0.3168105 24.185266
0.632003 0.355471 24.240008
0.632003 0.3988495 24.048753
0.632003 0.447521 32.458416
0.632003 0.5021315 53.787266
0.632003 0.5634065 76.056691
0.632003 0.632159 86.387828
0.632003 0.709301 93.515217
0.632003 0.795857 120.45658
0.632003 0.8929755 180.02036
0.632003 1.0019435 256.82457
0.632003 1.12421 306.84357
0.632003 1.2614 356.28892
0.632003 1.41533 417.47096
0.632003 1.58804 472.92253
0.632003 1.781825 513.92643
0.632003 1.99926 606.90358
0.632003 2.24323 684.66492
0.632003 2.516975 706.06286
0.632003 2.82412 791.57545
0.632003 3.168745 720.06645
0.632003 3.55543 611.75848
0.632003 3.9893 571.9537
0.632003 4.47611 594.36719
0.632003 5.022325 503.26665
0.632003 5.40557 355.41556
0.632003 5.72963 344.43101
0.632003 6.322865 315.27229
0.632003 6.843235 256.59729
0.632003 7.095 201.27729
0.632003 7.245 167.0917
0.632003 7.401205 154.95506
0.632003 7.601205 151.29684
0.632003 7.8 160.79889
0.632003 8.05 165.33069
0.632003 8.308965 147.28432
0.632003 8.458965 124.76709
0.632003 8.65 116.88911
0.632003 8.95 95.819233
0.632003 9.272585 82.627232
0.632003 9.622585 72.480313
0.632003 10 74.945014
0.632003 10.3989 73.563323
0.632003 10.7989 45.606011
0.632003 11.15 25.815492
0.632003 11.4 33.460298
0.632003 11.85 42.042439
0.632003 12.35 31.116432
0.632003 12.65 17.9401
0.632003 13.07105 11.499669
0.632003 13.57105 15.477315
0.632003 14.1 21.579361
0.632003 14.6851 16.196684
0.632003 15.0851 2.9817057
0.632003 15.4961 0.87829044
0.632003 16.37575 9.6235015
0.632003 17.58595 2.3342229
0.632003 18.88555 6.6925654
0.632003 20.2812 2.3856978
0.632003 21.78 4.6637882
0.632003 23.38955 1.3938857
0.632003 25.11805 3.0623275
0.632003 26.9743 3.2126164
0.632003 29.06775 2.434954
0.709119 0.01879185 2.6414819
0.709119 0.0398769 2.7924642
0.709119 0.0447431 2.8348633
0.709119 0.05020305 2.8901924
0.709119 0.0563293 2.9629603
0.709119 0.0632032 3.0595436
0.709119 0.07091585 3.1890884
0.709119 0.07956965 3.3649148
0.709119 0.08927955 3.6067206
0.709119 0.10017435 3.9440089
0.709119 0.1123985 4.4214971
0.709119 0.1261145 5.1075365
0.709119 0.1415045 6.1070009
0.709119 0.158772 7.5795132
0.709119 0.1781465 9.7617874
0.709119 0.1941955 12.982397
0.709119 0.2056905 15.192784
0.709119 0.2242785 17.622693
0.709119 0.251647 23.899829
0.709119 0.282355 31.245095
0.709119 0.3168105 37.356241
0.709119 0.355471 39.141549
0.709119 0.3988495 40.167339
0.709119 0.447521 56.058086
0.709119 0.5021315 93.444233
0.709119 0.5634065 129.78648
0.709119 0.632159 144.59134
0.709119 0.709301 154.15126
0.709119 0.795857 191.37687
0.709119 0.8929755 268.71744
0.709119 1.0019435 364.21901
0.709119 1.12421 424.00407
0.709119 1.2614 493.13456
0.709119 1.41533 587.1093
0.709119 1.58804 684.40997
0.709119 1.781825 759.36445
0.709119 1.99926 891.4713
0.709119 2.24323 988.38261
0.709119 2.516975 1005.289
0.709119 2.82412 1111.0759
0.709119 3.168745 1011.5183
0.709119 3.55543 879.64599
0.709119 3.9893 819.34283
0.709119 4.47611 824.98031
0.709119 5.022325 701.40321
0.709119 5.40557 509.69392
0.709119 5.72963 489.85547
0.709119 6.322865 439.00743
0.709119 6.843235 354.05832
0.709119 7.095 283.05009
0.709119 7.245 239.33176
0.709119 7.401205 223.25343
0.709119 7.601205 216.07974
0.709119 7.8 224.50374
0.709119 8.05 226.75905
0.709119 8.308965 201.45497
0.709119 8.458965 172.54536
0.709119 8.65 162.39036
0.709119 8.95 134.33609
0.709119 9.272585 116.05974
0.709119 9.622585 101.87638
0.709119 10 102.77995
0.709119 10.3989 98.750786
0.709119 10.7989 63.810924
0.709119 11.15 38.698662
0.709119 11.4 46.676475
0.709119 11.85 56.219523
0.709119 12.35 41.585976
0.709119 12.65 25.354651
0.709119 13.07105 17.14798
0.709119 13.57105 21.031143
0.709119 14.1 27.669162
0.709119 14.6851 20.716683
0.709119 15.0851 4.6283566
0.709119 15.4961 1.9781791
0.709119 16.37575 12.008224
0.709119 17.58595 2.9284289
0.709119 18.88555 7.7997467
0.709119 20.2812 2.5377698
0.709119 21.78 5.1348845
0.709119 23.38955 1.2135603
0.709119 25.11805 3.1608066
0.709119 26.9743 3.3264166
0.709119 29.06775 2.4004659
0.7956445 0.01879185 2.6414819
0.7956445 0.0398769 2.8126969
0.7956445 0.0447431 2.8613593
0.7956445 0.05020305 2.9251979
0.7956445 0.0563293 3.0096947
0.7956445 0.0632032 3.1227075
0.7956445 0.07091585 3.275679
0.7956445 0.07956965 3.4855622
0.7956445 0.08927955 3.7779236
0.7956445 0.10017435 4.1919412
0.7956445 0.1123985 4.7886349
0.7956445 0.1261145 5.6644254
0.7956445 0.1415045 6.9735601
0.7956445 0.158772 8.9639834
0.7956445 0.1781465 12.031898
0.7956445 0.1941955 16.791521
0.7956445 0.2056905 20.210123
0.7956445 0.2242785 24.109743
0.7956445 0.251647 34.904545
0.7956445 0.282355 49.143531
0.7956445 0.3168105 63.44873
0.7956445 0.355471 70.866783
0.7956445 0.3988495 75.716344
0.7956445 0.447521 107.93639
0.7956445 0.5021315 178.28012
0.7956445 0.5634065 241.91396
0.7956445 0.632159 265.0745
0.7956445 0.709301 279.32411
0.7956445 0.795857 332.30109
0.7956445 0.8929755 431.7649
0.7956445 1.0019435 544.5174
0.7956445 1.12421 609.78641
0.7956445 1.2614 708.25085
0.7956445 1.41533 855.38105
0.7956445 1.58804 1026.3626
0.7956445 1.781825 1164.691
0.7956445 1.99926 1361.4302
0.7956445 2.24323 1483.3601
0.7956445 2.516975 1482.2591
0.7956445 2.82412 1610.7619
0.7956445 3.168745 1464.7195
0.7956445 3.55543 1297.7104
0.7956445 3.9893 1202.0905
0.7956445 4.47611 1174.0636
0.7956445 5.022325 1002.8474
0.7956445 5.40557 746.64357
0.7956445 5.72963 712.00248
0.7956445 6.322865 624.86503
0.7956445 6.843235 499.92366
0.7956445 7.095 406.67897
0.7956445 7.245 349.38113
0.7956445 7.401205 327.51698
0.7956445 7.601205 314.59321
0.7956445 7.8 320.35689
0.7956445 8.05 318.26414
0.7956445 8.308965 281.9489
0.7956445 8.458965 243.92965
0.7956445 8.65 230.51785
0.7956445 8.95 192.23507
0.7956445 9.272585 166.37188
0.7956445 9.622585 146.19371
0.7956445 10 144.29413
0.7956445 10.3989 135.86264
0.7956445 10.7989 91.288612
0.7956445 11.15 58.707776
0.7956445 11.4 66.633236
0.7956445 11.85 77.121571
0.7956445 12.35 57.088991
0.7956445 12.65 36.728113
0.7956445 13.07105 26.037584
0.7956445 13.57105 29.435534
0.7956445 14.1 36.493832
0.7956445 14.6851 27.310681
0.7956445 15.0851 7.4016922
0.7956445 15.4961 3.9911088
0.7956445 16.37575 15.499682
0.7956445 17.58595 3.9644528
0.7956445 18.88555 9.3558072
0.7956445 20.2812 2.8172535
0.7956445 21.78 5.7729977
0.7956445 23.38955 1.0075816
0.7956445 25.11805 3.2943464
0.7956445 26.9743 3.4738864
0.7956445 29.06775 2.3584788
0.892728 0.01879185 2.6414819
0.892728 0.0398769 2.8358871
0.892728 0.0447431 2.8918795
0.892728 0.05020305 2.9657628
0.892728 0.0563293 3.0642426
0.892728 0.0632032 3.1970665
0.892728 0.07091585 3.3786572
0.892728 0.07956965 3.6307713
0.892728 0.08927955 3.986904
0.892728 0.10017435 4.4996461
0.892728 0.1123985 5.2533242
0.892728 0.1261145 6.3860314
0.892728 0.1415045 8.1288329
0.892728 0.158772 10.87553
0.892728 0.1781465 15.306959
0.892728 0.1941955 22.603321
0.892728 0.2056905 28.13959
0.892728 0.2242785 34.749172
0.892728 0.251647 54.719848
0.892728 0.282355 85.380412
0.892728 0.3168105 123.78015
0.892728 0.355471 153.25934
0.892728 0.3988495 174.38672
0.892728 0.447521 251.84359
0.892728 0.5021315 402.68119
0.892728 0.5634065 530.31531
0.892728 0.632159 576.27176
0.892728 0.709301 603.10038
0.892728 0.795857 677.09498
0.892728 0.8929755 794.15085
0.892728 1.0019435 897.38162
0.892728 1.12421 939.41896
0.892728 1.2614 1079.3774
0.892728 1.41533 1315.5758
0.892728 1.58804 1626.1887
0.892728 1.781825 1897.595
0.892728 1.99926 2214.3823
0.892728 2.24323 2369.4679
0.892728 2.516975 2311.3771
0.892728 2.82412 2453.1186
0.892728 3.168745 2220.0513
0.892728 3.55543 1988.6337
0.892728 3.9893 1823.8619
0.892728 4.47611 1727.5963
0.892728 5.022325 1484.1974
0.892728 5.40557 1126.337
0.892728 5.72963 1065.5861
0.892728 6.322865 914.64765
0.892728 6.843235 726.68906
0.892728 7.095 600.66031
0.892728 7.245 523.09864
0.892728 7.401205 492.33747
0.892728 7.601205 469.7246
0.892728 7.8 469.83037
0.892728 8.05 459.56306
0.892728 8.308965 405.86258
0.892728 8.458965 354.32832
0.892728 8.65 336.06667
0.892728 8.95 282.21119
0.892728 9.272585 244.61267
0.892728 9.622585 215.24364
0.892728 10 208.38848
0.892728 10.3989 192.51797
0.892728 10.7989 134.14791
0.892728 11.15 90.679187
0.892728 11.4 97.758243
0.892728 11.85 109.03029
0.892728 12.35 80.863954
0.892728 12.65 54.723393
0.892728 13.07105 40.408101
0.892728 13.57105 42.576356
0.892728 14.1 49.757747
0.892728 14.6851 37.288381
0.892728 15.0851 12.125356
0.892728 15.4961 7.6169853
0.892728 16.37575 20.799772
0.892728 17.58595 5.7729758
0.892728 18.88555 11.626376
0.892728 20.2812 3.3222357
0.892728 21.78 6.6688719
0.892728 23.38955 0.77702933
0.892728 25.11805 3.4820493
0.892728 26.9743 3.6707033
0.892728 29.06775 2.3067741
1.0016555 0.01879185 2.6414819
1.0016555 0.0398769 2.8625307
1.0016555 0.0447431 2.9271373
1.0016555 0.05020305 3.0129348
1.0016555 0.0563293 3.1281776
1.0016555 0.0632032 3.2850437
1.0016555 0.07091585 3.5018554
1.0016555 0.07956965 3.806782
1.0016555 0.08927955 4.244155
1.0016555 0.10017435 4.8854139
1.0016555 0.1123985 5.848761
1.0016555 0.1261145 7.3354259
1.0016555 0.1415045 9.6990643
1.0016555 0.158772 13.582244
1.0016555 0.1781465 20.195432
1.0016555 0.1941955 31.903704
1.0016555 0.2056905 41.41632
1.0016555 0.2242785 53.45864
1.0016555 0.251647 94.422853
1.0016555 0.282355 172.40207
1.0016555 0.3168105 306.92978
1.0016555 0.355471 468.27872
1.0016555 0.3988495 613.70946
1.0016555 0.447521 919.51163
1.0016555 0.5021315 1383.5091
1.0016555 0.5634065 1773.2124
1.0016555 0.632159 1962.4006
1.0016555 0.709301 2049.7508
1.0016555 0.795857 2066.5248
1.0016555 0.8929755 2069.5369
1.0016555 1.0019435 1920.0407
1.0016555 1.12421 1715.7981
1.0016555 1.2614 1862.8084
1.0016555 1.41533 2229.8874
1.0016555 1.58804 2837.5619
1.0016555 1.781825 3459.3016
1.0016555 1.99926 4060.499
1.0016555 2.24323 4271.2788
1.0016555 2.516975 4028.6257
1.0016555 2.82412 4098.0747
1.0016555 3.168745 3663.1101
1.0016555 3.55543 3259.3266
1.0016555 3.9893 2912.2675
1.0016555 4.47611 2667.7181
1.0016555 5.022325 2310.9496
1.0016555 5.40557 1773.1461
1.0016555 5.72963 1662.317
1.0016555 6.322865 1390.0085
1.0016555 6.843235 1097.4721
1.0016555 7.095 920.53111
1.0016555 7.245 810.74117
1.0016555 7.401205 765.39623
1.0016555 7.601205 725.64331
1.0016555 7.8 714.10435
1.0016555 8.05 688.13605
1.0016555 8.308965 605.49776
1.0016555 8.458965 532.86146
1.0016555 8.65 506.99511
1.0016555 8.95 428.21639
1.0016555 9.272585 371.58806
1.0016555 9.622585 327.52437
1.0016555 10 311.8142
1.0016555 10.3989 282.97574
1.0016555 10.7989 203.90704
1.0016555 11.15 143.79047
1.0016555 11.4 148.3827
1.0016555 11.85 159.94052
1.0016555 12.35 118.98615
1.0016555 12.65 84.392171
1.0016555 13.07105 64.536557
1.0016555 13.57105 64.018128
1.0016555 14.1 70.636359
1.0016555 14.6851 53.102184
1.0016555 15.0851 20.393141
1.0016555 15.4961 14.22306
1.0016555 16.37575 29.22376
1.0016555 17.58595 8.9976433
1.0016555 18.88555 15.100992
1.0016555 20.2812 4.2447795
1.0016555 21.78 7.9859263
1.0016555 23.38955 0.53186967
1.0016555 25.11805 3.7583423
1.0016555 26.9743 3.9437077
1.0016555 29.06775 2.242348


==> anc/data/DetectorResponseParser.py <==
import numpy as np
import ROOT

from os import path as os_path
from sys import exit as sys_exit
from uuid import uuid4


class DetectorResponse:
    def __init__(self, path: str) -> None:
        self.path = path
        self.matrix = []

        self.NL = 6
        self.NE = 33
        self.matrix_shape = (33, 82)

        self.parse()
        self.validate()


    def parse(self) -> None:
        """Read and parse the response matrix from the input file"""

        if any(self.matrix):
            self.matrix.clear()

        if not os_path.exists(self.path):
            print(f"{self.path} does not exits!")
            print("Aborting.")
            sys_exit(1)

        for baseline in range(self.NL):
            with open(os_path.join(self.path, f"Detector_Response_Baseline_{baseline+1}.txt")) as file:
                self.matrix.append(np.loadtxt(file))


    def validate(self) -> None:
        """Validate the response response per baseline has the expected shape and format"""

        if len(self.matrix) != self.NL:
            print("Expected response {self.NL}, but got {len(self.matrix)}")
            sys_exit(2)

        for baseline in range(self.NL):
            if self.matrix[baseline].shape != self.matrix_shape:
                print("Expected matrix shape {self.matrix_shape}, but got {self.matrix[baseline].shape}")
                sys_exit(2)

        if not np.isfinite(self.matrix).all():
            print("Matrix contains non-finite values.")
            sys_exit(2)

    
    def get_matrix(self) -> list[np.ndarray]:
        """Return the response matrix"""
        return self.matrix


    def convert_array_2DHist(self, array: np.ndarray) -> ROOT.TH2F:
        """Convert response numpy array into 2D ROOT histogram"""

        hist_name = "R" + str(uuid4().hex[:3])
        hist = ROOT.TH2F(hist_name, ";True Antineutrino Energy [MeV];Visible Prompt Energy [MeV]", 
                         self.matrix_shape[1], 1.8, 10, self.matrix_shape[0], 0.8, 7.4)

        for x in range(self.matrix_shape[1]):
            for y in range(self.matrix_shape[0]):
                hist.SetBinContent(x+1, y+1, array[y, x])

        return hist


    def WriteROOT(self, output_file: str) -> None:
        """Write response matrices into a rootfile""" 

        with ROOT.TFile.Open(output_file, "recreate") as file:
            for baseline, response in enumerate(self.matrix, start=1):
                hist = self.convert_array_2DHist(response)

                hist.Write("Baseline{baseline}")
        
        print("Responses written into {output_file}")


if __name__ == '__main__':
    d2 = DetectorResponse("PRL_supplemental_material/Spectra/Period_2")
    d2.WriteROOT("outputP2.root")





==> anc/data/Exclusion_5SigmaCLs.txt <==
# Date: Nov 20, 2024
#
# PROSPECT CLs exclusion curve at 5sigma Confidence Level
#
#sin22theta deltam2
1.00166 0.194196
0.892728 0.20569
0.892728 0.224278
0.795644 0.251647
0.709119 0.282355
0.709119 0.31681
0.709119 0.355471
0.709119 0.398849
0.632003 0.447521
0.563273 0.502131
0.502018 0.563406
0.447424 0.632159
0.447424 0.709301
0.367918 0.795857
0.316752 0.892976
0.224243 1.00194
0.199857 1.12421
0.178123 1.2614
0.178123 1.41533
0.199857 1.58804
0.224243 1.78182
0.199857 1.99926
0.158752 2.24323
0.158752 2.51697
0.126101 2.82412
0.141488 3.16874
0.199857 3.55543
0.199857 3.9893
0.158752 4.47611
0.178123 5.02233
0.251605 5.40557
0.251605 5.72963
0.224243 6.32287
0.224243 6.84323
0.282305 7.095
0.316752 7.245
0.347483 7.40121
0.347483 7.60121
0.316752 7.8
0.282305 8.05
0.316752 8.30897
0.347483 8.45896
0.347483 8.65
0.367918 8.95
0.398767 9.27258
0.447424 9.62259
0.447424 10
0.398767 10.3989
0.563273 10.7989
0.632003 11.15
0.632003 11.4
0.563273 11.85
0.632003 12.35
0.709119 12.65
0.795644 13.071
0.795644 13.571
0.709119 14.1
0.795644 14.6851
1.00166 16.3758


==> anc/data/Exclusion_90_CLs.txt <==
# Date: Nov 20, 2024
#
# PROSPECT CLs exclusion curve at 90% Confidence Level
#
#sin22theta deltam2
0.892728 0.126115
0.709119 0.141505
0.563273 0.158772
0.502018 0.178146
0.447424 0.194196
0.398767 0.20569
0.367918 0.224278
0.347483 0.251647
0.316752 0.282355
0.347483 0.31681
0.347483 0.355471
0.347483 0.398849
0.347483 0.447521
0.282305 0.502131
0.251605 0.563406
0.224243 0.632159
0.199857 0.709301
0.158752 0.795857
0.112388 0.892976
0.0709119 1.00194
0.0563273 1.12421
0.0502018 1.2614
0.0563273 1.41533
0.0795645 1.58804
0.100166 1.78182
0.0795645 1.99926
0.0563273 2.24323
0.0502018 2.51697
0.0355401 2.82412
0.0447424 3.16874
0.0892728 3.55543
0.0892728 3.9893
0.0447424 4.47611
0.0502018 5.02233
0.112388 5.40557
0.100166 5.72963
0.0795645 6.32287
0.0709119 6.84323
0.112388 7.095
0.141488 7.245
0.158752 7.40121
0.141488 7.60121
0.112388 7.8
0.0892728 8.05
0.100166 8.30897
0.126101 8.45896
0.126101 8.65
0.158752 8.95
0.178123 9.27258
0.178123 9.62259
0.158752 10
0.126101 10.3989
0.224243 10.7989
0.316752 11.15
0.251605 11.4
0.199857 11.85
0.224243 12.35
0.347483 12.65
0.398767 13.071
0.347483 13.571
0.251605 14.1
0.316752 14.6851
0.632003 15.0851
0.709119 15.4961
0.447424 16.3758
0.795644 17.5859
0.563273 18.8855
1.00166 20.2812
0.892728 21.78


==> anc/data/Exclusion_95_CLs.txt <==
# Date: Nov 20, 2024
#
# PROSPECT CLs exclusion curve at 95% Confidence Level
#
#sin22theta deltam2
1.00166 0.126115
0.795644 0.141505
0.709119 0.158772
0.563273 0.178146
0.502018 0.194196
0.447424 0.20569
0.447424 0.224278
0.398767 0.251647
0.367918 0.282355
0.367918 0.31681
0.398767 0.355471
0.398767 0.398849
0.367918 0.447521
0.316752 0.502131
0.282305 0.563406
0.251605 0.632159
0.224243 0.709301
0.199857 0.795857
0.126101 0.892976
0.0892728 1.00194
0.0709119 1.12421
0.0632003 1.2614
0.0709119 1.41533
0.0892728 1.58804
0.112388 1.78182
0.100166 1.99926
0.0709119 2.24323
0.0632003 2.51697
0.0447424 2.82412
0.0502018 3.16874
0.100166 3.55543
0.100166 3.9893
0.0563273 4.47611
0.0632003 5.02233
0.126101 5.40557
0.112388 5.72963
0.0892728 6.32287
0.0892728 6.84323
0.126101 7.095
0.158752 7.245
0.178123 7.40121
0.178123 7.60121
0.141488 7.8
0.112388 8.05
0.112388 8.30897
0.141488 8.45896
0.158752 8.65
0.178123 8.95
0.199857 9.27258
0.199857 9.62259
0.178123 10
0.158752 10.3989
0.251605 10.7989
0.347483 11.15
0.282305 11.4
0.224243 11.85
0.282305 12.35
0.367918 12.65
0.447424 13.071
0.398767 13.571
0.316752 14.1
0.367918 14.6851
0.709119 15.0851
0.709119 15.4961
0.502018 16.3758
0.795644 17.5859
0.709119 18.8855
1.00166 21.78


==> anc/data/Period_1/Detector_Response_Baseline_1.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 1 in period 1 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 1 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0892228 0.199 0.251148 0.246515 0.243903 0.236848 0.153482 0.072091 0.0377983 0.0200984 0.00893663 0.00497438 0.00461056 0.00436606 0.00327732 0.0032861 0.00268558 0.002393 0.00215399 0.00190706 0.00183843 0.00155721 0.0016706 0.00115116 0.00162041 0.00118789 0.00157618 0.00153788 0.00124991 0.00118122 0.00105193 0.00116394 0.000963471 0.000975104 0.00109676 0.00116085 0.00118225 0.000701927 0.000805344 0.000549898 0.000961253 0.000391735 0.000569214 0.000839108 0.000766571 0.00077223 0.000545415 0.000357834 0.0003513 0.000545425 0.000639228 0.000414559 0.000639511 0.000799904 0.000710727 0.000612662 0.000671635 0.000615347 0.000546887 0.000612616 0.000225376 0.000572656 0.000449185 0.000551001 0.000479008 0.00054374 0.000504623 0.000512674 0.000450956 0.00044678 0.00057428 0.000448072 0.000518168 0.00035775 0.000547831 0.000225201 0.000510946 0.000544377 0.000446296 0.000322733 0.000414635 0.000386491 
0.00116308 0.0184161 0.0998849 0.233129 0.303333 0.268443 0.246471 0.230069 0.149987 0.0735925 0.0377182 0.0201017 0.00962175 0.00614213 0.0054612 0.00461403 0.00410626 0.00274847 0.00369276 0.00247823 0.00326012 0.00277288 0.00209434 0.00192983 0.00220005 0.00190679 0.00171528 0.00154479 0.00135647 0.00160254 0.00102626 0.00157985 0.00100095 0.0012192 0.000897533 0.0010664 0.00103269 0.00135176 0.00109773 0.000970226 0.00109597 0.00096375 0.000673101 0.00115879 0.000708661 0.000774952 0.000547605 0.000961634 0.000993618 0.000697984 0.000898046 0.000699029 0.000801419 0.00073817 0.000734608 0.000811093 0.000838636 0.000514361 0.000772632 0.000703149 0.000639481 0.000839854 0.000545535 0.00071114 0.000480443 0.000447925 0.000511795 0.000506022 0.000511266 0.000703136 0.000518655 0.000423258 0.000579211 0.000543708 0.000574106 0.00035141 0.000507812 0.000354096 0.000445886 0.00032279 0.000520146 0.000317631 
0 3.28357e-05 0.00126156 0.0212413 0.117693 0.254687 0.305524 0.266179 0.250428 0.217941 0.139507 0.0715652 0.0386468 0.019971 0.0101907 0.00626774 0.00550836 0.00459155 0.00472616 0.00307357 0.00375261 0.00324874 0.00313455 0.00258009 0.00245112 0.00206503 0.00254736 0.00155393 0.00167387 0.0017086 0.00148976 0.00210164 0.00135102 0.00167663 0.00129269 0.00154791 0.0013543 0.00102337 0.00145314 0.00122322 0.00132204 0.001026 0.000832655 0.000998166 0.000989796 0.000892374 0.000613728 0.000995468 0.000869664 0.000673767 0.000578227 0.000937239 0.000868805 0.000736882 0.000680324 0.000991522 0.000992936 0.000713635 0.00096825 0.000582224 0.000900757 0.000707335 0.000641989 0.000670349 0.000580073 0.000599892 0.000639865 0.000573423 0.00076881 0.000673826 0.000515187 0.000703011 0.000540009 0.00058276 0.000670743 0.000261077 0.000668608 0.000674749 0.000541744 0.000510579 0.000677359 0.000516379 
0 0 0 3.29192e-05 0.00252001 0.0299579 0.125681 0.255177 0.301598 0.267665 0.243311 0.214665 0.135805 0.0712624 0.0365508 0.0201935 0.0100193 0.00720528 0.00636525 0.00580532 0.00461459 0.00369775 0.00375363 0.00339193 0.00276566 0.00302677 0.00252629 0.00270681 0.00155204 0.00210933 0.00198822 0.00225655 0.00227581 0.00119669 0.00160748 0.00141075 0.00131768 0.00138038 0.00169097 0.00156947 0.00116215 0.00122879 0.00136275 0.00122719 0.00128062 0.000933255 0.00106127 0.000996441 0.00113516 0.00109942 0.000745703 0.000764572 0.00153456 0.000708288 0.000934847 0.00076906 0.00109129 0.000736658 0.00086718 0.000828919 0.000646455 0.000813564 0.00102224 0.000580952 0.000934473 0.000613841 0.000573046 0.000585189 0.000604465 0.00070813 0.000576182 0.000347804 0.000356313 0.000678304 0.00070668 0.000637802 0.000451492 0.00074143 0.000675929 0.000509119 0.00042183 0.000380741 
0 0 0 0 0 6.41355e-05 0.00363551 0.0338171 0.137114 0.258222 0.293956 0.258427 0.246235 0.206246 0.127655 0.0689667 0.0378062 0.0193563 0.0108 0.00747268 0.00680895 0.00600668 0.00479407 0.00451135 0.00497438 0.00367684 0.00338105 0.00270914 0.00273409 0.00249361 0.00219609 0.00243194 0.00206176 0.00154447 0.00186943 0.00200826 0.00130036 0.00173802 0.0012921 0.00150903 0.00128929 0.00113522 0.00119019 0.00112508 0.00167232 0.00129349 0.0012848 0.001132 0.000998659 0.00129138 0.00132208 0.00109469 0.00109614 0.00138816 0.000838317 0.000939156 0.000772488 0.00103034 0.000744542 0.000732441 0.00106853 0.000809885 0.000742118 0.000800895 0.000805495 0.000551025 0.000702889 0.000768453 0.000791329 0.000763794 0.000546066 0.000551134 0.000805588 0.000521015 0.000737563 0.000858855 0.000422595 0.000615178 0.000447409 0.000708819 0.000668011 0.000572617 
3.09821e-05 0 0 9.6737e-05 3.09821e-05 3.29192e-05 0 0.000220268 0.00434451 0.0402026 0.145239 0.254309 0.280772 0.257956 0.243124 0.194438 0.127157 0.0659207 0.0356219 0.0182034 0.0101826 0.00716758 0.0062422 0.0064263 0.00519131 0.00551175 0.00457445 0.00363601 0.00369276 0.00257761 0.00309652 0.00297254 0.00252677 0.00219511 0.00222158 0.00228651 0.00232323 0.00187561 0.00196654 0.00152533 0.00141847 0.00171296 0.0014836 0.00151992 0.00118967 0.00128627 0.000933779 0.00125258 0.00090258 0.000912707 0.00134244 0.00106262 0.000906608 0.000836931 0.00099255 0.000906725 0.00114957 0.0012562 0.0011845 0.000738924 0.000770111 0.00105206 0.00119502 0.000925467 0.000841439 0.00083152 0.000737662 0.000670694 0.000704834 0.000713586 0.000866777 0.000581324 0.000700376 0.000617532 0.000478254 0.000841531 0.000449174 0.000640155 0.000676909 0.000804545 0.00054242 0.000447116 
0.000129516 3.28357e-05 0 0 6.57956e-05 6.41735e-05 3.33767e-05 9.69019e-05 0 0.000393662 0.00645769 0.0448977 0.149877 0.256479 0.276499 0.259338 0.235363 0.191465 0.120781 0.0644616 0.0357454 0.0200404 0.0103159 0.00813849 0.00725204 0.0057423 0.00540289 0.00460755 0.00444349 0.00416544 0.00350195 0.00345093 0.00296826 0.00280065 0.00170839 0.00259683 0.00208789 0.00220014 0.00218443 0.00171769 0.00151541 0.0018403 0.00208571 0.00193407 0.00178438 0.00144475 0.00144431 0.00145482 0.00125278 0.00147484 0.00145672 0.00115467 0.00128232 0.00119204 0.00100242 0.000903578 0.000645914 0.00102555 0.000908326 0.00122725 0.00125169 0.000934184 0.00102502 0.000803464 0.0010336 0.000938372 0.000798301 0.000805984 0.00103331 0.000815985 0.00118501 0.000708433 0.00100114 0.000861421 0.000506397 0.000539624 0.00089928 0.00051752 0.000860109 0.000516667 0.000450319 0.000732318 
0 3.29192e-05 0 0 3.30827e-05 3.33767e-05 0 0 3.29599e-05 3.28357e-05 3.33767e-05 0.000711637 0.00956281 0.0510196 0.154335 0.253162 0.273343 0.252021 0.233194 0.181394 0.114235 0.0592149 0.0329542 0.0186529 0.0109612 0.00787303 0.00708601 0.00626617 0.00592037 0.00442176 0.00447396 0.00383792 0.00361323 0.00336683 0.00278438 0.0029106 0.00253576 0.00295866 0.00215753 0.00205753 0.00193029 0.00138227 0.00172529 0.00195511 0.00211885 0.0015597 0.00123777 0.00139234 0.00138336 0.0014547 0.00124954 0.00159022 0.00135426 0.00128254 0.00130012 0.00131753 0.00103083 0.00119398 0.000940584 0.000963288 0.00106717 0.00118966 0.0012853 0.000811178 0.000870144 0.00118892 0.00112561 0.00116424 0.00121983 0.00109604 0.000805058 0.00105996 0.00102546 0.000974196 0.000650037 0.000836317 0.00076933 0.000710606 0.000705882 0.00103839 0.000962107 0.00066751 
0 0 0 0 0 0 0 0 0 0 0 0 3.29192e-05 0.000770818 0.0115477 0.0620825 0.165453 0.252008 0.267651 0.250598 0.223336 0.174473 0.111865 0.0589462 0.0345928 0.017715 0.0113244 0.00861322 0.00730849 0.0057974 0.0054779 0.00467432 0.00442407 0.00399535 0.00384053 0.003371 0.00296282 0.00325175 0.00246925 0.00289861 0.00238633 0.00225142 0.00253777 0.00148024 0.0023616 0.00182161 0.00181582 0.00173864 0.00148019 0.001317 0.00113336 0.00113184 0.00148904 0.00144271 0.00106008 0.00112933 0.000936547 0.00131952 0.000996635 0.00116046 0.000802871 0.00171003 0.00103695 0.000907669 0.000702269 0.0011132 0.000901899 0.000644394 0.000676192 0.000703991 0.000833409 0.00090135 0.000771841 0.000921704 0.000633593 0.000830949 0.00080394 0.000477384 0.000739704 0.000773788 0.000737151 0.000810953 
0 0 0 0 0 0 3.29599e-05 0 0 0 0 0 0 0 0 0.00153445 0.0157192 0.0676553 0.171799 0.254537 0.265344 0.240889 0.223108 0.171479 0.104684 0.0595545 0.0342099 0.0194931 0.0101489 0.00806159 0.00739111 0.00707857 0.00587687 0.00466632 0.00473106 0.0041847 0.00370553 0.00325111 0.00319404 0.00347803 0.00206172 0.00236195 0.00292867 0.00254518 0.00228797 0.00177017 0.00168224 0.00183672 0.00193641 0.00162168 0.00151867 0.00158216 0.00138532 0.00154343 0.00156563 0.00129086 0.00133025 0.00134346 0.00138799 0.00143308 0.00128565 0.00105591 0.00103077 0.00122663 0.000838149 0.00115979 0.0010163 0.00103596 0.0011504 0.00141597 0.000835503 0.00115933 0.00112195 0.000898124 0.000902813 0.000843992 0.000959141 0.000968733 0.000968063 0.000836483 0.000547826 0.000549794 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.56714e-05 0.00213717 0.0178485 0.0759551 0.17509 0.249299 0.26313 0.239687 0.218028 0.161348 0.102065 0.057776 0.0317515 0.018623 0.0118921 0.00842973 0.00699691 0.00658093 0.00584795 0.00499307 0.004828 0.00435688 0.00327829 0.00282578 0.00303315 0.00325977 0.00218584 0.00319067 0.00234259 0.00251218 0.00235124 0.00228899 0.00225078 0.00134735 0.00140947 0.00179946 0.00167336 0.00162929 0.00137518 0.00132344 0.00140762 0.0015693 0.00164434 0.00125792 0.00138519 0.000963665 0.00135779 0.00109086 0.0012577 0.00136968 0.00109048 0.000970821 0.00109149 0.00103941 0.00100758 0.000997349 0.000971544 0.00109295 0.000928334 0.00090575 0.000859609 0.000866968 0.000965193 0.000972724 0.000426479 0.00060974 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00026356 0.00336337 0.0215219 0.0843911 0.178843 0.242516 0.251587 0.239561 0.207741 0.155311 0.0973679 0.0528777 0.0317454 0.0192233 0.0122238 0.00895028 0.00774991 0.00704902 0.00679776 0.00565218 0.00524502 0.00423734 0.00377509 0.00429399 0.00327074 0.00287019 0.00305783 0.0031787 0.0026874 0.00230027 0.00227026 0.00216076 0.00173691 0.0016709 0.0017949 0.00186438 0.0015774 0.00151631 0.0014824 0.00172072 0.00133894 0.00171847 0.00113644 0.00150845 0.00119388 0.00107661 0.00145163 0.00121597 0.00119437 0.00125565 0.00112204 0.000859082 0.00106562 0.000971513 0.00100281 0.000766733 0.00115545 0.00115228 0.00105377 0.000957936 0.000777616 0.000837773 0.000899545 0.000875456 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000226314 0.00412895 0.0252581 0.0874784 0.17914 0.244806 0.250684 0.232432 0.20225 0.152426 0.0946103 0.0560322 0.0313905 0.0174247 0.0117304 0.00907131 0.00768314 0.0067366 0.00594168 0.00553911 0.00565808 0.00405512 0.00364135 0.00421567 0.00405304 0.00300764 0.00255161 0.00284931 0.00251201 0.00251545 0.00192437 0.00231225 0.00244731 0.00193301 0.0020352 0.00205826 0.00189318 0.00160334 0.00174445 0.00129567 0.00143966 0.00158432 0.0014846 0.00178864 0.000908596 0.00129217 0.00155969 0.00134868 0.00128208 0.000963337 0.00127939 0.00118678 0.00111941 0.000857697 0.00100419 0.000896787 0.000998146 0.000963725 0.000803861 0.000938198 0.000967039 0.00123121 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000579739 0.00534619 0.0306408 0.0941462 0.185759 0.246145 0.246628 0.232156 0.196301 0.144404 0.0892085 0.0549235 0.0298917 0.0189715 0.0113359 0.00908309 0.0076572 0.00672878 0.0063419 0.00476509 0.0047777 0.00429152 0.00485579 0.00356302 0.00345817 0.00332247 0.00297799 0.0029839 0.00268362 0.00187598 0.00291709 0.00180413 0.00193216 0.00209905 0.00222979 0.00177839 0.00235389 0.00167052 0.00152719 0.00147812 0.00134928 0.00144219 0.00125377 0.00138622 0.00160636 0.00146838 0.00102716 0.000967339 0.00128464 0.00167147 0.00160014 0.00106624 0.000933808 0.000738729 0.00106745 0.000899654 0.00121734 0.000830576 0.00106721 0.00103833 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.76336e-05 0.000418751 0.00666062 0.0354577 0.10279 0.185538 0.241568 0.240055 0.220649 0.193143 0.143898 0.0932706 0.0536898 0.0300629 0.0194949 0.0116232 0.00968633 0.0079372 0.00748289 0.00684405 0.00576614 0.00526345 0.00520539 0.00478434 0.00390215 0.00320936 0.0033342 0.00321607 0.0028606 0.00254854 0.0024906 0.00258922 0.00219935 0.00247172 0.00186718 0.00212577 0.00248712 0.00212761 0.00229527 0.00161374 0.00202999 0.00164318 0.00126522 0.00141014 0.00112542 0.00148863 0.0013879 0.00113192 0.0010693 0.00170348 0.00137892 0.00111932 0.00128404 0.00112965 0.000867979 0.00105805 0.00112002 0.00134401 0.000870097 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000964019 0.00848933 0.0394417 0.103303 0.186986 0.231166 0.234666 0.223977 0.189331 0.13856 0.0892139 0.0508032 0.0306801 0.018645 0.0125821 0.00894101 0.00816955 0.00694028 0.00597218 0.00511784 0.00522079 0.0049772 0.00374122 0.00318092 0.00407256 0.00370489 0.00274189 0.00283773 0.00287951 0.00284046 0.00209678 0.00200051 0.00206014 0.00153222 0.00271476 0.0015103 0.00185316 0.00171132 0.00154628 0.00178077 0.00135662 0.00215396 0.00187679 0.00128362 0.00119823 0.00141385 0.00135821 0.00128953 0.000682158 0.00103961 0.00109965 0.00138724 0.00115801 0.00106329 0.00141627 0.00112659 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.07588e-05 0 0 3.29599e-05 0 0 0 6.41355e-05 0.00135012 0.0114837 0.0448763 0.108732 0.187514 0.229634 0.236596 0.214219 0.180086 0.133888 0.0856992 0.0498561 0.0309072 0.0185484 0.0127984 0.0104399 0.00816535 0.00794241 0.00673756 0.00543247 0.00589985 0.00443393 0.00437415 0.00358844 0.00403366 0.00339304 0.0035415 0.00328703 0.00276724 0.00248401 0.00238081 0.0022944 0.00234267 0.00195838 0.00221502 0.0020713 0.00197071 0.00170783 0.00184017 0.00158501 0.00134559 0.0014498 0.0015141 0.00113108 0.0016085 0.00140954 0.00160775 0.00149461 0.00163222 0.0012057 0.0011641 0.00176701 0.00128779 0.000997954 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000191215 0.00201306 0.0120802 0.0465806 0.115203 0.189153 0.230118 0.231562 0.213124 0.178637 0.127247 0.0831574 0.0498945 0.030087 0.018476 0.0130277 0.0102634 0.00890364 0.00674804 0.00618124 0.00591056 0.00640421 0.00505932 0.00388172 0.00430056 0.00348718 0.0045253 0.0038397 0.00247216 0.00288365 0.00258283 0.00257158 0.00233879 0.00235484 0.0023158 0.00193819 0.0020966 0.00164167 0.00212291 0.00187904 0.00209704 0.00161882 0.00167753 0.00173116 0.00100248 0.00194801 0.00117573 0.0015155 0.00125441 0.00106713 0.00135442 0.0013982 0.00114829 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000194079 0.00269241 0.0131853 0.0500957 0.121933 0.191563 0.22006 0.22541 0.207337 0.167718 0.123606 0.0777726 0.04698 0.0285777 0.0197911 0.0130414 0.0105984 0.00922814 0.00770902 0.00623547 0.00595741 0.00484271 0.00498528 0.00393922 0.0037129 0.00382178 0.00331116 0.00351108 0.00263003 0.0027802 0.00311278 0.00208171 0.00220565 0.0022617 0.00237511 0.00215803 0.00229034 0.0021307 0.00179761 0.0017717 0.00163242 0.00182925 0.00190688 0.0017067 0.00161907 0.00168478 0.00132604 0.00137955 0.00135147 0.00119378 0.00125516 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.57956e-05 0.000294893 0.00339712 0.017314 0.0564645 0.123204 0.194918 0.225204 0.222047 0.201893 0.164715 0.122934 0.0779702 0.0493126 0.0287974 0.0183709 0.0125516 0.0107758 0.00918387 0.00715518 0.00708176 0.00696069 0.0052341 0.00548939 0.00456806 0.00318901 0.00424223 0.00380531 0.00379564 0.00279965 0.00231954 0.00261454 0.00237811 0.00277119 0.00193801 0.00215356 0.00215099 0.00197268 0.00167106 0.00176567 0.00161175 0.00165829 0.00190018 0.00222816 0.00177759 0.00190342 0.00168368 0.00144874 0.00117396 0.00177479 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28357e-05 0 0 3.07588e-05 0.000545878 0.00473618 0.0190399 0.0630818 0.12679 0.194841 0.22377 0.222058 0.199143 0.164194 0.118495 0.0769175 0.0452367 0.0275799 0.0191073 0.0131384 0.010743 0.0100006 0.00811157 0.00679458 0.00598991 0.00448967 0.00524842 0.00432005 0.00401795 0.00315843 0.00404487 0.00380804 0.00306088 0.00244879 0.0028837 0.00227797 0.00262132 0.00271152 0.00254973 0.00223642 0.00234701 0.00187106 0.00235752 0.00179965 0.00160337 0.00148424 0.00144544 0.00171017 0.00144778 0.00109705 0.00128584 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28357e-05 0.00057757 0.00533952 0.0224322 0.0615468 0.130496 0.187441 0.214157 0.213782 0.193672 0.161619 0.112979 0.0745749 0.0487374 0.029478 0.020342 0.0134771 0.0108479 0.00897294 0.00777303 0.00690899 0.00650412 0.00552015 0.0049759 0.00404023 0.00438371 0.00417406 0.00333732 0.00374818 0.00351359 0.00323532 0.00284132 0.00253056 0.00238659 0.00250831 0.00236721 0.00222663 0.00200731 0.00229215 0.00180375 0.00226265 0.00196743 0.00190378 0.00169994 0.00226563 0.00125279 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33767e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000163219 0.000967969 0.00551875 0.0263066 0.0707764 0.129245 0.189063 0.210753 0.208907 0.194325 0.154028 0.109893 0.0723857 0.043768 0.0275055 0.0183965 0.0146289 0.0111105 0.00852829 0.00782687 0.00720576 0.00693505 0.00583303 0.00482801 0.00418887 0.00429036 0.00453651 0.0044005 0.00313401 0.00300261 0.00306216 0.0027439 0.00261003 0.00243133 0.00253626 0.00203708 0.0027031 0.00216209 0.00242 0.00203584 0.001675 0.00199427 0.00173748 0.00227007 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130178 0.0013611 0.00690597 0.0272724 0.0709417 0.13442 0.187358 0.206204 0.208985 0.182962 0.148132 0.107937 0.0708938 0.0438763 0.0269616 0.0196891 0.0143157 0.01161 0.00964882 0.00853744 0.00697183 0.0057132 0.00533861 0.00553183 0.00363748 0.00450939 0.00380535 0.00371301 0.0034455 0.00352678 0.00361572 0.00263162 0.00297934 0.00270558 0.00267219 0.00268825 0.00253387 0.00197612 0.00217479 0.00240137 0.00179725 0.00260552 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000229516 0.00106612 0.00874919 0.0267288 0.0749394 0.134711 0.182899 0.211272 0.204531 0.177751 0.148729 0.104691 0.0695645 0.0467158 0.0309105 0.0205531 0.0140359 0.0108282 0.00924064 0.00841746 0.00748848 0.00619631 0.00647444 0.00425603 0.00463166 0.00480257 0.0043009 0.00375159 0.003949 0.00355671 0.00258681 0.00268526 0.00267128 0.00264334 0.00239611 0.00213222 0.00248355 0.00276227 0.00225713 0.00241528 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30827e-05 0 0 0 0 0 0 0 0 0 0 0 0 9.65137e-05 0.00246256 0.0102439 0.0350162 0.0793357 0.137609 0.184327 0.205539 0.194972 0.176828 0.143535 0.099445 0.069871 0.0436134 0.0287269 0.0190886 0.0152544 0.011719 0.00870389 0.0088993 0.00802493 0.00630175 0.00537266 0.00528345 0.00492079 0.00514121 0.00380022 0.00332164 0.00330815 0.00394878 0.00215529 0.00277411 0.00274956 0.00258885 0.00218469 0.00286157 0.00263308 0.00250967 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30827e-05 0 0 0 0 0 3.28357e-05 0.000226791 0.00217357 0.0114152 0.0352041 0.0780951 0.136203 0.178788 0.208033 0.196226 0.171036 0.136937 0.0978618 0.0691969 0.0434317 0.029284 0.0199009 0.0155769 0.0131887 0.0106498 0.00790252 0.0079544 0.00662378 0.00637008 0.00469067 0.00482488 0.0049193 0.00376223 0.0040577 0.00412663 0.00361668 0.00411833 0.00347825 0.00285876 0.00246021 0.00256065 0.00299872 
0 0 0 0 0 0 0 3.30827e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000455743 0.00265548 0.0116707 0.0369099 0.0835722 0.137057 0.179654 0.195799 0.19397 0.168216 0.135476 0.0968534 0.0689105 0.0428867 0.0280248 0.0194281 0.0143343 0.0121127 0.010292 0.00810309 0.0085312 0.00697276 0.00603038 0.0050249 0.00527214 0.0047721 0.00386219 0.00414263 0.00342811 0.0036413 0.00356014 0.00334316 0.00271852 0.00208764 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000641892 0.00272419 0.0129334 0.0370531 0.0842988 0.138925 0.179241 0.197709 0.189441 0.160515 0.126882 0.0961272 0.0621329 0.0417543 0.0290265 0.0214422 0.0150493 0.0128999 0.0112364 0.00850245 0.00805189 0.0063116 0.00635372 0.00584718 0.00486318 0.00407555 0.00470152 0.00401484 0.0033607 0.0032613 0.00310277 0.00363959 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28357e-05 0.000125691 0.000743246 0.00288131 0.0146414 0.0436253 0.0851653 0.136708 0.175242 0.191192 0.184444 0.160609 0.128896 0.0930807 0.0653572 0.0404818 0.0276516 0.0212761 0.0149142 0.0119308 0.0102805 0.00903955 0.00748701 0.00749515 0.00631687 0.00545812 0.00502625 0.00431577 0.00421561 0.00421449 0.00356113 0.00332546 
0 0 0 0 3.29599e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000129738 0.000908978 0.00361303 0.0156337 0.044635 0.0904939 0.136495 0.17555 0.187911 0.181506 0.157371 0.128614 0.0929449 0.0625635 0.0415721 0.0290084 0.0203399 0.0162493 0.0127837 0.00979242 0.00756875 0.00819606 0.00729256 0.00647215 0.00658776 0.00537151 0.00480751 0.0042156 0.00322568 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.6737e-05 0.000807527 0.00481311 0.0184982 0.0457807 0.0893526 0.138967 0.177982 0.183826 0.178371 0.151078 0.124238 0.0903044 0.0597985 0.0404969 0.0286048 0.0205196 0.0160232 0.0125684 0.0108694 0.00843941 0.006967 0.00748734 0.00644001 0.00673933 0.00519808 0.00432652 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000192272 0.00123764 0.00588724 0.0189574 0.0502645 0.0935804 0.138796 0.17631 0.180049 0.173261 0.148067 0.118156 0.0903468 0.0605445 0.0416383 0.0262567 0.019616 0.0156045 0.0127253 0.010871 0.0088949 0.00815871 0.00732883 0.00548688 0.00615994 


==> anc/data/Period_1/Detector_Response_Baseline_2.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 2 in period 1 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 2 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.204669 0.447385 0.568288 0.514506 0.432935 0.351643 0.217617 0.0948403 0.0442369 0.023435 0.0122223 0.00832699 0.00771748 0.00639365 0.00515373 0.00539198 0.00465804 0.00412918 0.0037439 0.00396903 0.00301292 0.0027047 0.00285688 0.002359 0.00264793 0.00203148 0.00205749 0.00202555 0.00235479 0.00203442 0.00176623 0.00128064 0.0011407 0.00144985 0.00172062 0.00178929 0.00141512 0.00163811 0.00151674 0.00113206 0.00116974 0.00114845 0.00143118 0.00124014 0.00100642 0.00113721 0.00115036 0.00132718 0.000951773 0.000952496 0.00100618 0.000999663 0.00136564 0.00099534 0.00123936 0.0011794 0.000941411 0.00082064 0.000977993 0.000883521 0.0011983 0.000940886 0.000850999 0.000818742 0.000897638 0.000693453 0.000812506 0.000909821 0.000782893 0.000877852 0.000824401 0.000849329 0.000837269 0.000995165 0.000833216 0.000584976 0.0009128 0.000677707 0.000647309 0.000608554 0.000675665 0.000761707 
0.00282971 0.0470307 0.241309 0.557719 0.696317 0.560879 0.44006 0.348952 0.203162 0.0912332 0.0441438 0.0247581 0.0136927 0.00903577 0.00956066 0.00797333 0.00663787 0.00629489 0.00570674 0.00488049 0.00376436 0.00387034 0.00365536 0.00337951 0.00290724 0.0030769 0.00315515 0.00286304 0.00274645 0.00297418 0.00245867 0.00309691 0.00200323 0.00190075 0.00161484 0.00207551 0.00207095 0.00165787 0.00180891 0.00166861 0.0013968 0.00178902 0.00163559 0.00147099 0.00120379 0.00156548 0.00150003 0.00140966 0.00134699 0.00137327 0.00114011 0.000876215 0.00136936 0.00149022 0.00107646 0.000882953 0.00118584 0.000977857 0.00120542 0.00133085 0.00114112 0.00111481 0.000900423 0.000846094 0.00097052 0.000920304 0.000806698 0.000965665 0.000904255 0.000793942 0.00120014 0.000844404 0.00101488 0.000780557 0.00103645 0.00094487 0.00109642 0.000813605 0.000838241 0.000721852 0.000723051 0.00058187 
0 0.000100114 0.00385696 0.0522126 0.286721 0.62101 0.698535 0.55019 0.433155 0.334974 0.195414 0.0921938 0.0449349 0.0250781 0.0148944 0.0102058 0.0101661 0.00924911 0.00808231 0.00699443 0.00645599 0.00528815 0.00533031 0.00457094 0.00382673 0.00387289 0.0036853 0.00364478 0.00288775 0.00291958 0.00257726 0.00287249 0.00270989 0.00237794 0.00193162 0.00171672 0.0020712 0.00238382 0.00180477 0.00193367 0.00184913 0.00185498 0.00205453 0.0020064 0.00222672 0.00171206 0.00203952 0.00157946 0.00133265 0.00201994 0.00104305 0.00137052 0.00131155 0.00159913 0.00143776 0.00120963 0.00139251 0.00121952 0.000817013 0.00111615 0.00120851 0.0012466 0.0012182 0.00121132 0.0012991 0.00115756 0.00111717 0.000816637 0.00104043 0.00110195 0.000783399 0.000976524 0.000852677 0.000880487 0.0011974 0.000945592 0.000753635 0.000885369 0.000647264 0.000765272 0.000752293 0.00112558 
3.25331e-05 0 0 3.26583e-05 0.00520427 0.0709848 0.307472 0.618224 0.688028 0.546388 0.4261 0.326841 0.193678 0.0873765 0.0452152 0.0245091 0.0154386 0.0120846 0.0101753 0.00962571 0.00881534 0.00748504 0.00721056 0.00564254 0.00512718 0.00473977 0.00393271 0.00392056 0.00366511 0.00342858 0.00326032 0.0034832 0.00292052 0.00343069 0.00263394 0.00264085 0.00269217 0.00256961 0.00217243 0.0024848 0.00222041 0.00157969 0.00127239 0.00156487 0.00186974 0.0018005 0.00167669 0.00179253 0.00205279 0.00196879 0.00188222 0.00127074 0.00170103 0.00156281 0.00140696 0.00144492 0.00133681 0.00150162 0.00175316 0.00133783 0.00112227 0.00113346 0.00148644 0.00102581 0.00137867 0.000993113 0.00114164 0.00134736 0.000957266 0.000917124 0.00104615 0.000877087 0.000982214 0.000979392 0.00106117 0.000783463 0.00108963 0.000881103 0.000779575 0.00100684 0.000749178 0.000754442 
0 0 0 3.29992e-05 0 0.000198425 0.00898365 0.0826522 0.331824 0.617701 0.665679 0.529063 0.419301 0.311257 0.18446 0.088872 0.0438905 0.0262071 0.0161532 0.0120426 0.0105208 0.00877008 0.00764543 0.00825973 0.00674229 0.00604386 0.00515487 0.004436 0.00452189 0.00437628 0.00408376 0.00396629 0.00379496 0.00290936 0.00358417 0.00340917 0.00267285 0.00237973 0.00289757 0.00226202 0.0021221 0.0017715 0.00223505 0.00199273 0.00219138 0.00198499 0.00188585 0.00185973 0.00154038 0.00180586 0.00160984 0.00186208 0.00159858 0.00155284 0.00139943 0.00141234 0.00135793 0.00194328 0.00120349 0.00124308 0.00121049 0.00153696 0.0014095 0.0014734 0.00110202 0.00107607 0.00132381 0.00111668 0.000943819 0.00124018 0.00100474 0.00139597 0.000921179 0.00110942 0.00104046 0.00101107 0.00101281 0.00089725 0.000990058 0.000988828 0.000772437 0.000842363 
0 6.71462e-05 0.000133153 3.27629e-05 0 9.66098e-05 6.54297e-05 0.000740481 0.0120381 0.103196 0.355819 0.619675 0.657549 0.518233 0.415924 0.300767 0.171536 0.0849417 0.0462271 0.0248489 0.0168324 0.013361 0.0106494 0.0111775 0.00876381 0.00707188 0.00755647 0.00597876 0.00515361 0.00511214 0.0046408 0.004335 0.00400508 0.00343704 0.00381983 0.00375182 0.00324653 0.00334756 0.00286519 0.0028423 0.00252425 0.00218867 0.00318159 0.00237337 0.00230236 0.00234805 0.00262946 0.00228864 0.00211488 0.0017741 0.00230553 0.00167658 0.00187089 0.0019562 0.00154186 0.00154302 0.0019305 0.00172717 0.00131728 0.0019637 0.00131631 0.00157501 0.00146396 0.00133367 0.00154519 0.00157536 0.00149016 0.00138788 0.00171033 0.00176429 0.00119622 0.00133663 0.00129303 0.00134847 0.00143453 0.00103937 0.00105038 0.00139452 0.000918199 0.00134384 0.00114536 0.00101101 
9.87492e-05 6.59269e-05 3.46131e-05 6.78281e-05 0 3.47693e-05 3.12166e-05 0.000100135 0.000130818 0.000936226 0.0157844 0.118659 0.365225 0.614213 0.627024 0.509997 0.408183 0.287472 0.164187 0.0833064 0.0447244 0.0252355 0.0170994 0.0144867 0.0113637 0.0105201 0.00963129 0.00814435 0.00809813 0.00638349 0.00572808 0.00533324 0.00499272 0.00540509 0.00431046 0.00343681 0.00380714 0.0032738 0.00387344 0.00346481 0.00300812 0.00227741 0.00284498 0.0027189 0.00264358 0.00283211 0.00287419 0.00246052 0.00210441 0.00216625 0.00197756 0.00193906 0.00240786 0.00208008 0.00248823 0.00131143 0.00180328 0.00216657 0.00171708 0.00179636 0.00157694 0.00193262 0.00190333 0.00165573 0.00168209 0.00197126 0.00111305 0.00176165 0.00157776 0.00190183 0.00132101 0.00172019 0.00114913 0.0010524 0.00170933 0.00141021 0.00136977 0.00123931 0.00110072 0.00136239 0.00124596 0.00111282 
6.71462e-05 3.27589e-05 3.48841e-05 0 3.27629e-05 9.7681e-05 3.46131e-05 9.82535e-05 0 6.60455e-05 0.000135175 0.0013742 0.0215403 0.131978 0.386095 0.612632 0.618516 0.501007 0.399714 0.281575 0.159614 0.0809309 0.0433991 0.0261842 0.0166936 0.013648 0.0125125 0.00987516 0.0103145 0.00804811 0.00762362 0.00653229 0.00595614 0.00563552 0.00481111 0.00517182 0.00416094 0.00437823 0.00358592 0.00398423 0.00360427 0.00313761 0.00378705 0.00318149 0.00296456 0.00310026 0.002281 0.00306345 0.00288058 0.00227404 0.00246528 0.00292726 0.00222943 0.00258993 0.00243466 0.00201875 0.00199498 0.0020078 0.00213443 0.00180062 0.00173696 0.00159501 0.001795 0.00173714 0.00189924 0.00134657 0.00153968 0.00154239 0.00127058 0.00151055 0.001733 0.00169201 0.00147184 0.00131098 0.00144178 0.00117087 0.00124358 0.00131937 0.00146961 0.00121121 0.00121082 0.00108801 
0 0 0 0 0 0 0 0 0 0 0 0 0.000199866 0.00206649 0.0292379 0.154592 0.399738 0.608627 0.601705 0.490052 0.375879 0.27213 0.154314 0.0803297 0.0444762 0.0281016 0.0176539 0.0144317 0.0113902 0.0106738 0.00952118 0.00785885 0.00798497 0.00606131 0.0066824 0.00551251 0.00598563 0.00502671 0.00447317 0.00460157 0.00347238 0.0040339 0.0039589 0.00356884 0.0037495 0.00307479 0.00301576 0.00258084 0.00259726 0.00252843 0.00265497 0.0028586 0.00237707 0.0021153 0.00252648 0.00242252 0.00265458 0.00213146 0.00240685 0.0023225 0.00191936 0.00165159 0.00192511 0.00178018 0.00199289 0.00131504 0.00187571 0.00185804 0.00180383 0.00153946 0.00174153 0.00127478 0.00121713 0.00131057 0.00160483 0.00182961 0.00117157 0.00144152 0.00102087 0.00150851 0.00134697 0.00157812 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000100405 0.00407756 0.0354963 0.170752 0.414243 0.597506 0.588757 0.467199 0.365164 0.262476 0.150659 0.079321 0.0417734 0.0261834 0.0185608 0.0136143 0.0109689 0.0106413 0.00994848 0.0098688 0.00771787 0.00711645 0.00664644 0.00538544 0.00493785 0.00534845 0.00479777 0.00420677 0.00443649 0.00407747 0.00353651 0.00389143 0.00321079 0.00318482 0.00278357 0.00280031 0.00247087 0.00269552 0.00260985 0.00280845 0.00249813 0.00247269 0.00203491 0.00256706 0.00239008 0.00201063 0.0023799 0.00222834 0.00181298 0.00183398 0.00205803 0.00188328 0.00179378 0.00197114 0.00194552 0.00155918 0.00185636 0.00191394 0.00138595 0.00150716 0.00165623 0.00151746 0.00156201 0.00176973 0.00186918 0.00111295 0.00118873 0.00171757 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29992e-05 0.000197148 0.00547921 0.0456114 0.187392 0.424507 0.581304 0.570902 0.459238 0.356682 0.245947 0.143353 0.0768755 0.0411925 0.0262299 0.0201866 0.0153113 0.0121319 0.0114439 0.00919329 0.00881204 0.0081464 0.00724229 0.00602533 0.00585543 0.00530327 0.00535401 0.0049306 0.00419159 0.00470598 0.00395444 0.00368212 0.00343476 0.00345351 0.00361344 0.00352351 0.0034646 0.00263835 0.00319519 0.00231891 0.00274903 0.00228945 0.00200291 0.00249438 0.00247731 0.00226937 0.00229606 0.00192805 0.00189452 0.00203007 0.00219365 0.00223544 0.00200544 0.0016925 0.00163466 0.00145195 0.00174995 0.0016969 0.00167693 0.0017438 0.00170399 0.00171063 0.00190161 0.00131896 0.0015716 0.000927042 0.00110344 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000629598 0.00747577 0.0562928 0.20801 0.433549 0.575915 0.55776 0.452853 0.34117 0.235186 0.138343 0.0733131 0.0427388 0.0270794 0.0185519 0.0159506 0.0132632 0.0120833 0.0103525 0.00913382 0.00706648 0.00808719 0.00701155 0.00612694 0.0051723 0.00506363 0.00515803 0.00475328 0.00424724 0.00427509 0.00393633 0.00369234 0.00399623 0.00334488 0.00347405 0.0033233 0.00311387 0.00289432 0.00336415 0.0030531 0.00260569 0.00213624 0.00263266 0.00253294 0.00193869 0.00203874 0.00233361 0.00252792 0.00208817 0.00236915 0.00221747 0.00193555 0.00214284 0.00207415 0.00224383 0.0020551 0.00211106 0.00164667 0.00200169 0.00157904 0.00127088 0.00157411 0.00186987 0.00159466 
0 0 3.46131e-05 0 0 0 0 0 0 3.47693e-05 0 0 0 0 0 0 0 0 0 6.7372e-05 0.00080347 0.0102714 0.064737 0.220128 0.440057 0.566448 0.54318 0.447628 0.33835 0.23265 0.133579 0.0727044 0.0405904 0.0270672 0.0196387 0.0160814 0.0148302 0.0120059 0.0110401 0.0098811 0.00816395 0.0071913 0.00691295 0.0062104 0.0060351 0.00579151 0.00518101 0.00435971 0.00460316 0.00427568 0.00373623 0.00401841 0.00325007 0.00322983 0.00362532 0.00324106 0.00287047 0.00306332 0.00268213 0.0027625 0.00310386 0.00241405 0.00206239 0.00326806 0.00217899 0.00264941 0.00220992 0.00195127 0.0017816 0.00216849 0.00193199 0.0012167 0.00185097 0.0018663 0.00197827 0.00147485 0.00176737 0.00137946 0.00164404 0.0021411 0.00174667 0.00133718 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.38831e-05 0.00153145 0.0131176 0.0754776 0.237729 0.44114 0.5638 0.530808 0.433753 0.324349 0.223381 0.133192 0.0730411 0.0425307 0.0285201 0.0200663 0.0150286 0.0134786 0.012728 0.011984 0.010028 0.00901191 0.00809975 0.00707647 0.00628968 0.00518012 0.0051395 0.00536902 0.00427967 0.0040216 0.00360902 0.00344518 0.00408735 0.00444569 0.00320078 0.00387691 0.00294359 0.00390404 0.00290282 0.00287594 0.00297157 0.00304205 0.00201615 0.00274774 0.0027707 0.00249665 0.00270555 0.00236215 0.00259645 0.00218106 0.00246814 0.00176787 0.00202874 0.00195347 0.00189905 0.0020212 0.00203525 0.00172101 0.00147685 0.00217451 0.00160778 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.27629e-05 0.00206105 0.0171305 0.0853361 0.249968 0.447355 0.541324 0.511435 0.417916 0.321827 0.212421 0.129854 0.0720148 0.0414856 0.0273544 0.0186237 0.0164595 0.0137369 0.0126404 0.0101713 0.00951924 0.00818278 0.00714696 0.00693546 0.00747888 0.00594769 0.00591388 0.00560656 0.00447235 0.00466017 0.00395405 0.00424195 0.00421846 0.00421883 0.00387336 0.00381663 0.00372459 0.00338179 0.00334628 0.00283056 0.00301363 0.002888 0.00260977 0.00291229 0.00232332 0.00245677 0.00197544 0.00247425 0.00198283 0.00327261 0.00187115 0.0023199 0.00216983 0.00217243 0.0019623 0.00174248 0.00193647 0.00235692 0.00168136 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000229609 0.00259093 0.0228115 0.0971101 0.262172 0.450114 0.538158 0.498663 0.403207 0.308982 0.205502 0.125231 0.0685795 0.0452571 0.027568 0.0200449 0.0158524 0.0146354 0.0126142 0.0115998 0.00950206 0.00947508 0.00823335 0.00858761 0.00706608 0.00623944 0.00515164 0.00545522 0.0054612 0.00464828 0.00516991 0.0045594 0.00421369 0.0038779 0.00345601 0.00363105 0.00404396 0.00342443 0.0030613 0.00283947 0.00241194 0.0031146 0.00320034 0.00275755 0.00252252 0.00282396 0.0023689 0.00306102 0.00242506 0.00279114 0.0027456 0.00249498 0.00223757 0.00228638 0.00189926 0.00208576 0.00203815 
0 3.26664e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000200326 0.00442805 0.0266247 0.108942 0.270023 0.450841 0.537721 0.482733 0.39819 0.30338 0.199024 0.126306 0.0697685 0.0430819 0.0299533 0.0213571 0.0172665 0.0142526 0.0122957 0.0107675 0.0104194 0.00924622 0.00875309 0.00763293 0.00691117 0.00609352 0.00558685 0.00556198 0.00512782 0.00408321 0.004604 0.00471044 0.00445861 0.00403215 0.00424232 0.00401459 0.00315972 0.00320496 0.00349518 0.00319666 0.00264651 0.00335197 0.00309915 0.00307722 0.00303175 0.00273803 0.00317262 0.00247966 0.00207831 0.00242153 0.00278162 0.00222246 0.00247064 0.00209978 0.00216883 
0 0 0 0 0 0 0 0 0 0 0 0 3.27629e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000607389 0.00450217 0.0316931 0.115806 0.283814 0.447984 0.525969 0.475743 0.390356 0.289059 0.190946 0.120788 0.0695052 0.04234 0.0295605 0.0214141 0.017078 0.0148064 0.011711 0.0117699 0.010808 0.00969019 0.00854069 0.0079106 0.00700539 0.00668454 0.00605796 0.00601428 0.00536235 0.00506743 0.00440007 0.00449012 0.00378285 0.00400966 0.00379165 0.00373501 0.00386151 0.0035983 0.00416926 0.00272258 0.00300498 0.00254406 0.00324957 0.00251597 0.0027954 0.00243422 0.0020063 0.00283772 0.00206857 0.00280263 0.00241017 0.00243034 0.00269481 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000766465 0.0066277 0.0384428 0.130188 0.292418 0.448627 0.510823 0.465939 0.382111 0.285437 0.188931 0.118754 0.0671748 0.0443477 0.0290553 0.0213899 0.0172399 0.0151689 0.013013 0.0112081 0.0108755 0.0100558 0.00807511 0.00721108 0.00699107 0.00671543 0.00597012 0.00558327 0.00541177 0.00471109 0.00531632 0.00510587 0.00468792 0.00374954 0.00366119 0.00379628 0.00323434 0.00453259 0.00357991 0.00330408 0.00267051 0.00320297 0.00321449 0.00280421 0.00255781 0.00372767 0.00342884 0.00198922 0.00262779 0.00232505 0.00278545 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.25331e-05 0 0.000966282 0.0080911 0.0433804 0.137242 0.301307 0.448836 0.502856 0.457601 0.362915 0.277255 0.185272 0.114855 0.0682695 0.0418576 0.0309621 0.0232855 0.0183713 0.0158284 0.0138602 0.0124393 0.0100544 0.01 0.0082024 0.00761472 0.00717694 0.00634594 0.00657634 0.00571986 0.00562415 0.00506004 0.00521007 0.0044357 0.00426772 0.00456198 0.00350018 0.00373855 0.00367527 0.00348037 0.0038165 0.00338511 0.00351556 0.00335222 0.00297503 0.00245219 0.00306198 0.00235129 0.00239005 0.00244636 0.00283467 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.27633e-05 3.29615e-05 3.26664e-05 0 3.27629e-05 0.00160168 0.00880867 0.0481768 0.149073 0.306298 0.443287 0.486448 0.44576 0.363919 0.261592 0.181605 0.113305 0.0677689 0.0432986 0.0306268 0.0218346 0.0183015 0.016596 0.0127147 0.0115925 0.0110182 0.00873737 0.00830689 0.00882734 0.00631867 0.007047 0.00582824 0.00616944 0.00548079 0.00516841 0.00533032 0.0048161 0.00434525 0.00388539 0.00452072 0.00439218 0.00410762 0.00375424 0.00352986 0.00279201 0.00315332 0.00345838 0.00288015 0.00300341 0.00277338 0.00295536 0.00242596 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.47693e-05 0 0 0 0 0 0 0 0 0.000336782 0.00159266 0.0113483 0.0543637 0.158602 0.316997 0.440357 0.477699 0.431158 0.353683 0.260159 0.174956 0.107788 0.0660897 0.0437286 0.0305116 0.0231028 0.018967 0.0172615 0.0142478 0.0123523 0.0106419 0.010055 0.00971442 0.00866706 0.00768727 0.00638915 0.00601904 0.00535918 0.00501165 0.00536578 0.00577691 0.00464952 0.00426384 0.0045865 0.00417239 0.00374628 0.00435993 0.00371731 0.00325318 0.00327726 0.00285649 0.00299242 0.00295363 0.00328636 0.0027198 
0 0 3.29615e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48289e-05 0.000130751 0.00238256 0.0152774 0.0607299 0.167165 0.324321 0.440712 0.469844 0.428843 0.344738 0.250447 0.172743 0.104868 0.066713 0.0440843 0.0303276 0.0224943 0.0182689 0.0154001 0.0134095 0.0117932 0.00932813 0.00969821 0.00893846 0.00893163 0.00768145 0.00701074 0.00821565 0.0056488 0.00656221 0.00603946 0.00470803 0.00477154 0.00434072 0.00484878 0.00412073 0.00354983 0.00361652 0.00389673 0.00374961 0.00335296 0.00344933 0.00306412 0.00343834 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.47693e-05 3.27589e-05 0.00043108 0.00326647 0.0172768 0.0667816 0.174017 0.324934 0.438185 0.467467 0.411597 0.334325 0.245813 0.168931 0.107656 0.0666053 0.0447622 0.0295108 0.0222966 0.019501 0.016261 0.014446 0.0134713 0.0120964 0.0103188 0.00837101 0.00788681 0.00760465 0.0077575 0.00659108 0.00637671 0.0068554 0.0055255 0.00455322 0.00513863 0.00504669 0.00392404 0.00390667 0.0046762 0.00418217 0.00353842 0.00354058 0.00321723 0.00364653 
0 0 0 0 0 0 0 3.26148e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.26664e-05 0.000568908 0.00337106 0.020859 0.0752768 0.182417 0.326744 0.434772 0.457183 0.408525 0.326494 0.239997 0.163169 0.103186 0.0660116 0.0446148 0.0297129 0.0220243 0.0195587 0.0166963 0.0134788 0.0126735 0.0116354 0.0103154 0.00918319 0.00989128 0.0077121 0.00736111 0.00678065 0.00717256 0.00531306 0.0053029 0.00476061 0.00551555 0.00518762 0.00395701 0.00446944 0.00475799 0.00418942 0.00339426 0.00368113 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12166e-05 0 0 0 0 3.27633e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12166e-05 0 0 0 0.000790125 0.00446534 0.024362 0.0794076 0.194703 0.323987 0.422987 0.442231 0.398991 0.316475 0.239773 0.161996 0.102755 0.0651414 0.0472913 0.0310783 0.0234876 0.0193656 0.0150685 0.0137173 0.0128339 0.0121487 0.0103926 0.0096146 0.00883797 0.00819962 0.00722818 0.00632328 0.00638237 0.00586639 0.00595138 0.00502593 0.00593283 0.00512444 0.00530674 0.00459301 0.0038997 0.00395264 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48841e-05 0.000731535 0.00551569 0.0266889 0.0882988 0.197069 0.327954 0.420207 0.432455 0.392709 0.3133 0.225847 0.154889 0.102643 0.0655397 0.0430121 0.0314068 0.0235343 0.0196153 0.0175336 0.0154162 0.0132977 0.012076 0.0111126 0.00910912 0.00920485 0.00758284 0.00717902 0.00748831 0.0066547 0.0060977 0.00601672 0.00456206 0.00502913 0.00405033 0.0040207 0.00370683 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.27629e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48841e-05 0 0 0 0 0 6.53737e-05 0.00104067 0.00685244 0.0313651 0.0937014 0.2024 0.323127 0.413296 0.419707 0.381901 0.305858 0.224101 0.157845 0.0992412 0.0667118 0.0438898 0.0311437 0.0238796 0.0212523 0.0177314 0.0158834 0.0129816 0.0127557 0.010347 0.00969361 0.0075146 0.00870361 0.00816023 0.00679544 0.00607964 0.00569524 0.00623103 0.00551468 0.00483873 0.00417168 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.27589e-05 0.000133179 0.0014934 0.00809386 0.0319631 0.0980989 0.209035 0.331449 0.406236 0.413151 0.367612 0.295818 0.223366 0.148532 0.0993866 0.0640303 0.044378 0.0321779 0.0250959 0.0197135 0.0167309 0.0164566 0.0125129 0.0127026 0.0102531 0.010359 0.00907435 0.00847304 0.00779816 0.00692298 0.00696998 0.00685709 0.00621775 0.00587399 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000264661 0.00154331 0.0089057 0.0365401 0.105373 0.213847 0.328337 0.403548 0.408651 0.355287 0.290798 0.215208 0.147949 0.0963755 0.0618219 0.044504 0.0314517 0.0257527 0.022168 0.0168491 0.0149701 0.0127684 0.0135052 0.0116246 0.00954457 0.0086317 0.00800783 0.00830451 0.00676752 0.00622755 0.00572361 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.13138e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48289e-05 0 0 0 0 0 0 0 0 0 0 0 6.5923e-05 0.000364696 0.00182979 0.0114492 0.0413364 0.112224 0.216856 0.323131 0.396477 0.393835 0.354966 0.282372 0.211149 0.146793 0.0970649 0.066568 0.0449383 0.0333888 0.0254791 0.021261 0.0191195 0.0153574 0.0138308 0.0120274 0.0108872 0.00921994 0.00890902 0.00801808 0.00736021 0.00736273 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000434351 0.00306312 0.012921 0.047401 0.112812 0.219207 0.332387 0.384323 0.395386 0.343873 0.279007 0.202297 0.14541 0.0968274 0.0646996 0.0443741 0.0322919 0.0267313 0.0199041 0.0191434 0.0166549 0.0137843 0.010469 0.0114817 0.00972381 0.00858082 0.00951413 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.53781e-05 0.000557572 0.00326066 0.0145636 0.0469804 0.118969 0.222204 0.323833 0.387903 0.382269 0.337163 0.267992 0.206274 0.138532 0.0947648 0.0656971 0.0450622 0.0342578 0.0259875 0.0226919 0.0182203 0.0157961 0.0139636 0.0119028 0.0113685 0.0112245 


==> anc/data/Period_1/Detector_Response_Baseline_3.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 3 in period 1 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 3 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.33405 0.724681 0.875439 0.747337 0.56368 0.409709 0.22494 0.0951535 0.0426031 0.0235337 0.0139755 0.0106214 0.00931067 0.00727503 0.0068151 0.00696738 0.0058695 0.00462934 0.00452321 0.00409089 0.00344927 0.00304352 0.00285939 0.00281066 0.00328316 0.00256175 0.0024897 0.00264394 0.00212491 0.00234008 0.002002 0.00135076 0.00179185 0.00227232 0.00172306 0.0019878 0.0016621 0.00168127 0.00138329 0.00180022 0.00132964 0.00156909 0.000772433 0.00159747 0.00119274 0.00136008 0.00125313 0.00103857 0.00103283 0.000993609 0.00112084 0.00109808 0.00111602 0.000930979 0.000878561 0.00131599 0.00100584 0.00128765 0.000937855 0.000872278 0.000639821 0.00059024 0.00101385 0.000605034 0.000606573 0.00074641 0.000670873 0.000736225 0.00074791 0.000802735 0.000792497 0.000808531 0.000734317 0.000523654 0.000526555 0.000631191 0.000714888 0.000576315 0.000794126 0.000501326 0.000807039 0.000627398 
0.00438768 0.0746911 0.396874 0.911377 1.10833 0.82785 0.568485 0.395848 0.224718 0.0916462 0.0444489 0.025483 0.0160416 0.0126906 0.0114293 0.00983568 0.00932023 0.00780426 0.00694349 0.00538765 0.00532438 0.00549543 0.00496229 0.00343849 0.00437969 0.00375911 0.00320865 0.00349044 0.00307205 0.00278757 0.00259238 0.00323193 0.00310588 0.00279004 0.00227413 0.00203547 0.0028378 0.00273811 0.00240702 0.00200711 0.00241862 0.00169116 0.00154073 0.0015816 0.00182414 0.00176222 0.00170566 0.00135335 0.00139786 0.00138015 0.00186743 0.00114501 0.00159475 0.00129978 0.00143482 0.0014164 0.00129545 0.00110243 0.00134866 0.000812584 0.00103086 0.000975731 0.00119692 0.00117223 0.00113337 0.0011626 0.000754706 0.00104526 0.00087612 0.000798 0.000504011 0.000833957 0.00086749 0.000651274 0.000711058 0.000667264 0.000766801 0.000705292 0.000368674 0.000725987 0.000667908 0.000899451 
3.30731e-05 6.33613e-05 0.00668511 0.0884558 0.488165 1.01892 1.11292 0.81777 0.558046 0.390715 0.20989 0.0958769 0.0452612 0.0263873 0.0169323 0.0141706 0.0137286 0.0110018 0.00955108 0.00901879 0.00801238 0.00647521 0.00664206 0.00607958 0.00519086 0.0041796 0.00423087 0.00443696 0.00435979 0.00357965 0.0035327 0.00344011 0.00311691 0.00245022 0.00283223 0.00272454 0.00274461 0.00184899 0.00218814 0.00211985 0.00245346 0.00218682 0.00204968 0.00150702 0.00169218 0.00185197 0.00194412 0.00147774 0.00148136 0.00175442 0.00185459 0.00167664 0.00130346 0.00171003 0.00174857 0.00188346 0.00153195 0.00162139 0.00121006 0.00120081 0.00121295 0.000862967 0.0012034 0.00142055 0.00130551 0.00124261 0.00111554 0.00113525 0.000728824 0.00113803 0.00074358 0.00119086 0.000777469 0.000820384 0.000849286 0.000915279 0.000717461 0.000593555 0.000847243 0.000708427 0.000909093 0.000584797 
0 3.45191e-05 3.47861e-05 6.57604e-05 0.0086133 0.121118 0.520116 1.00575 1.0782 0.789895 0.550321 0.373963 0.205556 0.091377 0.0454627 0.0274486 0.0192546 0.0151721 0.0134093 0.0121375 0.00980676 0.00983453 0.00951436 0.0080353 0.00592247 0.00536321 0.00589226 0.00544168 0.00453707 0.00435428 0.00418954 0.00411815 0.00353754 0.00419192 0.00339147 0.00309464 0.00284837 0.00240219 0.00287532 0.0026052 0.00293276 0.00178122 0.00289887 0.00201855 0.00239418 0.00202838 0.00189029 0.00157879 0.00263821 0.00177224 0.00158245 0.0015746 0.00180219 0.00199234 0.00119578 0.00183611 0.00144948 0.00158454 0.00187312 0.00158699 0.00151931 0.00158772 0.00145429 0.00122831 0.00147945 0.00138009 0.00147002 0.00145757 0.00113534 0.000867965 0.00122024 0.0010322 0.00112673 0.000904277 0.000978504 0.000564996 0.00128492 0.000832904 0.000869987 0.000871649 0.000624109 0.000896024 
3.47382e-05 3.47861e-05 0 0 0.000102495 0.000439633 0.0134926 0.143505 0.546553 1.00806 1.045 0.779241 0.53849 0.364721 0.194739 0.0933014 0.0478939 0.0278651 0.0199851 0.0165484 0.0143732 0.0130408 0.0107566 0.00996306 0.00944204 0.00779397 0.00680467 0.00664927 0.00551286 0.00577381 0.00603455 0.00432081 0.00431761 0.00416173 0.00343601 0.00353894 0.00276867 0.00333524 0.00347611 0.00296725 0.00317187 0.00296479 0.00218536 0.00280975 0.00229648 0.00189517 0.00220108 0.00189086 0.0018715 0.0017045 0.00189456 0.00244914 0.00199385 0.00170752 0.00212573 0.00239209 0.0016541 0.0019757 0.00151912 0.00148542 0.00208557 0.00143219 0.00160185 0.00132134 0.00180634 0.00137841 0.00149732 0.00138108 0.00114255 0.00118458 0.00142394 0.00137791 0.000614204 0.00136201 0.000969216 0.00128905 0.00100113 0.000937708 0.00120595 0.00124484 0.000958001 0.00105975 
3.47338e-05 3.45191e-05 0.000100394 3.45832e-05 3.49025e-05 3.46649e-05 0.00010038 0.000912573 0.0209459 0.171153 0.584746 0.993722 1.02064 0.747167 0.524075 0.341053 0.190266 0.0921877 0.0468745 0.027751 0.0214617 0.0179132 0.0143024 0.0120978 0.0110371 0.0101792 0.00882402 0.0074714 0.0077118 0.00717902 0.00576426 0.00544881 0.00595748 0.00475449 0.00446406 0.00485639 0.00415299 0.00341668 0.00468765 0.00357059 0.00368733 0.00396379 0.00258034 0.00343191 0.00275954 0.00225402 0.00273937 0.00257083 0.00227208 0.00256172 0.00274952 0.00232013 0.00190989 0.00228311 0.00213138 0.00170144 0.00163308 0.0018469 0.0017748 0.00176539 0.00180273 0.0018411 0.00152884 0.0020688 0.00228489 0.00129068 0.00162708 0.00144533 0.00180111 0.000912996 0.00133901 0.00138546 0.0012485 0.00090693 0.00106135 0.00108912 0.000903892 0.000955731 0.00101452 0.00118269 0.00120637 0.00114016 
0.00026764 3.2524e-05 6.9155e-05 0.000138808 0.000164526 0 6.75922e-05 0.000166648 0.000131272 0.00146716 0.0279316 0.19409 0.614073 0.990412 0.985969 0.726015 0.503827 0.341412 0.184606 0.0898226 0.0474566 0.029503 0.0232144 0.017729 0.0167523 0.0135261 0.0121658 0.0114583 0.0106563 0.00793427 0.00758192 0.00766632 0.00637693 0.00621094 0.00579159 0.00505458 0.0055609 0.00430451 0.00459388 0.004511 0.00376749 0.00376773 0.00380888 0.00327345 0.00402566 0.00333421 0.00345053 0.00278151 0.00238844 0.00244687 0.00290825 0.00311209 0.00223497 0.00234669 0.00172469 0.00243675 0.0019571 0.00210863 0.00251825 0.0022501 0.0026431 0.0018511 0.00238908 0.00208127 0.00162179 0.00184603 0.00148449 0.00162467 0.00173497 0.00139179 0.00171622 0.00149824 0.00128413 0.00130716 0.00117323 0.00153164 0.00121907 0.00157235 0.00163395 0.00129486 0.00127237 0.00146847 
3.4981e-05 3.46904e-05 6.5861e-05 3.45191e-05 0 9.8066e-05 0 0 3.47338e-05 3.26303e-05 6.96169e-05 0.00220046 0.0380464 0.22348 0.648521 0.997496 0.968481 0.710921 0.492552 0.319175 0.176156 0.0867089 0.0471021 0.0320684 0.023115 0.0193944 0.0166477 0.0131532 0.013378 0.0111878 0.0102666 0.00976673 0.00808927 0.00743218 0.00578062 0.00722873 0.0063875 0.00611611 0.00474574 0.00489981 0.00407288 0.00428722 0.00381898 0.00359802 0.00382211 0.00388556 0.00323872 0.0031685 0.00265912 0.00318973 0.00251664 0.00205617 0.00265057 0.00236138 0.00251514 0.002724 0.00321079 0.00226609 0.00225095 0.00221754 0.00191845 0.00226377 0.00195403 0.00200402 0.00156056 0.00211359 0.0018476 0.00199421 0.00176464 0.00170982 0.00159226 0.00156439 0.00149767 0.00135009 0.00129902 0.00143288 0.00130575 0.000963948 0.00142638 0.00166052 0.00147343 0.00112223 
0 0 0 0 0 0 0 0 0 0 0 0 6.79768e-05 0.00495254 0.0499522 0.256914 0.666238 0.971149 0.931942 0.693219 0.481672 0.306075 0.172338 0.0831162 0.0453681 0.031116 0.0227923 0.0188108 0.0156676 0.0138439 0.012629 0.010362 0.0113667 0.00930708 0.00866182 0.00607321 0.00690989 0.00577213 0.00593165 0.00577861 0.00567325 0.00493424 0.00483524 0.00407045 0.00449379 0.00320015 0.00307201 0.0034495 0.00338242 0.00340272 0.00258351 0.0031724 0.00317203 0.00270648 0.00311641 0.00252315 0.00226764 0.00265725 0.0028136 0.00253998 0.00207763 0.00202368 0.00181655 0.00229465 0.00203513 0.00205495 0.0022103 0.00217863 0.0016495 0.00203307 0.00209431 0.00166957 0.00172177 0.00153569 0.00137562 0.0015641 0.00168267 0.00146891 0.00141349 0.00107205 0.00127735 0.00195658 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00017317 0.00617128 0.061412 0.28385 0.681356 0.960036 0.903458 0.663569 0.465716 0.29749 0.162134 0.0870212 0.0472255 0.0315574 0.0231178 0.0181573 0.0166368 0.0139266 0.0139973 0.0100598 0.010965 0.00975861 0.00898823 0.00761796 0.00657981 0.00634714 0.00615061 0.00587094 0.00563954 0.00455606 0.00471437 0.00486755 0.00446605 0.0042773 0.00398148 0.00363653 0.00314156 0.00351405 0.00318281 0.00339884 0.0036212 0.00357395 0.00287517 0.0020875 0.0023749 0.00260167 0.00265925 0.00257014 0.00301603 0.0019641 0.00249204 0.00249837 0.00235469 0.00222372 0.00183041 0.00214945 0.00195133 0.00171086 0.00188961 0.0014129 0.00191713 0.00127135 0.00149043 0.00144704 0.00151657 0.00145325 0.00117057 0.00181374 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000378281 0.0100759 0.0765984 0.310419 0.694877 0.937185 0.879786 0.645006 0.444878 0.286219 0.15877 0.0832868 0.0473301 0.0308165 0.0248825 0.020196 0.0178388 0.014748 0.0135312 0.0125709 0.0115362 0.0105529 0.00831016 0.00852001 0.00781752 0.00673775 0.00660494 0.00641064 0.00563385 0.00520775 0.00423798 0.00435817 0.00435149 0.00489148 0.00368524 0.00427535 0.00365079 0.00358811 0.00348016 0.00291458 0.00301468 0.00289854 0.00245667 0.00337226 0.00248645 0.00299691 0.00297533 0.00242566 0.00235928 0.00260795 0.00220734 0.00246682 0.00242579 0.0021048 0.00202754 0.00209074 0.00201798 0.00169969 0.00177802 0.00235167 0.00214376 0.00213525 0.00158404 0.00193706 0.00147013 0.00153048 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000760536 0.0131762 0.0925025 0.33845 0.708045 0.925323 0.851781 0.625062 0.440909 0.27471 0.150371 0.0809204 0.0476616 0.0338292 0.0244995 0.0209173 0.0183357 0.0166673 0.0156402 0.0128378 0.0110034 0.0093466 0.0092347 0.00827605 0.00858015 0.00742026 0.00631851 0.00554658 0.00560352 0.00497552 0.00493212 0.00422954 0.00516165 0.00401376 0.00427909 0.00388758 0.00388964 0.00340574 0.00385201 0.00351288 0.00291011 0.00371593 0.00323363 0.00249113 0.00240994 0.00220676 0.00252558 0.00291521 0.00292785 0.00219085 0.0023174 0.00215732 0.00228069 0.00237613 0.00207336 0.00190495 0.00233047 0.00171862 0.00150395 0.0020563 0.00189952 0.00151159 0.00174121 0.00170214 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000104055 0.00157345 0.0171573 0.109635 0.363425 0.723712 0.914685 0.825184 0.612701 0.418412 0.269979 0.150224 0.0820059 0.0490333 0.0315925 0.0259449 0.0202847 0.0186692 0.0151476 0.0126927 0.0131732 0.0119344 0.0104932 0.00934352 0.00844228 0.00833282 0.00797365 0.0067875 0.00652749 0.00567269 0.00571357 0.00567825 0.0051566 0.0044648 0.00428347 0.00423789 0.00405236 0.00398709 0.00390768 0.00347179 0.00301507 0.00345576 0.003188 0.00328591 0.00322228 0.00331548 0.00290806 0.00269945 0.0022932 0.00224387 0.0026721 0.00235528 0.00226627 0.00253138 0.00234972 0.00251801 0.00215199 0.00164479 0.00215051 0.00195938 0.00200142 0.0019473 0.00176307 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30731e-05 0 0 0.000173638 0.00220083 0.021617 0.12749 0.39061 0.718345 0.888354 0.79736 0.589193 0.410501 0.262454 0.145913 0.0809387 0.0516712 0.0340094 0.0248291 0.0222512 0.0185717 0.0162455 0.0147554 0.0128965 0.0109834 0.00941129 0.00951137 0.00904155 0.00795782 0.00738989 0.00712648 0.00669956 0.00533809 0.00507634 0.00512361 0.00454747 0.00469084 0.00535282 0.00481155 0.00425465 0.00462558 0.00431592 0.00423849 0.00344936 0.00298595 0.0036679 0.00356339 0.00282098 0.00337982 0.0026361 0.00252604 0.0027015 0.00280659 0.00285857 0.00259012 0.00253753 0.00259466 0.00207071 0.00222632 0.00213928 0.00174238 0.00185442 0.00174711 0.00194047 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000131762 0.00337481 0.02933 0.143275 0.409644 0.729499 0.86764 0.77014 0.573573 0.390075 0.248429 0.142292 0.0789095 0.050884 0.0335963 0.0272161 0.0224913 0.0190093 0.0158861 0.014303 0.0124079 0.0118987 0.0111686 0.0100521 0.00811136 0.00847539 0.0060618 0.0062949 0.00605989 0.00626057 0.00595617 0.00556859 0.00452508 0.00493761 0.00390942 0.00424682 0.00485263 0.00413678 0.00386027 0.00363122 0.00413138 0.00362966 0.00319685 0.00316493 0.00354374 0.00318724 0.00276474 0.00284734 0.00259082 0.00298006 0.00281029 0.00211602 0.00274173 0.0024846 0.00260507 0.00198674 0.00237283 0.00224452 0.00274076 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.46692e-05 0 3.47338e-05 0 0 0 0 0 3.49025e-05 0 0 0 0.000446971 0.00466458 0.0368366 0.160367 0.431995 0.732773 0.847763 0.747201 0.559019 0.388314 0.244166 0.143247 0.0821787 0.049828 0.0386673 0.0264029 0.0225897 0.0186173 0.0174766 0.0151977 0.0133895 0.0120426 0.0101158 0.0108129 0.00845653 0.00902406 0.00739833 0.00779637 0.00624622 0.00558605 0.00613017 0.00616245 0.00599502 0.00496899 0.00422839 0.00483697 0.00405591 0.00421383 0.00373407 0.00437707 0.00331205 0.00403412 0.00334491 0.00303006 0.00352877 0.00288998 0.00298204 0.00273213 0.00269814 0.00310323 0.00282209 0.00231798 0.00255736 0.00300146 0.00283751 0.00248738 0.00240394 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000304165 0.00568458 0.0413949 0.181222 0.443757 0.730142 0.830802 0.723211 0.544401 0.372105 0.240632 0.141273 0.0801754 0.0520873 0.0339905 0.0267657 0.0239766 0.0209226 0.0167702 0.0150755 0.0136584 0.0115197 0.0119284 0.0110993 0.00965857 0.0088087 0.00762345 0.00824606 0.00644581 0.00647671 0.0065279 0.00570598 0.0059196 0.00502049 0.00460871 0.00498458 0.0043581 0.00417843 0.00390692 0.00348527 0.0036965 0.00400875 0.00380411 0.00361842 0.00327509 0.00357034 0.00245632 0.0029664 0.00305793 0.00298273 0.00263973 0.00291612 0.0027683 0.0024784 0.00188042 
0 0 0 0 0 0 0 3.28834e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.93807e-05 0.00088949 0.00803661 0.055624 0.195462 0.463689 0.731021 0.819082 0.704255 0.520512 0.363232 0.230494 0.136122 0.0783152 0.05239 0.0367711 0.0267794 0.0235231 0.0189678 0.0178097 0.0168738 0.0149477 0.0125949 0.0102758 0.00976022 0.00891101 0.00792613 0.008329 0.00717416 0.00669763 0.00705384 0.00632811 0.00506044 0.00556277 0.00562281 0.00484833 0.00597996 0.00465227 0.00474709 0.00420311 0.0038281 0.00428995 0.00403845 0.00342208 0.00366625 0.00354327 0.00351568 0.00294186 0.00306601 0.00297154 0.00323025 0.00304977 0.00229208 0.00298555 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.8168e-05 0.00098685 0.010895 0.0590847 0.215197 0.481868 0.720397 0.795587 0.66972 0.513237 0.355192 0.223874 0.132126 0.0785025 0.0495499 0.0366134 0.0312464 0.0249409 0.0193133 0.0176983 0.0151948 0.0145154 0.0120386 0.0118354 0.00989137 0.00872108 0.00910286 0.00858743 0.00647242 0.00797293 0.00582207 0.00677449 0.00601996 0.00583756 0.00525061 0.00547723 0.00457166 0.00444608 0.00472938 0.0036992 0.00394133 0.0050338 0.0039024 0.00382999 0.00410321 0.00433222 0.00355423 0.00309443 0.0032938 0.00315001 0.00306714 0.00236555 
0 0 0 0 3.49025e-05 0 0 0 0 0 0 0 3.47103e-05 0 0 0 0 0 0 0 0 0 0 0 3.08579e-05 0 0 0 3.45832e-05 0 0 0 0.000135484 0.0013625 0.0132292 0.06781 0.226287 0.486343 0.730664 0.778976 0.672058 0.500563 0.342262 0.218274 0.133564 0.0799094 0.0523488 0.0358195 0.0293509 0.0237482 0.0219345 0.0175455 0.0162449 0.0135044 0.0124647 0.0111933 0.00923907 0.00996662 0.00959085 0.00908019 0.00804618 0.00722486 0.00725339 0.00652112 0.00581081 0.00645338 0.00531247 0.00461206 0.0052975 0.00453668 0.00501846 0.00455198 0.00456269 0.00375549 0.00371732 0.00321076 0.00354263 0.00350148 0.002913 0.00335209 0.00297873 0.00386713 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00013853 0.00225231 0.018057 0.0800684 0.24795 0.503994 0.713769 0.759458 0.6527 0.488814 0.333265 0.216799 0.132037 0.0836138 0.051397 0.0371719 0.0312777 0.0237082 0.0199954 0.0181725 0.0155241 0.0148568 0.0142695 0.0118012 0.0101323 0.0102625 0.00993575 0.00854102 0.00714422 0.00754126 0.00619885 0.00675047 0.00614159 0.00604972 0.00702709 0.00508788 0.00535429 0.00451456 0.004754 0.00446014 0.00412162 0.00436915 0.00338879 0.00379441 0.00380614 0.00350501 0.00399163 0.00347847 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000403217 0.00337123 0.0217487 0.0911577 0.262602 0.507431 0.704865 0.745381 0.629239 0.477916 0.3284 0.210945 0.12836 0.0777761 0.055325 0.0377946 0.0311083 0.0254951 0.0210512 0.0170568 0.0162231 0.0147133 0.0126519 0.0116008 0.0102814 0.00915442 0.00868352 0.00998414 0.00793149 0.00862018 0.00788413 0.00609575 0.00724789 0.00652859 0.00548784 0.00499464 0.00508811 0.00542259 0.00429974 0.0042708 0.00432646 0.00420494 0.00496542 0.00396204 0.00460634 0.0036059 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28834e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000104384 0.000306974 0.00383423 0.0242915 0.101911 0.276816 0.513442 0.706917 0.721219 0.6127 0.462496 0.325313 0.206205 0.124075 0.0809295 0.0541198 0.0403555 0.0315171 0.0251987 0.0217386 0.0190429 0.0153724 0.0143922 0.0133988 0.0126923 0.0118494 0.0100009 0.0114703 0.00949889 0.00822474 0.00794692 0.00736761 0.00671366 0.00531835 0.00661569 0.00541925 0.00500706 0.00609618 0.00548333 0.00455659 0.00434407 0.00504543 0.00465031 0.00410636 0.00456967 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000413189 0.00488837 0.0310527 0.113166 0.286011 0.518693 0.692138 0.709557 0.607197 0.452784 0.316764 0.201516 0.126604 0.0786793 0.0549118 0.0379687 0.0311245 0.0267024 0.0221696 0.0178756 0.0166513 0.0139363 0.0120931 0.0122349 0.0106345 0.0109104 0.00935685 0.00856449 0.00840028 0.00812785 0.00691927 0.00636499 0.00676663 0.0054394 0.00681153 0.0061375 0.0048927 0.00536502 0.00477994 0.00428791 0.00475755 0.00356889 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.45832e-05 0.000438362 0.00604665 0.0338041 0.121071 0.300394 0.527514 0.678298 0.691384 0.585967 0.436208 0.30774 0.198195 0.125704 0.0807806 0.054876 0.0401011 0.0322839 0.0254905 0.0233021 0.019266 0.0161422 0.0153673 0.0131368 0.0123552 0.0103962 0.010261 0.00952409 0.0101597 0.00815246 0.00812867 0.00844664 0.00704108 0.00718324 0.00669155 0.00624275 0.00570141 0.00579826 0.00497454 0.00559236 0.00569082 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000135212 0.00109411 0.00894976 0.0400625 0.13177 0.308363 0.520525 0.667101 0.682465 0.571442 0.431008 0.298426 0.192985 0.126391 0.0810477 0.0541257 0.0388787 0.0329981 0.025557 0.0219854 0.0191696 0.0179627 0.0148041 0.0137923 0.011571 0.0116013 0.0105376 0.00928135 0.00882106 0.00869916 0.00825779 0.00751546 0.00670332 0.00676118 0.00671729 0.00593861 0.00565356 0.0062556 0.00536145 
0 3.26303e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000104113 0.00159513 0.0113096 0.0429459 0.145577 0.321019 0.530498 0.66098 0.650083 0.554353 0.417526 0.289684 0.190997 0.127768 0.0808365 0.0549658 0.0390488 0.0316577 0.0277212 0.0243134 0.0203421 0.0173194 0.0153423 0.0132927 0.0138186 0.0112913 0.0104598 0.010001 0.0083407 0.00875889 0.00774263 0.00750632 0.00780382 0.00656244 0.00711984 0.00609332 0.0050489 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000299989 0.00167487 0.011024 0.0475695 0.152887 0.333953 0.526179 0.652345 0.640655 0.543205 0.412775 0.289282 0.188228 0.122221 0.0812922 0.054985 0.0417365 0.0309723 0.0264043 0.0236661 0.0203041 0.016666 0.0152794 0.0154157 0.0124742 0.0116009 0.0101959 0.0102393 0.00880446 0.00916041 0.00856702 0.00743906 0.00740764 0.00695702 0.00619176 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.49025e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000104235 0.00247502 0.0130613 0.0575813 0.159332 0.332002 0.529382 0.640697 0.620997 0.526326 0.401682 0.278612 0.185504 0.122354 0.0796731 0.0565331 0.0426251 0.0321558 0.0267038 0.0238068 0.0202731 0.018779 0.0174243 0.01537 0.013445 0.0112383 0.0111444 0.00979156 0.00898909 0.00898296 0.00817714 0.00891413 0.00807009 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000445394 0.00340424 0.0166674 0.0658435 0.171266 0.344176 0.531216 0.626901 0.616312 0.525441 0.388787 0.277091 0.178723 0.121109 0.0817994 0.0572 0.0425306 0.0338276 0.0261537 0.0255247 0.0204934 0.0173447 0.0168861 0.0144719 0.0126009 0.0120373 0.0109124 0.0105705 0.00982585 0.00870865 0.00939373 
0 0 0 0 0 3.46692e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10749e-05 0.000473413 0.00330751 0.019318 0.0674348 0.179806 0.346389 0.526523 0.617161 0.596696 0.503553 0.381626 0.272498 0.179993 0.118818 0.0809904 0.059652 0.0441492 0.0329349 0.0272527 0.0238921 0.0222965 0.0186487 0.0157252 0.014446 0.0127923 0.0120152 0.0117011 0.00987156 0.00942278 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30731e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2524e-05 0.000103853 0.000850654 0.00441463 0.0218993 0.0680851 0.189309 0.348594 0.518205 0.611829 0.591953 0.485216 0.371271 0.263662 0.177289 0.118568 0.0824731 0.055969 0.0445205 0.0339866 0.0282422 0.023895 0.0214274 0.0179737 0.0156181 0.0146566 0.0139793 0.0119029 0.0113292 
0 3.47382e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.93987e-05 0.000711464 0.0053525 0.0222867 0.0794321 0.193289 0.360157 0.522898 0.596523 0.569841 0.473983 0.36376 0.25556 0.179464 0.120178 0.0814616 0.0593862 0.0432056 0.0334596 0.0291977 0.02393 0.0209292 0.0182725 0.0170725 0.0161153 0.0136662 


==> anc/data/Period_1/Detector_Response_Baseline_4.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 4 in period 1 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 4 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.379029 0.828287 1.01091 0.849364 0.645418 0.474698 0.264483 0.110234 0.0493467 0.0272266 0.0147879 0.0136971 0.0111721 0.00958089 0.00872115 0.00712309 0.00624766 0.00537813 0.00472528 0.00456384 0.00364893 0.00439533 0.00346929 0.00331534 0.00266509 0.00252009 0.00289802 0.00267067 0.00252343 0.00187137 0.0022398 0.00255689 0.00167669 0.00211937 0.00177037 0.00190875 0.00192407 0.0015744 0.00158083 0.00180177 0.00169145 0.00137468 0.00157896 0.0014405 0.00161281 0.00148373 0.00115073 0.00161525 0.00120164 0.00123492 0.00149873 0.00127896 0.00113022 0.00142686 0.00111656 0.00107942 0.00114122 0.000960242 0.00126482 0.00118973 0.000999479 0.00103218 0.000949185 0.000598587 0.000765206 0.000905275 0.00100655 0.00076206 0.000405712 0.000694906 0.000630899 0.000836882 0.000471597 0.000617696 0.000540784 0.000673753 0.000736138 0.000822122 0.000675543 0.00050584 0.000638757 0.000800943 
0.00505727 0.0834234 0.450975 1.04275 1.26302 0.942548 0.651679 0.46932 0.257943 0.107378 0.0514321 0.0275731 0.0190582 0.0137808 0.0130603 0.0104921 0.00928939 0.00831639 0.00823212 0.0067278 0.00644931 0.00633008 0.00589318 0.00413085 0.00399998 0.0049413 0.00382251 0.0028505 0.0029374 0.00287649 0.00311353 0.00280893 0.00261581 0.00285333 0.00254613 0.00247538 0.00169899 0.00197456 0.00230091 0.0019912 0.0019722 0.00239212 0.00178926 0.00174318 0.00172777 0.001964 0.00184666 0.0021265 0.0018876 0.00180849 0.00112898 0.00141463 0.00169915 0.00118364 0.00125007 0.00141291 0.00120192 0.00131644 0.00176332 0.00164137 0.00131036 0.000847886 0.00113867 0.00115381 0.0011713 0.000865762 0.00108329 0.00111511 0.000862392 0.00114455 0.000663441 0.000874289 0.00131336 0.000842911 0.000698061 0.000603978 0.000808998 0.000865401 0.000899493 0.00079815 0.000576906 0.00069672 
0 0.000238992 0.00679433 0.102384 0.547111 1.14631 1.2646 0.936714 0.643894 0.445324 0.243958 0.109344 0.0502263 0.0295271 0.020519 0.016789 0.0145552 0.0132635 0.0110448 0.0087633 0.00835402 0.00816151 0.00764069 0.00576027 0.00637491 0.00571252 0.0048087 0.00399486 0.00409131 0.00437357 0.00367253 0.00395399 0.00320014 0.00278302 0.0031771 0.00299092 0.00235037 0.00238268 0.0025052 0.00253544 0.00271248 0.00224881 0.00205446 0.00260538 0.00198875 0.00209107 0.00168421 0.00174975 0.00264887 0.00193117 0.00218974 0.00147968 0.00214813 0.00154493 0.00155222 0.00154549 0.00140382 0.00119906 0.0016498 0.00107237 0.00145284 0.00144044 0.00131481 0.00160492 0.00161799 0.00169282 0.00147886 0.0013714 0.00127537 0.000610288 0.00125595 0.001179 0.000946914 0.000865296 0.0008088 0.00104702 0.000878522 0.000813525 0.000770348 0.000731615 0.000841563 0.000941507 
3.45554e-05 0 0 0.000518044 0.0104649 0.139173 0.591094 1.13738 1.23254 0.894842 0.631192 0.436128 0.235178 0.106084 0.0529323 0.0308143 0.0213143 0.0172839 0.0146856 0.0131921 0.0123193 0.0115152 0.00988383 0.00909126 0.00749568 0.0060598 0.0062677 0.00622899 0.00475261 0.00467691 0.00523137 0.00501503 0.00447696 0.00418514 0.00453985 0.00301214 0.00334547 0.00425227 0.00316822 0.0033218 0.00333042 0.00329782 0.00320211 0.00231234 0.00244279 0.00185724 0.00233835 0.00195465 0.00192953 0.00229603 0.00218312 0.00195514 0.00173586 0.00177546 0.00188803 0.00184422 0.0020028 0.00217318 0.00190487 0.00168633 0.00143729 0.00159362 0.00179984 0.00120296 0.00158021 0.00114046 0.00156495 0.00142416 0.00118141 0.0011458 0.00135851 0.00118162 0.00145271 0.000964986 0.00113792 0.00100253 0.00111728 0.00106688 0.0011066 0.000977754 0.00100594 0.00107145 
6.38721e-05 3.46785e-05 0 3.08855e-05 3.25119e-05 0.000706156 0.0152921 0.161292 0.624313 1.14727 1.19783 0.889878 0.613313 0.410472 0.225318 0.104547 0.0524569 0.0334068 0.0238164 0.0193155 0.0157432 0.0140671 0.0119866 0.0110521 0.0104571 0.00892591 0.00790815 0.00725371 0.00696581 0.0061488 0.0058929 0.00581958 0.00480642 0.0050209 0.00402106 0.00403151 0.00399996 0.00378858 0.00325639 0.00377243 0.00343138 0.00297786 0.00386029 0.00252086 0.00264827 0.00284806 0.00268902 0.00260619 0.00240765 0.00231853 0.00246045 0.00256759 0.00187195 0.00225612 0.00217693 0.00207935 0.00190145 0.0020231 0.00218242 0.00190821 0.00164666 0.00199349 0.0021835 0.00159804 0.00136362 0.00138162 0.00181626 0.00181336 0.001849 0.00111612 0.00121121 0.0013093 0.00181158 0.00141196 0.0012346 0.0015502 0.000903823 0.00100802 0.00122641 0.00101015 0.00104373 0.000977144 
0 0 6.58464e-05 0 0 6.96293e-05 6.56222e-05 0.000953939 0.0235459 0.190882 0.661948 1.13614 1.16553 0.859024 0.600078 0.398683 0.216725 0.102983 0.0533887 0.0328283 0.0235853 0.0196605 0.0183933 0.0144928 0.0125047 0.0115955 0.0100247 0.0086593 0.00877018 0.0077842 0.00795487 0.00670027 0.00594434 0.00632537 0.00484536 0.00466323 0.00462441 0.00478114 0.00374203 0.00368367 0.00394768 0.00344175 0.00337815 0.00346308 0.00319972 0.00328528 0.003526 0.00306018 0.00277671 0.002687 0.00234919 0.00215024 0.00237048 0.00239535 0.00232813 0.00202794 0.00260476 0.00248403 0.00242425 0.00208508 0.00209291 0.00199274 0.00198484 0.00239933 0.00181643 0.00140798 0.00147223 0.00151794 0.00139527 0.00173882 0.00125113 0.00162838 0.0015363 0.0013753 0.00130918 0.00161811 0.00137193 0.00191521 0.00129458 0.00117513 0.00149128 0.00126394 
0.000100005 0.000104256 0.000301735 9.78358e-05 6.57146e-05 0.000134807 0.000265596 3.08855e-05 0.000308741 0.00170394 0.0309844 0.222056 0.691203 1.12421 1.11963 0.840784 0.586378 0.382936 0.209513 0.102697 0.0527377 0.0309247 0.0229359 0.0195533 0.017509 0.0156087 0.0140786 0.0123695 0.0119216 0.0100135 0.00878572 0.0077364 0.00746144 0.00606574 0.00654289 0.00628328 0.00552076 0.00568145 0.00563105 0.00499899 0.00478481 0.0044769 0.00399849 0.00345287 0.00388744 0.00336532 0.00282458 0.00341879 0.00354425 0.00314659 0.00282463 0.00267254 0.00313928 0.00255069 0.00236959 0.00255185 0.00282114 0.00272302 0.00188837 0.00257144 0.00290678 0.00282588 0.00235553 0.00250426 0.0022669 0.00173914 0.00211319 0.00185735 0.00193573 0.00182809 0.00209238 0.00169263 0.00175414 0.00182649 0.00141729 0.00160161 0.00146092 0.00158652 0.00168208 0.0012253 0.00124873 0.00140534 
3.07684e-05 3.27302e-05 0 0 0 0.000103947 6.93733e-05 0 0.000103698 0 3.46785e-05 0.00325717 0.0419175 0.254811 0.729355 1.11766 1.10077 0.829026 0.565464 0.373099 0.205459 0.0949357 0.0522729 0.0348815 0.0256009 0.0228437 0.01774 0.0163598 0.0139972 0.0130361 0.0115458 0.00953611 0.00900775 0.00750821 0.00743136 0.00698529 0.00678038 0.00673512 0.00624606 0.00517915 0.00509153 0.00536593 0.00502117 0.00468351 0.00466092 0.00410281 0.00373565 0.00380761 0.0042078 0.00397358 0.00317472 0.00335117 0.00317645 0.00285272 0.00291054 0.00238953 0.00283689 0.00332613 0.00220517 0.00255598 0.00292437 0.00202017 0.00235254 0.00192044 0.00240931 0.00196767 0.00194431 0.00189775 0.00226424 0.00149252 0.00144474 0.00208521 0.00178673 0.00190852 0.00191516 0.00157618 0.00130295 0.00120816 0.00121223 0.00162229 0.0015374 0.00122089 
0 0 0 0 0 0 0 0 0 0 0 0 0.000173152 0.00470653 0.0551266 0.286078 0.742097 1.11135 1.05857 0.785569 0.552205 0.353215 0.201077 0.0989661 0.0536425 0.0361329 0.0265652 0.0220269 0.0187487 0.0152782 0.0152324 0.0133716 0.0115616 0.0105142 0.00914712 0.00898161 0.00792299 0.00698062 0.00652885 0.00601737 0.00527478 0.00591251 0.00529808 0.00475836 0.0043345 0.0043324 0.00459759 0.00406064 0.00378148 0.00378455 0.00324157 0.00369318 0.00278889 0.00261769 0.00348645 0.00263175 0.00304306 0.00275363 0.00299396 0.00299694 0.0026338 0.00333668 0.00272103 0.00201512 0.00200809 0.00204865 0.00229242 0.00223437 0.00217799 0.00184259 0.00218269 0.00206478 0.0018561 0.00128517 0.00141119 0.00174221 0.00153598 0.00147414 0.00184583 0.00195569 0.00116969 0.00172332 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00033935 0.00718997 0.0710744 0.313407 0.773209 1.09925 1.03339 0.767843 0.538302 0.342291 0.188504 0.0943523 0.0559285 0.0368334 0.0274356 0.0222072 0.0192294 0.0160501 0.0171426 0.0137248 0.0119242 0.0117205 0.00895504 0.00822271 0.00866256 0.00763795 0.00672388 0.00623924 0.00632008 0.00532498 0.00552628 0.00485747 0.00502052 0.00469042 0.0048924 0.00400666 0.00329346 0.00401629 0.00385763 0.00366315 0.00306894 0.00316272 0.00291697 0.00301475 0.00251279 0.00319624 0.00287443 0.00238977 0.00264481 0.00339147 0.00320244 0.00261176 0.00203255 0.00215706 0.00256347 0.00206646 0.00222869 0.00229085 0.00183982 0.00197157 0.00238931 0.00146617 0.00172887 0.00178251 0.00141192 0.00168586 0.00232191 0.00152168 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000475826 0.0113195 0.0885538 0.358554 0.787718 1.0721 0.984438 0.740929 0.520358 0.335589 0.182801 0.0947944 0.0542807 0.03683 0.0273759 0.0219659 0.0194019 0.0151024 0.0152142 0.0125286 0.012845 0.0107425 0.00967635 0.00924968 0.00793913 0.00756093 0.00818465 0.00749396 0.00671068 0.00568171 0.00491348 0.00555903 0.00501858 0.00409002 0.00523007 0.00425254 0.0037627 0.00362419 0.00428278 0.00342505 0.00320312 0.00369254 0.00302141 0.0034498 0.00301175 0.00310483 0.00320019 0.00275761 0.00285322 0.00301207 0.0024636 0.00234874 0.00251216 0.00245329 0.00287052 0.00221701 0.00245192 0.00203704 0.00205666 0.00274905 0.00186524 0.00184679 0.00179318 0.00156991 0.00160728 0.00148031 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000856175 0.0135511 0.104821 0.382335 0.799218 1.04828 0.968153 0.714346 0.506508 0.319583 0.181178 0.0953747 0.0558923 0.0371859 0.0278495 0.0250149 0.018456 0.0169901 0.0162602 0.0141587 0.0123456 0.0107685 0.00949737 0.00894137 0.00886799 0.00918095 0.00758853 0.0064519 0.00558534 0.00649929 0.00490016 0.00511134 0.00446495 0.00523442 0.00463828 0.00401593 0.00427946 0.00403017 0.00346789 0.00411391 0.00433905 0.00367721 0.00339343 0.00320469 0.00281576 0.00316832 0.00309566 0.00269279 0.00319644 0.00284174 0.00282963 0.00241795 0.00274996 0.00307402 0.00295413 0.00244216 0.00233718 0.001988 0.00209241 0.00198602 0.00222266 0.00186254 0.00203929 0.0017669 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000102208 0.0012682 0.0196781 0.122442 0.411318 0.816887 1.03741 0.93417 0.706445 0.483942 0.313491 0.175667 0.0953397 0.0562565 0.0370942 0.0284963 0.0239017 0.021638 0.018216 0.0167382 0.0136631 0.0125558 0.0113981 0.0105635 0.00805182 0.00993395 0.00839493 0.00763071 0.00677648 0.00645399 0.0068844 0.00559181 0.00570129 0.00514012 0.0049166 0.00450929 0.00535492 0.00413714 0.00387529 0.00399738 0.0036638 0.00374497 0.00381168 0.00345936 0.00304989 0.0033921 0.00287186 0.00374591 0.00346423 0.00303567 0.00301033 0.00290216 0.00238637 0.00294078 0.0027818 0.00263705 0.00275676 0.00208822 0.00219765 0.00244108 0.00246847 0.00215112 0.00222527 
0 0 0 0 0 0 0 0 0 0 3.45554e-05 0 0 0 0 0 0 0 0 0 0 0.000133467 0.00285804 0.0269353 0.141298 0.439376 0.815027 1.00572 0.901561 0.668857 0.46832 0.300104 0.168303 0.0932124 0.053931 0.0389098 0.0281327 0.0249001 0.0201804 0.0174558 0.0161239 0.0136565 0.013489 0.0118474 0.0110334 0.0103772 0.00792468 0.00915644 0.00760368 0.00813301 0.0065693 0.00612669 0.00633882 0.00575816 0.00494004 0.00554071 0.00448825 0.00489891 0.00432295 0.00437104 0.00444018 0.00409102 0.00421729 0.00395694 0.00371984 0.00312408 0.00359969 0.00332508 0.00316675 0.00345714 0.00298679 0.00362734 0.00364495 0.00253858 0.00286923 0.00256586 0.00280172 0.00278174 0.0022792 0.00255422 0.00270377 0.00194775 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000167796 0.00357776 0.0318499 0.161354 0.468345 0.830191 0.992735 0.885725 0.666296 0.461048 0.292525 0.169704 0.0934381 0.0580293 0.0404747 0.0287185 0.0262065 0.0201933 0.0180342 0.0161469 0.0153861 0.0142047 0.0124263 0.0104144 0.00964331 0.0086376 0.0090036 0.00786034 0.00739884 0.00781432 0.00640371 0.00581055 0.00587059 0.00547386 0.00497713 0.00460428 0.00439725 0.00468518 0.00456911 0.00364712 0.00438584 0.00381555 0.00399996 0.00407159 0.00369495 0.00363412 0.00366844 0.0029793 0.00310918 0.00278361 0.00358052 0.00274017 0.00293487 0.00257301 0.00261785 0.00342747 0.0027299 0.00229976 0.00244389 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000339734 0.00496618 0.0384391 0.183396 0.483479 0.828362 0.973079 0.855883 0.641562 0.44008 0.280573 0.161749 0.0930438 0.0569051 0.0381129 0.0302005 0.0246288 0.0218536 0.0187018 0.0166205 0.0150639 0.012943 0.0116085 0.0118124 0.00979398 0.00919883 0.00872126 0.00914737 0.00788671 0.00638265 0.00744886 0.00587005 0.00658917 0.0059739 0.00516142 0.00506739 0.00448995 0.00459956 0.00546567 0.00436296 0.00428647 0.00400228 0.00352875 0.00371525 0.00377586 0.00383179 0.0035698 0.0031846 0.00266624 0.00295979 0.00308393 0.00265273 0.00344181 0.00272921 0.00302167 0.00251764 0.00278122 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0005408 0.00693962 0.0492305 0.202964 0.508728 0.832947 0.950659 0.838976 0.623658 0.432232 0.27434 0.161594 0.0942676 0.0584748 0.0414643 0.0300016 0.0251025 0.0223197 0.0199823 0.0167968 0.0154016 0.0141803 0.0132322 0.0108589 0.0102382 0.0092125 0.00990031 0.00813226 0.00842689 0.00727972 0.00653616 0.00643656 0.00631978 0.00568584 0.00521931 0.00502226 0.00503793 0.00540946 0.0047507 0.004592 0.00392095 0.00441867 0.00385528 0.00428026 0.00372779 0.00349467 0.0037269 0.00376068 0.00362676 0.0034989 0.00287079 0.00325846 0.00344835 0.00270486 0.00306424 
0 0 3.49124e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.46342e-05 0 0 0 0 0 0 0 0 6.96829e-05 0.000708149 0.00889003 0.0591762 0.216981 0.523709 0.829415 0.921272 0.805785 0.610587 0.419832 0.26787 0.157662 0.0944729 0.0576372 0.0417314 0.0311994 0.0264828 0.0230967 0.0197266 0.0177163 0.015512 0.0145139 0.0132157 0.0126138 0.0111159 0.0096988 0.00931565 0.00811987 0.00831508 0.00728039 0.00599457 0.00600491 0.00577739 0.0055743 0.00564498 0.0059072 0.00486883 0.00531697 0.00567456 0.00397574 0.00402482 0.00448933 0.00430916 0.0040517 0.00391387 0.00342787 0.00367247 0.00356471 0.00403042 0.00387235 0.00368833 0.00322917 0.00337482 
0 0 0 3.48292e-05 3.46949e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.47824e-05 0.00162371 0.0121097 0.0664666 0.241226 0.546194 0.832159 0.906659 0.785873 0.603016 0.40716 0.257721 0.159056 0.0913763 0.0579014 0.041555 0.0332802 0.0286479 0.0233369 0.0203351 0.0164281 0.0151259 0.0145688 0.0136224 0.0132037 0.010153 0.00960234 0.00950052 0.00861903 0.0078056 0.00724791 0.00652608 0.00680687 0.00570844 0.00582412 0.00608596 0.00419501 0.00518984 0.00444982 0.00471959 0.00446192 0.00465839 0.00463371 0.00410901 0.00397725 0.00397268 0.00434395 0.00366372 0.00350088 0.00345052 0.00352488 0.00301986 
0 0 0 0 0 0 0 3.27302e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000198781 0.00209645 0.0155621 0.0833888 0.258098 0.552194 0.82324 0.885875 0.762447 0.570894 0.394724 0.256347 0.152256 0.0888038 0.0588674 0.0447199 0.0332198 0.0286475 0.0221359 0.020692 0.0173945 0.0158977 0.0148718 0.0139166 0.012303 0.010594 0.00880484 0.00966218 0.00914813 0.00859531 0.0078496 0.007399 0.00758395 0.00592612 0.00557909 0.0054898 0.00605975 0.006021 0.00488344 0.00502845 0.0041832 0.0048726 0.00452955 0.00464989 0.00347032 0.00358427 0.00404635 0.00380905 0.00329897 0.00323036 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000206713 0.0023353 0.0188287 0.087633 0.278327 0.568021 0.816094 0.861066 0.738824 0.55901 0.383219 0.251261 0.1478 0.0918058 0.0601774 0.0438742 0.0328184 0.029473 0.0237697 0.0199825 0.0181455 0.0158115 0.0140455 0.0129978 0.013121 0.0108607 0.00954601 0.0093835 0.00864487 0.0088933 0.00750371 0.00744228 0.00693728 0.00664972 0.0066743 0.00700683 0.00556409 0.00534886 0.00527809 0.00537836 0.00512559 0.00522404 0.0045015 0.00553248 0.00468237 0.00474675 0.00413944 0.00405306 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.45714e-05 0.000337981 0.00309922 0.0229984 0.103637 0.294404 0.578839 0.801397 0.853866 0.727715 0.548568 0.373896 0.242423 0.14817 0.0933886 0.0605332 0.0432979 0.0345795 0.0303453 0.0242596 0.0197623 0.0192463 0.0175016 0.0172061 0.0138962 0.0116294 0.0112401 0.0102616 0.010825 0.00953598 0.00904203 0.00857098 0.00734286 0.00700551 0.00743252 0.00633083 0.00622966 0.00588073 0.00581328 0.00541264 0.00567164 0.0051236 0.004254 0.00433203 0.00433379 0.00378987 0.00390843 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48292e-05 0 0 0 0 0 0 0 0.000236941 0.00396541 0.0291694 0.111204 0.308369 0.582077 0.785872 0.827319 0.708121 0.531135 0.367953 0.238899 0.148351 0.0914145 0.0596847 0.0454951 0.0341727 0.0284472 0.0238338 0.0204234 0.0192501 0.0159054 0.0156155 0.0136213 0.0136942 0.0115354 0.0103964 0.00926868 0.00999053 0.00867276 0.00847919 0.00752061 0.00683984 0.00666044 0.00670018 0.00658409 0.0050531 0.00585071 0.00550812 0.00587466 0.00436011 0.0054667 0.00517031 0.00382635 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.25119e-05 0 0 0 0 3.07796e-05 0 0 3.3027e-05 0.000440109 0.00577312 0.0336174 0.127619 0.326406 0.587954 0.790003 0.806899 0.688327 0.514345 0.359895 0.236352 0.145963 0.0899574 0.0622637 0.0429557 0.036858 0.0302894 0.025238 0.0219073 0.0174744 0.0185872 0.0149067 0.0146744 0.01271 0.012466 0.0109159 0.00996099 0.00928003 0.00893625 0.00845239 0.0077465 0.00748491 0.0073519 0.00797431 0.00642032 0.00628076 0.00565585 0.00527738 0.00556347 0.00547465 0.00491015 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10154e-05 0.00107641 0.0072632 0.0383873 0.134472 0.334675 0.593531 0.777654 0.787971 0.668222 0.506916 0.351113 0.226415 0.144701 0.0908798 0.0610917 0.0455497 0.0362682 0.0294136 0.0257359 0.0217298 0.0192887 0.017325 0.0174272 0.0141557 0.0121771 0.0111514 0.0106923 0.0105075 0.00981668 0.00799901 0.00844224 0.0078674 0.00765778 0.00683188 0.00699654 0.00722706 0.00598797 0.00597719 0.00600805 0.00550093 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.54744e-05 0.00104985 0.00909035 0.0430173 0.146931 0.35167 0.598536 0.771741 0.764716 0.647317 0.490262 0.339145 0.224832 0.145686 0.0917971 0.0606896 0.0484088 0.0359933 0.0317792 0.0278842 0.0218934 0.0193658 0.0177228 0.0145644 0.0153801 0.0129516 0.0124955 0.0110786 0.0107534 0.00958241 0.00966305 0.00866976 0.00774089 0.0088716 0.00743044 0.00666767 0.0059705 0.00604961 0.00564571 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000174251 0.00166067 0.0102672 0.0494024 0.159355 0.363165 0.60423 0.746899 0.751863 0.63377 0.486636 0.337232 0.218713 0.142081 0.0923877 0.0639443 0.0459997 0.0365902 0.0313372 0.0274654 0.0234887 0.0198665 0.0173695 0.0154278 0.0142063 0.0140059 0.0122616 0.0111448 0.0096086 0.00892066 0.00986865 0.00871513 0.00754849 0.00736427 0.00748182 0.00752738 0.0071499 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000304729 0.00180131 0.0123492 0.0588038 0.16907 0.369768 0.601143 0.735536 0.739086 0.616156 0.469152 0.327821 0.224689 0.143884 0.0936094 0.0658165 0.0469999 0.0388993 0.0285385 0.0264535 0.0223941 0.021423 0.0172179 0.0160928 0.0147039 0.0129567 0.0127456 0.0123465 0.01009 0.00971046 0.00974119 0.00908848 0.0082249 0.00710139 0.00722057 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10154e-05 0 0 0 0 0 0 0 0 0 0 3.08855e-05 0 0 0 0 0 0 0 3.45554e-05 0 0 0 0 0 0 3.29188e-05 0 0.000276405 0.00234531 0.0148977 0.0634912 0.184811 0.38273 0.600536 0.739934 0.713913 0.609792 0.45428 0.320692 0.2151 0.136113 0.0924646 0.0631831 0.0482564 0.0364666 0.0316955 0.0268442 0.0227674 0.0204603 0.0204303 0.0157432 0.0140612 0.0125637 0.0116882 0.0115225 0.0102523 0.00892836 0.00979351 0.0087678 0.00785928 
0 0 0 0 0 0 3.48292e-05 0 0 0 0 0 0 3.27302e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.07684e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.49124e-05 0 0 0 3.10154e-05 0.000171399 0.00362158 0.0183054 0.069901 0.195656 0.390338 0.602734 0.721186 0.69952 0.601678 0.44914 0.312609 0.217165 0.139504 0.0918392 0.0639391 0.0483226 0.0384865 0.0316035 0.0281817 0.0238393 0.0200696 0.0190657 0.0155706 0.0161362 0.0148357 0.011925 0.0113118 0.0114393 0.0105152 0.0102318 
0 0 0 0 0 0 0 3.08855e-05 0 0 3.26387e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.26387e-05 0 3.48469e-05 0 0 3.29188e-05 0.000471339 0.00351334 0.0212205 0.075507 0.205054 0.393991 0.59358 0.711434 0.683144 0.577872 0.436953 0.305694 0.208979 0.135864 0.0888779 0.0648639 0.0500527 0.0390135 0.0313499 0.0269937 0.0236347 0.0206327 0.0190913 0.0158793 0.0159566 0.0132352 0.0136817 0.01301 0.0102922 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000173251 0.000723475 0.00495085 0.0251808 0.0826639 0.20715 0.403857 0.590361 0.694901 0.679397 0.567275 0.435766 0.306395 0.209172 0.137649 0.0946661 0.0646798 0.0501046 0.0394401 0.0324202 0.0273071 0.0241302 0.0212215 0.0185559 0.0172381 0.0152156 0.0148071 0.0135492 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.26387e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.25119e-05 0 0 0 0 0 0 3.48482e-05 0.000908594 0.0057427 0.026218 0.0897078 0.220066 0.411395 0.591138 0.677885 0.654695 0.554283 0.418409 0.3045 0.205166 0.137146 0.0920489 0.0658847 0.0490533 0.0422133 0.0326442 0.0283142 0.0240411 0.0214642 0.0177099 0.0176132 0.0144371 


==> anc/data/Period_1/Detector_Response_Baseline_5.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 5 in period 1 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 5 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.203865 0.456699 0.569322 0.510945 0.409963 0.318815 0.180708 0.0783081 0.0373221 0.019516 0.00996537 0.00769349 0.00635664 0.00564359 0.00480916 0.00485118 0.004527 0.00341046 0.00342114 0.00277133 0.00314436 0.00288869 0.00192031 0.0021679 0.00192054 0.00195322 0.0021072 0.0022457 0.00181419 0.00147435 0.00163013 0.00118361 0.00133742 0.00139209 0.00134648 0.00124286 0.0011212 0.000887846 0.00128542 0.00116624 0.00117534 0.000797656 0.00143721 0.000912277 0.00097473 0.0009617 0.000757248 0.000899857 0.00105784 0.000780158 0.00102763 0.000551125 0.000901261 0.000751703 0.000692829 0.000990571 0.000775222 0.000594591 0.000935146 0.000566913 0.000490871 0.000796433 0.000458314 0.000254714 0.000612659 0.000642281 0.000642307 0.000429428 0.000385725 0.000644941 0.000593387 0.000512616 0.000569723 0.00051056 0.000485778 0.000291288 0.000424829 0.000467721 0.000534608 0.000388205 0.00048599 0.000517722 
0.00267809 0.0424516 0.241656 0.564042 0.710028 0.560384 0.424005 0.313955 0.18223 0.0824161 0.0388638 0.0199318 0.012451 0.00953429 0.00828979 0.00725345 0.00613805 0.00508783 0.00538737 0.00449002 0.00378096 0.00304687 0.00317672 0.00314997 0.00307808 0.00253299 0.00284146 0.00217105 0.00236086 0.00193068 0.00167019 0.00185585 0.00182685 0.00139149 0.00218854 0.00153964 0.00161801 0.00166212 0.00142185 0.00153798 0.00163673 0.00140234 0.00115128 0.00154295 0.000879405 0.0011122 0.0012911 0.0012137 0.00105277 0.00111654 0.000780803 0.00104604 0.000821071 0.00104145 0.000913773 0.00116132 0.000747972 0.000721428 0.000813462 0.000925981 0.000799424 0.000914912 0.00068054 0.000522905 0.000783148 0.000449408 0.000721033 0.000770612 0.000588552 0.000638263 0.000729136 0.000680326 0.000781737 0.000295792 0.000408518 0.000523078 0.000487635 0.000354298 0.000549402 0.000560059 0.000559104 0.000394406 
0 9.45944e-05 0.00399622 0.0540436 0.290184 0.62446 0.709051 0.562774 0.417967 0.30218 0.173627 0.0811373 0.0382632 0.0209265 0.0128489 0.00991066 0.00846198 0.00833477 0.00741856 0.00635427 0.00494013 0.00441574 0.00424032 0.00361459 0.00408327 0.00373882 0.00352157 0.00286017 0.00263052 0.00219722 0.0023392 0.00211826 0.00239753 0.0018865 0.00162981 0.00164967 0.0013825 0.00165898 0.00206108 0.00135979 0.00154672 0.00140025 0.00162934 0.00148621 0.00147997 0.00123708 0.00129122 0.00125274 0.00112875 0.00114657 0.00119369 0.00102901 0.00129318 0.000872585 0.00100549 0.000726151 0.00104218 0.00105593 0.000844242 0.0011759 0.00105799 0.000810918 0.00115238 0.000616654 0.000549964 0.000925823 0.000825966 0.000772609 0.000653933 0.000595047 0.000937368 0.000789601 0.000426294 0.000788603 0.000572624 0.000761155 0.000624831 0.000647457 0.000684988 0.000521557 0.000685901 0.000658891 
0 0 0 3.11656e-05 0.00635561 0.0675915 0.309724 0.620971 0.691352 0.548992 0.411202 0.294889 0.166985 0.0767089 0.0390773 0.0200737 0.0144846 0.0109873 0.00921486 0.00710552 0.0073242 0.00600068 0.00541715 0.0049794 0.00463909 0.00451049 0.00438905 0.00407875 0.00357355 0.00310787 0.00323014 0.00253489 0.00224589 0.00233958 0.00251227 0.0022313 0.00224398 0.00239896 0.00188639 0.00145596 0.00167382 0.00189346 0.00143056 0.00142099 0.00163374 0.000957831 0.00144718 0.00142076 0.00145457 0.000880984 0.00144214 0.00153653 0.0012612 0.00133025 0.00114145 0.00121834 0.00121485 0.00114694 0.00130074 0.000730395 0.000913048 0.000945417 0.000764415 0.000861519 0.000776332 0.00100932 0.000949739 0.000870919 0.000554552 0.000979375 0.000553541 0.000588142 0.000966968 0.000844566 0.000652304 0.000525464 0.000684593 0.00049086 0.00071993 0.00075475 0.000557647 0.000649688 
0 0 3.30008e-05 0 3.47769e-05 0.000199988 0.0072247 0.085839 0.329989 0.613789 0.667843 0.542764 0.39447 0.280929 0.161123 0.0767864 0.0378516 0.0210382 0.0152258 0.0106854 0.0102088 0.00847708 0.00789191 0.00727928 0.00644834 0.00540261 0.00608137 0.00415154 0.00409315 0.00391523 0.00334487 0.00321917 0.00278938 0.0027803 0.00301125 0.00317262 0.00259167 0.00282568 0.00229172 0.00238468 0.00198213 0.002229 0.00185999 0.00198727 0.00174971 0.00183246 0.00169511 0.00192363 0.00124243 0.00168966 0.00124326 0.00182217 0.00138032 0.00140938 0.00125905 0.00162425 0.00111731 0.00129236 0.00102761 0.00118379 0.00135931 0.000999124 0.00101514 0.000944816 0.000750718 0.000873118 0.00106379 0.000960259 0.0010409 0.000951342 0.00067566 0.000747112 0.000760782 0.000923318 0.000772406 0.00081381 0.000763122 0.000850803 0.000721155 0.000750394 0.00079027 0.00085802 
0 6.36832e-05 0 3.11656e-05 0 0 3.08187e-05 0.000531511 0.0128947 0.100403 0.34902 0.618542 0.661763 0.517209 0.390139 0.275814 0.150794 0.0730042 0.0387487 0.0225282 0.0144978 0.0125374 0.0106985 0.00920806 0.00788182 0.00743241 0.00621856 0.00520261 0.00515367 0.00468751 0.00429522 0.00395482 0.00386273 0.00375984 0.00334899 0.00281928 0.00308115 0.0028595 0.00284589 0.00249917 0.00227847 0.00324572 0.00222599 0.00260646 0.00192005 0.00207839 0.00171005 0.00210385 0.00185639 0.00178132 0.00151784 0.00183102 0.00137045 0.00153896 0.00132778 0.0012476 0.00131981 0.00120021 0.00118525 0.00130087 0.00111748 0.00106367 0.00129969 0.00102476 0.000993107 0.00102814 0.00107515 0.00113398 0.000851624 0.00102704 0.00109746 0.00112225 0.000939395 0.00075699 0.00075817 0.000911028 0.000820719 0.000861277 0.000879504 0.000667277 0.000737364 0.000514068 
9.89433e-05 3.2957e-05 0.000102275 6.36832e-05 6.19071e-05 3.31613e-05 9.68513e-05 3.11656e-05 0.000129842 0.00124074 0.0148728 0.1157 0.368564 0.61762 0.64134 0.504077 0.37872 0.264097 0.147057 0.0771752 0.0397433 0.0233923 0.0146731 0.0123681 0.0105603 0.0102063 0.00819642 0.00670957 0.00701184 0.00619224 0.00550218 0.0050537 0.00461852 0.00405087 0.00364111 0.00344917 0.00346208 0.00345863 0.00276976 0.00273908 0.00284098 0.0025253 0.00283497 0.00268318 0.00209159 0.00249106 0.00221691 0.00209967 0.00183971 0.0021291 0.00213005 0.00146174 0.00201579 0.00224755 0.00175755 0.00158846 0.00158406 0.00137851 0.00155392 0.00125969 0.00129541 0.00138183 0.00124877 0.00185014 0.00143649 0.00125157 0.00120614 0.00106971 0.00122357 0.00100283 0.00094242 0.00117923 0.00120519 0.00110218 0.00107974 0.000621932 0.000777434 0.00110753 0.00113342 0.000925288 0.000881182 0.000709331 
3.2957e-05 0 0 3.2957e-05 3.2495e-05 0 3.30008e-05 0 3.06833e-05 0 3.31613e-05 0.00145129 0.0208696 0.136154 0.388025 0.609204 0.61996 0.488711 0.370886 0.24957 0.145338 0.0709482 0.0393044 0.0229123 0.0151383 0.0126081 0.0110155 0.010129 0.00860601 0.00726655 0.00664539 0.00659918 0.00560485 0.00552421 0.00485549 0.00409677 0.00454494 0.0036673 0.00319384 0.00329248 0.0030706 0.00266142 0.00299704 0.00281641 0.00241308 0.00241047 0.00252027 0.00219638 0.00263527 0.00193907 0.00172038 0.00228916 0.00204817 0.00234591 0.00209788 0.0016738 0.00199801 0.00149295 0.0013521 0.0019151 0.00146044 0.00166284 0.00137698 0.000727225 0.00168501 0.00129704 0.00133662 0.00168696 0.00109834 0.00158139 0.00130715 0.00116177 0.0012183 0.000855893 0.00109309 0.000956412 0.000818323 0.000819743 0.000987081 0.00108179 0.000765331 0.000819562 
0 0 0 0 0 0 0 0 0 0 0 0 9.80912e-05 0.00236814 0.0269528 0.152266 0.404646 0.602193 0.608426 0.469899 0.359999 0.237704 0.137175 0.0686983 0.0372915 0.0249359 0.0157524 0.013779 0.0108892 0.00958062 0.0091695 0.00778725 0.0071357 0.00646006 0.00578794 0.00573095 0.00464411 0.00437183 0.00375145 0.00381327 0.00396091 0.00400708 0.00349239 0.00288705 0.00262321 0.00306125 0.00317827 0.00262102 0.00258707 0.00250409 0.00245083 0.00209067 0.00170913 0.00187131 0.00238305 0.00183158 0.00179644 0.00186162 0.00171139 0.00162165 0.00208374 0.00131759 0.00145249 0.00140859 0.00121809 0.0016442 0.00100061 0.00132302 0.00104116 0.00120938 0.00158753 0.000846144 0.00111525 0.000978421 0.00107156 0.00091838 0.000814286 0.00109775 0.00103791 0.000982264 0.000957283 0.00122691 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00033391 0.00345281 0.0377303 0.170815 0.417923 0.603672 0.585179 0.46501 0.343541 0.232689 0.13207 0.0678399 0.0372498 0.0240192 0.0170601 0.0124933 0.0116832 0.0102559 0.00870626 0.00816685 0.00633381 0.00562898 0.00619818 0.00476805 0.00502772 0.00460212 0.00504181 0.00405854 0.00381669 0.00308655 0.00343614 0.00334379 0.00289519 0.00259287 0.00242612 0.00244845 0.00249501 0.00252563 0.00247982 0.002474 0.00206127 0.00169711 0.00190621 0.00178652 0.00202203 0.00182784 0.0015893 0.00158037 0.00141783 0.00177399 0.00159083 0.00173756 0.00150052 0.0011438 0.00141948 0.0013769 0.00145901 0.00166408 0.0011125 0.00147608 0.00157759 0.0016764 0.00118732 0.00114234 0.000705284 0.00121581 0.00104586 0.000946973 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000301257 0.00612225 0.0452445 0.189204 0.418565 0.594013 0.576846 0.450095 0.326594 0.223784 0.129906 0.0680489 0.0360925 0.024209 0.0153009 0.0128959 0.0109416 0.009765 0.00881871 0.00755614 0.00722646 0.00689536 0.00579562 0.00583292 0.00529154 0.00502164 0.00413618 0.00417672 0.00344242 0.00372045 0.00360096 0.0030802 0.00274153 0.00309063 0.00212494 0.00232603 0.00239219 0.00333479 0.00196189 0.00238362 0.0024322 0.00212229 0.00215783 0.00182353 0.00178085 0.00163196 0.0018356 0.00146986 0.00199281 0.00150114 0.00171442 0.00166653 0.00181658 0.001204 0.00213871 0.00146706 0.00113296 0.00153742 0.00145745 0.00123823 0.00143233 0.00136148 0.00115149 0.00134877 0.00104489 0.00102987 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000637263 0.00773962 0.0541236 0.205127 0.430058 0.587554 0.556586 0.44266 0.322132 0.209831 0.126861 0.0671238 0.0382964 0.0237077 0.0178367 0.0152686 0.011696 0.0093857 0.00960029 0.00861194 0.00710076 0.00656437 0.00598435 0.00553013 0.00465124 0.00449517 0.00420425 0.00397956 0.00428056 0.00345583 0.00332713 0.00392617 0.00372774 0.00296963 0.00237844 0.00329737 0.00274119 0.0029627 0.00247075 0.00245637 0.00189289 0.00196357 0.00189394 0.00203789 0.00196707 0.00217191 0.00172727 0.00187162 0.00156653 0.00183297 0.00193412 0.00148073 0.00172393 0.0014732 0.0015059 0.00138179 0.00136718 0.00120743 0.00149866 0.00136867 0.0014924 0.00126225 0.00106761 0.000960467 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000626545 0.00997395 0.0649146 0.218827 0.446893 0.569838 0.535577 0.432312 0.310651 0.206178 0.118942 0.0673179 0.0385052 0.0254442 0.0179019 0.0137442 0.0118229 0.0112846 0.00896458 0.00738753 0.00863253 0.00667839 0.00557425 0.0061142 0.00597255 0.00518038 0.00468815 0.00407547 0.00490146 0.00341961 0.00354051 0.00305633 0.00271024 0.00292232 0.00302735 0.00282729 0.00249471 0.00234304 0.00243923 0.00267675 0.00233329 0.00253324 0.00194336 0.00247206 0.00181682 0.00166158 0.00213683 0.00195614 0.00175933 0.00157304 0.00180224 0.00202798 0.00163255 0.00154596 0.00143667 0.00120586 0.00146522 0.00157232 0.00134225 0.00127456 0.00125232 0.00145967 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50727e-05 0.00159652 0.0143264 0.0733266 0.234905 0.442552 0.561804 0.526578 0.413116 0.309261 0.200106 0.116481 0.0653453 0.0375839 0.0244628 0.0175911 0.0158934 0.0124283 0.0115031 0.0108514 0.00857173 0.00816141 0.00656958 0.00678885 0.00584688 0.00658822 0.00556652 0.00425006 0.0041198 0.00457933 0.00386099 0.00405145 0.00345995 0.00335913 0.00381746 0.00320135 0.00297895 0.00332197 0.00263615 0.00313908 0.00254947 0.00255921 0.00221274 0.00220976 0.00219056 0.00188986 0.0021873 0.00184121 0.00242264 0.00150034 0.00181372 0.00189069 0.00138262 0.00229695 0.00188641 0.00190079 0.00144459 0.00182519 0.00151795 0.00130047 0.00136528 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000262068 0.00139183 0.0159255 0.0860596 0.245753 0.452577 0.554159 0.514578 0.406146 0.294513 0.192282 0.11732 0.06431 0.0380031 0.0263959 0.017906 0.0163666 0.013052 0.010955 0.0108872 0.00838713 0.00870257 0.00698389 0.00693192 0.00629768 0.00579659 0.00506338 0.00417021 0.00368418 0.00494984 0.00395301 0.00323603 0.00344551 0.00285212 0.00302168 0.00340912 0.00340757 0.00281616 0.00321555 0.0026865 0.00226124 0.00239559 0.00201963 0.00224779 0.001801 0.00196289 0.00223177 0.0020458 0.00159457 0.00168302 0.00179074 0.00163978 0.00199869 0.00191757 0.00184593 0.00176986 0.00160651 0.00147852 0.00151052 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000164414 0.00244344 0.0205929 0.0964745 0.263907 0.448613 0.538385 0.504337 0.399838 0.291563 0.186913 0.11178 0.0648287 0.0388381 0.0254222 0.0193961 0.0151167 0.0129629 0.0117505 0.0109534 0.00969627 0.00811931 0.00726424 0.00733974 0.00684765 0.00603257 0.0056588 0.00501687 0.00448741 0.00433415 0.00453385 0.00426379 0.00360789 0.00380597 0.00242063 0.00309026 0.00347859 0.00324125 0.00264169 0.0029704 0.00296813 0.00243501 0.00271224 0.00216457 0.00186393 0.0019383 0.00269366 0.00168726 0.00216845 0.00159722 0.00192883 0.00158797 0.0019067 0.00187502 0.00199331 0.00203691 0.00144261 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000234285 0.00384699 0.0261522 0.108747 0.269234 0.456478 0.528136 0.497425 0.387273 0.27377 0.186083 0.106693 0.0615115 0.0389911 0.0259842 0.0200921 0.0165472 0.0139753 0.0115697 0.0102554 0.00945217 0.00940202 0.00764916 0.00691952 0.0058854 0.00548387 0.00502369 0.00487793 0.00432574 0.00478179 0.00420569 0.004093 0.00418572 0.00376523 0.00374701 0.00301278 0.00280315 0.00238209 0.00254569 0.00296569 0.00317556 0.00223144 0.00229399 0.00260734 0.00209594 0.00263485 0.00186738 0.00205456 0.00187621 0.00196741 0.0013516 0.00194131 0.00183694 0.00170563 0.00189059 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.789e-05 0.000294115 0.00428625 0.0302766 0.114671 0.284701 0.44919 0.526872 0.471044 0.375594 0.271388 0.178142 0.103996 0.0620926 0.0404351 0.0246666 0.0210928 0.0155405 0.0135771 0.0122608 0.0106662 0.00985105 0.00845155 0.00756531 0.00677455 0.00683416 0.00595711 0.0050479 0.00650314 0.00528909 0.00463395 0.00376705 0.00420077 0.00342817 0.0033181 0.00411347 0.00330564 0.00306126 0.00329961 0.00322 0.00284661 0.00265073 0.00310664 0.00205622 0.00261245 0.00193677 0.00269749 0.00201701 0.00197718 0.00190605 0.00185737 0.00229126 0.0022562 0.00169077 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00052726 0.00686639 0.0351389 0.128819 0.290834 0.454134 0.507239 0.464831 0.366412 0.265628 0.172695 0.102387 0.0597933 0.0362268 0.0266248 0.0202287 0.0158327 0.0147161 0.0122978 0.011436 0.00914062 0.00818188 0.00842029 0.00754886 0.00671866 0.00622946 0.00559311 0.00552345 0.00595448 0.00470816 0.00425751 0.00413733 0.00359388 0.00397129 0.00347314 0.00277718 0.00286876 0.00321379 0.00251089 0.00278605 0.0031495 0.00239608 0.00285243 0.00287071 0.00225144 0.00235269 0.00210362 0.00144722 0.00263957 0.00235235 0.00174706 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.11656e-05 0.00123213 0.00818427 0.0438109 0.135502 0.295789 0.452092 0.502802 0.450042 0.354133 0.257994 0.171465 0.104185 0.0613011 0.0390991 0.0290609 0.0204889 0.0169271 0.014856 0.0123079 0.0113096 0.00910924 0.00893377 0.00666259 0.00800479 0.00669151 0.00615187 0.00578469 0.00547305 0.0048556 0.0045486 0.00382506 0.00352299 0.0042469 0.00318008 0.00366271 0.00385777 0.0036698 0.00313541 0.00330221 0.00306276 0.00342453 0.00324825 0.00258004 0.00256086 0.00297278 0.00213672 0.00221655 0.00306544 0.00228939 
0 0 3.26842e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.26311e-05 0.000225716 0.0013788 0.00988183 0.0451555 0.146079 0.307778 0.447316 0.495041 0.434298 0.348696 0.250323 0.168224 0.101663 0.0594026 0.0393802 0.0279456 0.0211707 0.0172266 0.0145206 0.0128691 0.010948 0.0102666 0.00865772 0.00779789 0.00642328 0.00681066 0.0064262 0.00641024 0.00529054 0.00488293 0.00517449 0.00443099 0.00448723 0.00439347 0.00360079 0.00319459 0.00432486 0.00318299 0.00309507 0.00293403 0.00286517 0.00305245 0.00331238 0.00242453 0.00214137 0.00277413 0.00211807 0.00235335 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000232061 0.00183057 0.0120374 0.0532801 0.163238 0.307514 0.442964 0.482645 0.434867 0.33881 0.239633 0.16594 0.0971827 0.0612948 0.0373463 0.0271852 0.0221306 0.0173413 0.0134173 0.0125377 0.0107999 0.00941185 0.00813702 0.00826544 0.00725599 0.00778751 0.0059602 0.00635107 0.00516756 0.00498899 0.00518744 0.00432639 0.00449225 0.00391096 0.0032502 0.00352259 0.00345204 0.00309911 0.00327395 0.00300565 0.00318614 0.00292218 0.00305674 0.00262715 0.00228361 0.00231748 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000362707 0.00212745 0.0134784 0.0566615 0.166611 0.315694 0.440256 0.467521 0.423251 0.330527 0.239759 0.160317 0.0983059 0.0596068 0.0389925 0.0281342 0.0200044 0.0185669 0.0120436 0.0129191 0.0111815 0.0100017 0.00891335 0.00874586 0.00756638 0.00729772 0.00624298 0.00609632 0.00702531 0.00488294 0.00472604 0.00428481 0.00457731 0.00420421 0.00347395 0.00322563 0.00372826 0.00292559 0.00319501 0.00296157 0.00361142 0.00264026 0.00294892 0.00317208 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.07892e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.06833e-05 0 0 0 0 0 0 0 0 3.26311e-05 0.000222441 0.00277603 0.017731 0.0651799 0.170876 0.317751 0.436986 0.460721 0.407601 0.321654 0.230347 0.157731 0.0970069 0.0619738 0.037259 0.0282855 0.0216216 0.0175615 0.0161367 0.0133274 0.0129522 0.00965904 0.00943473 0.00848421 0.00719162 0.00652113 0.00634349 0.00716919 0.00538306 0.00555805 0.00474711 0.00460949 0.00403279 0.00458708 0.00473641 0.00325483 0.00396227 0.00317555 0.00317865 0.00399619 0.00324 0.0033458 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30008e-05 6.98014e-05 0.000763918 0.00451813 0.0205034 0.0706981 0.177917 0.325834 0.42403 0.45101 0.399615 0.311726 0.224404 0.152201 0.0957195 0.0590974 0.0407593 0.0273063 0.0220083 0.0185609 0.0165099 0.0126754 0.0111278 0.0108859 0.00943344 0.00871526 0.00823845 0.00739561 0.00650661 0.00645637 0.00575598 0.00526356 0.00590893 0.00453046 0.00435067 0.00388774 0.00398837 0.00377277 0.00348438 0.00331884 0.00366248 0.00353318 
0 0 0 3.50727e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000502732 0.00396466 0.0221492 0.0782075 0.190424 0.33105 0.426911 0.439462 0.389447 0.302552 0.223768 0.1473 0.0934954 0.060331 0.0402753 0.0280709 0.0223786 0.0182244 0.0147717 0.0132238 0.0120669 0.0102188 0.00911415 0.00864202 0.00840667 0.00677807 0.00697384 0.00591892 0.00555912 0.00603162 0.00450013 0.00497045 0.00525454 0.00415484 0.00449455 0.00384114 0.00356958 0.00417136 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.26311e-05 0.000100385 0.000695912 0.00583087 0.0248532 0.0841078 0.193906 0.332483 0.413321 0.430816 0.38007 0.303281 0.214913 0.144819 0.0948661 0.0599477 0.0383565 0.0289353 0.0235742 0.0190549 0.0151032 0.0130754 0.0109173 0.0111852 0.00962216 0.00878754 0.00804965 0.00727975 0.00662184 0.00659063 0.00610193 0.00508609 0.00552531 0.00487781 0.00471986 0.00434106 0.00420861 0.00408588 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48669e-05 0.000160095 0.000720081 0.00676722 0.0279313 0.0880934 0.201533 0.32543 0.410883 0.419485 0.369355 0.293974 0.208752 0.141902 0.0905818 0.0619162 0.0398639 0.0303123 0.0217924 0.0187197 0.0163344 0.0133001 0.0119045 0.0113838 0.00914285 0.00819166 0.00881166 0.00635809 0.00635479 0.00529519 0.00618102 0.00553467 0.00510818 0.00531679 0.00491748 0.0040096 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000135972 0.00136704 0.00840252 0.0329015 0.0964188 0.203471 0.328004 0.408506 0.41073 0.358968 0.288622 0.203741 0.136988 0.0912772 0.0584051 0.0400565 0.0289062 0.0229476 0.0193339 0.0158548 0.0136699 0.0123849 0.0111753 0.0089515 0.00882471 0.008002 0.00765325 0.0065234 0.00669567 0.00634578 0.00545693 0.00473822 0.00461149 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.26842e-05 9.8642e-05 0.00181219 0.00834247 0.03667 0.0998362 0.212578 0.326987 0.404514 0.404053 0.35964 0.277461 0.199131 0.137566 0.0902737 0.0590361 0.0416225 0.0291045 0.0227546 0.0182642 0.0171309 0.0147578 0.0126781 0.0114476 0.0102544 0.00918112 0.00822082 0.0077665 0.00689944 0.00732305 0.00651574 0.00535663 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2495e-05 0.00033172 0.00163053 0.0105694 0.0406758 0.10782 0.217194 0.328568 0.393648 0.398016 0.352883 0.269309 0.196477 0.134639 0.0883874 0.0587485 0.0398394 0.0309681 0.0238428 0.0181437 0.0177489 0.014685 0.0123014 0.0121917 0.0100407 0.00860936 0.00804685 0.00762986 0.00670997 0.00737145 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000102275 0.000621794 0.00267514 0.0132902 0.0420754 0.111616 0.21541 0.32736 0.38998 0.386569 0.331509 0.26773 0.195756 0.13576 0.0896351 0.0588406 0.0412179 0.0295914 0.0230238 0.0211926 0.0173943 0.0157362 0.012143 0.011548 0.0102113 0.00956779 0.00880464 0.00729454 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2495e-05 0.000467127 0.00286711 0.014794 0.0463646 0.115694 0.217632 0.322814 0.38755 0.379549 0.323151 0.260993 0.18928 0.133339 0.0869045 0.0585879 0.0434313 0.0300735 0.0242473 0.0186318 0.0163042 0.0148647 0.0134148 0.0118939 0.0101053 0.00893876 


==> anc/data/Period_1/Detector_Response_Baseline_6.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 6 in period 1 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 6 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.114162 0.24561 0.302462 0.265824 0.221902 0.171966 0.0999623 0.0445954 0.0210588 0.0107025 0.00571991 0.00451695 0.00428435 0.00335237 0.00309988 0.00260682 0.00284806 0.0020805 0.00188697 0.00181365 0.001687 0.00117595 0.00106946 0.00112016 0.00134116 0.00143733 0.000842239 0.000914727 0.00115305 0.00118112 0.000712118 0.00088894 0.000654599 0.00065109 0.000806177 0.000752351 0.000845951 0.000754435 0.000584923 0.000782519 0.000687479 0.000587947 0.00071199 0.000723699 0.000522445 0.000686139 0.000422702 0.00061202 0.000256003 0.000458414 0.000814815 0.00058155 0.000457793 0.000421465 0.000453016 0.000555273 0.000327081 0.000390142 0.000227856 0.000587047 0.000326925 0.000458773 0.000388944 0.000331503 0.000332723 0.000256303 0.000555488 0.000291234 0.000523846 0.000167664 0.000328299 0.000385955 0.000224781 0.000389134 0.000228584 0.000222898 0.000232154 0.000228406 0.000297627 0.000164338 0.000228261 0.000259308 
0.00163855 0.0238788 0.129738 0.306136 0.376831 0.297419 0.220365 0.1699 0.0966276 0.0446036 0.0200893 0.0106194 0.00624018 0.00522918 0.00439095 0.00366747 0.00329513 0.00339061 0.00289155 0.00225267 0.00246927 0.00202135 0.00173472 0.00189935 0.00200065 0.0013373 0.0013363 0.0011959 0.000724268 0.0011035 0.00121329 0.000907284 0.000786024 0.000944286 0.00108888 0.000751455 0.00123169 0.00110283 0.00112191 0.00103961 0.000915881 0.000593456 0.000722807 0.000784395 0.000786373 0.000524329 0.000721866 0.000547606 0.00067966 0.000589448 0.000391469 0.000516178 0.000586885 0.00068697 0.000522407 0.000621017 0.000618285 0.000420205 0.000555089 0.000993439 0.00055996 0.000743843 0.00035493 0.000490783 0.0001629 0.000361967 0.000232588 0.000489825 0.000321356 0.000552407 0.000557551 0.000389119 0.00045333 0.000366185 0.000428985 0.000222892 0.000329373 0.000322213 0.0004593 0.000326811 0.000552344 0.000131855 
0 0 0.00177867 0.0290536 0.158617 0.339912 0.369411 0.286229 0.220003 0.165619 0.0947179 0.0450041 0.0209549 0.0112074 0.00790875 0.00553583 0.0049388 0.0044585 0.00413331 0.00351374 0.00288701 0.00283926 0.00285217 0.00278743 0.00232084 0.00225065 0.00211816 0.0017966 0.00168608 0.00150638 0.00097596 0.00140883 0.00133891 0.00135933 0.00102188 0.00118052 0.000946283 0.00120107 0.00115188 0.000853151 0.00111823 0.00114217 0.000718241 0.000917304 0.000741345 0.000728411 0.00071306 0.000913827 0.000891479 0.000713304 0.000717463 0.00127408 0.0007128 0.000715746 0.00048404 0.000619825 0.000559501 0.000487125 0.000294588 0.000556695 0.000548714 0.000294179 0.000778766 0.000554061 0.000678949 0.000388825 0.000648795 0.00045357 0.000425974 0.000495264 0.000652067 0.000429102 0.000526302 0.000720971 0.000491719 0.000456536 0.000323101 0.000133098 0.000388004 0.000422409 0.00039231 0.000230158 
0 0 0 9.85659e-05 0.00258218 0.0396732 0.173072 0.328033 0.363275 0.279653 0.217892 0.158309 0.0899215 0.0427378 0.0196214 0.0119856 0.00872922 0.00594434 0.00536215 0.00498095 0.00466668 0.00372626 0.00325026 0.00331542 0.00233747 0.00260073 0.00250487 0.00213453 0.00248595 0.00149812 0.00131182 0.00187486 0.00159846 0.00124367 0.00148531 0.00150821 0.0010437 0.00128355 0.00130576 0.00140217 0.00110872 0.00121068 0.00108615 0.000942718 0.000592991 0.000946778 0.000977357 0.000691299 0.000723698 0.000522972 0.000783806 0.00104591 0.000873098 0.000755401 0.000690286 0.000913623 0.000617963 0.000912495 0.000787842 0.000622797 0.000523944 0.000656214 0.000782196 0.000712676 0.000528962 0.000455343 0.000714362 0.000422414 0.000840484 0.000583901 0.000521688 0.000525263 0.000459937 0.000451556 0.000460273 0.000456633 0.000358839 0.00039471 0.000459067 0.000391585 0.00039236 0.000448078 
0 0 3.2842e-05 0 0 0.000193872 0.00460545 0.0453949 0.183311 0.331892 0.355779 0.278382 0.212018 0.155442 0.0889069 0.0435307 0.0224257 0.0138625 0.00823548 0.00635908 0.00580376 0.00506393 0.00411726 0.00406876 0.00338663 0.00303067 0.00297723 0.00218524 0.00232477 0.002341 0.00181685 0.00186405 0.00169531 0.0020829 0.00148584 0.00124799 0.00182375 0.00163317 0.00115321 0.00135698 0.00117371 0.00111377 0.00111012 0.00117834 0.0011457 0.000886008 0.000822072 0.000935657 0.000851169 0.000853227 0.000810525 0.000974882 0.00101216 0.000905271 0.000687097 0.000748104 0.00107489 0.000882844 0.000498867 0.000596388 0.000647656 0.000751585 0.000819434 0.000588936 0.000460713 0.0005192 0.000418334 0.000562053 0.000453986 0.000814576 0.000389198 0.000481264 0.000553813 0.000652765 0.000790968 0.000490258 0.000528118 0.000654107 0.000424369 0.000456716 0.000295575 0.000356135 
3.4835e-05 0 0 3.27959e-05 6.43342e-05 6.74996e-05 0 0.000263013 0.0067902 0.0550244 0.190803 0.331018 0.352938 0.26992 0.207511 0.145282 0.0830793 0.0409501 0.0220773 0.012473 0.00850418 0.00686834 0.00551449 0.00480499 0.00524003 0.00353657 0.00401942 0.00340338 0.00276451 0.0029312 0.00256936 0.00205412 0.00170004 0.00182986 0.00188218 0.00159336 0.00124464 0.00127393 0.00137201 0.00147261 0.00110718 0.00167422 0.00134787 0.00140915 0.00127455 0.000985848 0.00124926 0.000976805 0.000947466 0.000975402 0.00137238 0.00107548 0.000821038 0.000751592 0.000876955 0.000451813 0.000851894 0.000919357 0.000578664 0.000950383 0.000910856 0.000561541 0.000717636 0.00081796 0.000614285 0.000756951 0.000484786 0.000489938 0.000756093 0.000429898 0.000672583 0.000752409 0.000815071 0.000855094 0.000458593 0.000524346 0.000845894 0.000747014 0.00088579 0.000489579 0.000914994 0.000718313 
0.000132134 3.27992e-05 9.87104e-05 0 3.27959e-05 6.41783e-05 0.000162604 3.4835e-05 3.4835e-05 0.00052643 0.00906031 0.0626349 0.198504 0.332552 0.34165 0.268595 0.202604 0.143608 0.0844607 0.0402706 0.0215269 0.0136869 0.00916465 0.00654382 0.00598672 0.00464695 0.00444972 0.00454817 0.00322971 0.00309206 0.0034592 0.00274788 0.00245089 0.00206521 0.00215427 0.00198496 0.00181926 0.00214842 0.00166165 0.00189718 0.00184814 0.00134013 0.00180109 0.00117545 0.00130731 0.00133855 0.00139476 0.00131117 0.000947002 0.00106968 0.00118396 0.000720471 0.000953875 0.00114952 0.00121408 0.000557532 0.000846783 0.00121439 0.00085323 0.000840981 0.000812815 0.000883828 0.00107612 0.000682922 0.000878394 0.00103449 0.000974068 0.000747548 0.000889785 0.000881321 0.000818479 0.000626885 0.000548117 0.00048963 0.000588307 0.0006272 0.000615534 0.000747317 0.000482628 0.000629111 0.000662721 0.00029086 
0 0 0 3.4835e-05 0 0 0 0 3.4835e-05 0 3.26646e-05 0.000620401 0.0122876 0.0733442 0.207324 0.323995 0.328365 0.256421 0.19138 0.13808 0.0767518 0.0410649 0.0223051 0.0132119 0.00927396 0.00710793 0.00589258 0.00534408 0.0043156 0.00405215 0.00366411 0.00355835 0.0032346 0.00325573 0.0031662 0.00219272 0.00241694 0.00209792 0.00212661 0.00219101 0.00225725 0.00150381 0.00155576 0.00129324 0.00154092 0.00136642 0.00150304 0.00117817 0.00150864 0.00145382 0.00137596 0.00124873 0.000978573 0.00142743 0.000974916 0.00113193 0.000937294 0.000919867 0.000852866 0.00107325 0.00114713 0.000692867 0.00111355 0.000879316 0.000787149 0.00074964 0.000725249 0.000821217 0.000451293 0.000810996 0.000484529 0.000695192 0.000692529 0.000841239 0.00065719 0.00074816 0.00075304 0.000567995 0.000747471 0.000520738 0.000555276 0.000620012 
0 0 0 0 0 0 0 0 0 0 0 0 3.4835e-05 0.00151192 0.0160115 0.0826576 0.212036 0.321575 0.316483 0.251538 0.192963 0.129683 0.0739053 0.0398147 0.0212889 0.0132437 0.00875378 0.00809111 0.0073246 0.00580692 0.00484179 0.00478955 0.0043163 0.00382055 0.00291416 0.0029562 0.00311932 0.00244344 0.00238964 0.00255386 0.00216003 0.00255432 0.00225027 0.00196773 0.00172198 0.001724 0.00149511 0.00159821 0.00137464 0.00130804 0.00130649 0.00153113 0.00137181 0.00133079 0.00121776 0.00100924 0.00143467 0.000888323 0.000912711 0.00127274 0.000749555 0.000851554 0.000881406 0.00116849 0.00127182 0.000654736 0.000616534 0.000881288 0.000717958 0.000977832 0.00117798 0.000853408 0.00107673 0.000810257 0.00063677 0.00067768 0.000914237 0.00062268 0.000751302 0.000460336 0.000780263 0.000591016 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.76342e-05 0.00209204 0.0185974 0.0906005 0.225571 0.319928 0.310184 0.246998 0.187663 0.12797 0.0708643 0.0383384 0.0209827 0.0129817 0.00944633 0.00818951 0.00709303 0.00550043 0.00464727 0.00408865 0.00445748 0.00363173 0.00326807 0.00302204 0.0027885 0.0025879 0.0022994 0.00235339 0.00222028 0.00224338 0.00175519 0.00165191 0.00182385 0.00189001 0.00172305 0.00130172 0.00157504 0.00165956 0.00150688 0.00156318 0.0014733 0.00106175 0.00124732 0.000914476 0.00121231 0.000848162 0.00130911 0.00104445 0.00100578 0.000819412 0.000710499 0.000987355 0.00111065 0.000842073 0.000717717 0.00110775 0.000946925 0.00111284 0.000648813 0.00110135 0.000682069 0.000813874 0.000590572 0.000495328 0.000683494 0.000489867 0.000559139 0.000651574 
0 0 0 0 0 0 3.27959e-05 0 0 0 0 0 0 0 0 0 6.54605e-05 0.00261985 0.025614 0.103732 0.225461 0.309903 0.303437 0.241468 0.176574 0.124045 0.0705652 0.0383708 0.023073 0.0137068 0.00970055 0.00788646 0.00726091 0.00625078 0.00576622 0.00517098 0.00370588 0.00333093 0.00330022 0.00379768 0.00310533 0.00247914 0.00241514 0.00263786 0.00241184 0.0023299 0.00245165 0.0017977 0.00141154 0.00172954 0.00138764 0.00178638 0.00172858 0.0017958 0.00130673 0.00118306 0.00127501 0.0011076 0.00134978 0.000875671 0.00144189 0.000990396 0.00111129 0.000886196 0.00091566 0.00127535 0.000940147 0.00111393 0.00118315 0.00115017 0.000782774 0.000854664 0.00114091 0.000781181 0.00110717 0.000653343 0.000828289 0.000721064 0.000591978 0.000488079 0.000688585 0.000357871 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000264335 0.00409162 0.0301832 0.109687 0.23153 0.305084 0.287267 0.231263 0.173651 0.115805 0.0693295 0.0377985 0.0217505 0.0132179 0.00962625 0.00850692 0.00661852 0.00597423 0.00583824 0.00470139 0.00380335 0.00401604 0.0032582 0.00381337 0.00286654 0.00224616 0.00238521 0.00201784 0.00242797 0.00205695 0.00196277 0.00219862 0.00169285 0.0019269 0.00148962 0.0015375 0.00183186 0.0011794 0.00121196 0.00141823 0.0010029 0.0011446 0.00127218 0.00124017 0.00110758 0.0011139 0.00110861 0.000748057 0.00104061 0.00103886 0.00124812 0.000972439 0.000784145 0.00081345 0.000849824 0.000817286 0.00122499 0.000980551 0.000774214 0.000626917 0.000872128 0.000750494 0.000885164 0.000853912 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000431735 0.0055494 0.0344706 0.116655 0.240218 0.304185 0.28308 0.233196 0.16465 0.110177 0.0662378 0.0377134 0.021535 0.0145526 0.00946168 0.00846005 0.00696392 0.00640606 0.00558523 0.00441252 0.00427129 0.00343459 0.00347653 0.00298686 0.00301434 0.00295144 0.00280423 0.00225849 0.00209195 0.00217059 0.00267535 0.00184841 0.00195294 0.0018904 0.00187157 0.00170314 0.00160433 0.00182605 0.00129543 0.00163202 0.00127373 0.00131879 0.00121141 0.00140402 0.0011506 0.000979023 0.00108205 0.000875965 0.00113723 0.00112021 0.00105424 0.000989376 0.00105131 0.00107354 0.000717114 0.0011127 0.000975899 0.000950167 0.000919662 0.0010054 0.000944144 0.000581952 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000752879 0.00697792 0.0448576 0.123663 0.23816 0.298138 0.275461 0.221404 0.160976 0.109454 0.0649523 0.0361544 0.0220015 0.014067 0.00965865 0.0080316 0.00757626 0.00606323 0.00520746 0.00568497 0.0040672 0.00408245 0.00433486 0.00337981 0.00369086 0.00313384 0.00270219 0.00290442 0.00321967 0.00235749 0.00250995 0.00208177 0.00206525 0.00192803 0.00143037 0.0017802 0.00196049 0.00188727 0.00136415 0.00125 0.00135414 0.00159549 0.00149559 0.0014484 0.00137712 0.00113117 0.00111512 0.00114927 0.0012671 0.00104437 0.00144845 0.00122547 0.00114108 0.000857669 0.00105729 0.000914243 0.000942765 0.0012354 0.00105034 0.000783655 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.27992e-05 0.000758882 0.00879988 0.0466117 0.132809 0.238097 0.289227 0.267656 0.214191 0.160679 0.105443 0.0596854 0.0368336 0.0200644 0.0145162 0.0107438 0.00787976 0.0068027 0.00591282 0.00505497 0.00476518 0.00430589 0.00433222 0.00381046 0.00363738 0.00353797 0.00294662 0.00326617 0.00212583 0.00239766 0.00245136 0.00236807 0.00184333 0.00218223 0.00158945 0.0019256 0.00141773 0.00186084 0.0018968 0.00154201 0.00160488 0.00139919 0.00156733 0.000945742 0.0015998 0.00134109 0.0010457 0.00124325 0.00153484 0.00113006 0.0010132 0.00139705 0.0010711 0.00111019 0.000878424 0.000914271 0.00133467 0.000746967 0.000778478 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.65367e-05 0.00167768 0.0114699 0.0504951 0.142793 0.244409 0.286434 0.255821 0.209297 0.156815 0.10264 0.0622875 0.0353218 0.0217971 0.0141106 0.00952237 0.00845922 0.00867297 0.0061379 0.00616544 0.00490877 0.00483607 0.00395662 0.00374061 0.00362286 0.00383803 0.0035328 0.00290589 0.00247859 0.00268355 0.00272433 0.00222229 0.00230548 0.00199937 0.00241834 0.00189057 0.00146448 0.00227714 0.00163592 0.00184053 0.00156252 0.00159872 0.00178986 0.00119548 0.001264 0.00125199 0.00137907 0.00160397 0.00125024 0.00121096 0.00121099 0.000713228 0.00125816 0.000985462 0.0011768 0.00093731 0.000851129 
0 0 0 0 0 0 3.26646e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.5684e-05 0.00226484 0.0145852 0.0578284 0.144783 0.243705 0.278599 0.259197 0.204411 0.151748 0.100303 0.0593555 0.0367956 0.0208159 0.0151237 0.010645 0.0091876 0.00709613 0.00670812 0.00533141 0.00581815 0.00433739 0.00455951 0.00368347 0.00335561 0.00356175 0.00344827 0.00337521 0.00293955 0.00269423 0.00292708 0.00256741 0.00210213 0.00182947 0.00219369 0.00169508 0.00182595 0.00168935 0.00150293 0.00164929 0.00131061 0.00211322 0.00166153 0.00131953 0.00141771 0.00156611 0.00128685 0.00146963 0.00123769 0.00137714 0.00152936 0.00149396 0.00106552 0.00104991 0.00129164 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000263365 0.00281613 0.0156662 0.0630262 0.152276 0.241481 0.270228 0.250336 0.196701 0.146989 0.0996792 0.0582607 0.0341647 0.0219524 0.0150463 0.0118495 0.00906619 0.00737895 0.00634445 0.00633447 0.00581276 0.00535666 0.0037822 0.00426054 0.00341504 0.00392574 0.00351056 0.0033867 0.0030775 0.0029817 0.00238954 0.00218069 0.00252511 0.00228205 0.00237781 0.00244865 0.0017371 0.002029 0.00176869 0.00169407 0.00188675 0.00156563 0.00133509 0.00133726 0.00106859 0.00172907 0.00133936 0.00128134 0.00150781 0.00136979 0.0013466 0.00104987 0.0010777 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12321e-05 0.000528339 0.00373454 0.0191611 0.0694548 0.157508 0.239611 0.265332 0.245933 0.194124 0.140859 0.098154 0.0545255 0.0351665 0.0225599 0.0146693 0.0121035 0.0102321 0.00834343 0.00642111 0.00533613 0.00521162 0.00514245 0.00480617 0.00398405 0.00343749 0.00367529 0.0032021 0.00360004 0.00285076 0.00284451 0.00253562 0.00274131 0.00264583 0.00205232 0.00242124 0.00218399 0.00190042 0.00182665 0.00141378 0.00210398 0.00166237 0.00157394 0.00147044 0.0013681 0.00171919 0.00131127 0.00146792 0.00117638 0.00120671 0.00111135 0.00146491 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000688493 0.00371456 0.0223958 0.0737929 0.15978 0.23649 0.265223 0.23709 0.188451 0.136841 0.0909734 0.0560791 0.0348578 0.0218461 0.0153208 0.0106005 0.00905373 0.00822213 0.00689947 0.0070663 0.00595295 0.00614935 0.00462176 0.00401397 0.00375177 0.00313438 0.00326473 0.00298872 0.00281656 0.00298214 0.00284929 0.00237118 0.00241974 0.0021616 0.00183233 0.0021126 0.00185807 0.0022702 0.00187149 0.00190868 0.00173753 0.00104246 0.00127946 0.0019211 0.00130222 0.00123259 0.00144686 0.00127591 0.00123397 
0 0 0 0 0 0 0 0 0 0 3.31021e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12321e-05 6.21524e-05 0.000655505 0.00550838 0.0264905 0.0769259 0.156353 0.232725 0.263323 0.230006 0.184014 0.136636 0.0910788 0.0570345 0.0343799 0.0206182 0.0166906 0.0114192 0.00866409 0.00813086 0.00749895 0.00576825 0.00491386 0.00515179 0.00546215 0.00458194 0.00424873 0.00344624 0.00358873 0.00359702 0.00274759 0.00267474 0.00291938 0.00216862 0.0025154 0.00209384 0.00222232 0.00210456 0.00198057 0.00192625 0.00124047 0.0016562 0.00153915 0.00137877 0.00152968 0.00121641 0.00161167 0.00154572 0.00137371 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.43342e-05 0.00117186 0.00646906 0.029205 0.0833156 0.168463 0.233555 0.255041 0.226423 0.183603 0.134597 0.0888437 0.0565355 0.0354969 0.021591 0.0154016 0.0114216 0.0106318 0.00906638 0.00766922 0.00676236 0.00636329 0.00481814 0.00475785 0.00417332 0.00411991 0.00384957 0.00366638 0.00296947 0.00309408 0.0031086 0.00209733 0.00198409 0.0022205 0.00185693 0.00209269 0.001794 0.00189826 0.00172969 0.00205992 0.00163535 0.00225181 0.00186334 0.0016673 0.00154989 0.00154468 
0 0 0 0 0 0 0 0 3.27992e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.38721e-05 0.00117238 0.00840657 0.0319072 0.0863505 0.169827 0.235424 0.247722 0.221383 0.178104 0.126051 0.0855858 0.0540451 0.0349206 0.021844 0.0157801 0.0125151 0.0109394 0.00885074 0.00786169 0.00667221 0.00566432 0.00428961 0.00531627 0.00382686 0.00402584 0.00362441 0.00377667 0.00339324 0.00305447 0.00326875 0.00283998 0.00298602 0.00236917 0.00219115 0.0023878 0.00220618 0.00222885 0.0018991 0.00205211 0.00169347 0.00159747 0.00224485 0.00198994 
3.2842e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000196782 0.00160315 0.00885958 0.0353608 0.0932258 0.169201 0.231946 0.241153 0.216901 0.174621 0.123078 0.0803927 0.0536422 0.0324893 0.022107 0.0158326 0.0118489 0.00960389 0.00873005 0.00664643 0.00587297 0.00598845 0.00586559 0.00510817 0.00439397 0.00407732 0.00406334 0.0037287 0.00360337 0.003131 0.00352971 0.00281219 0.00277382 0.00232104 0.00260704 0.00173123 0.00216998 0.00170077 0.00206463 0.00179986 0.00192058 0.00187307 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000226772 0.00194445 0.0103458 0.0384155 0.0974361 0.173228 0.229201 0.238249 0.210779 0.173228 0.120016 0.0824145 0.0528349 0.032495 0.022455 0.0172635 0.0119638 0.0103804 0.00840916 0.00763231 0.00701187 0.00654016 0.00549511 0.00488274 0.00415286 0.00430143 0.00317902 0.00387937 0.00271013 0.00304417 0.00303858 0.00352843 0.00248613 0.00206195 0.00205921 0.00229417 0.00222644 0.00208027 0.00192282 0.00176671 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.27992e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000266844 0.00197271 0.0126899 0.0410422 0.100368 0.173286 0.225103 0.229044 0.206711 0.167028 0.115654 0.0810227 0.0524618 0.0337479 0.022237 0.0159636 0.0135975 0.0104272 0.00856306 0.00760922 0.00727718 0.00666498 0.005868 0.00546036 0.00525314 0.00481015 0.00392144 0.00400446 0.00390824 0.00257623 0.0032336 0.00253579 0.002773 0.00337141 0.00227871 0.00277511 0.00177149 0.00233447 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000131408 0.000392229 0.00293107 0.0137593 0.0447554 0.104323 0.173756 0.224091 0.227487 0.198097 0.15875 0.118446 0.0803221 0.0517758 0.0346597 0.0228791 0.0186927 0.013142 0.0106505 0.00905729 0.00804612 0.0070905 0.00598146 0.00551089 0.00534082 0.0050808 0.0048555 0.00355863 0.0034622 0.00274136 0.0029172 0.00307836 0.00336446 0.0026857 0.00250162 0.00307239 0.00216757 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.60671e-05 0.000714835 0.0041247 0.0158923 0.0484516 0.108152 0.174972 0.219846 0.221925 0.196628 0.154933 0.11349 0.0795666 0.0506333 0.0319413 0.0229204 0.0168532 0.0133622 0.010467 0.00880717 0.00841769 0.007392 0.00652645 0.0052281 0.00495349 0.00419169 0.00482027 0.00429883 0.00398551 0.0029521 0.00340914 0.00340908 0.00312418 0.00298038 0.00304333 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.4835e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.84404e-05 0.000662987 0.00444647 0.0168135 0.0529535 0.113447 0.174591 0.213669 0.217923 0.19228 0.148032 0.109919 0.0774226 0.0484198 0.0325012 0.0227779 0.0167677 0.0126211 0.0105755 0.0100133 0.00747019 0.00648317 0.00665107 0.00551835 0.00535273 0.00583464 0.00455646 0.00384738 0.00375854 0.00370459 0.0030993 0.00303061 0.00321853 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.4835e-05 0 0 0 0 0 3.10762e-05 0 0 0 0 0 0 3.31021e-05 0.000230574 0.000951465 0.0053357 0.0186693 0.0544875 0.111203 0.1694 0.213583 0.214768 0.185111 0.146817 0.107298 0.0749407 0.0493492 0.0347589 0.0232349 0.0169454 0.0141379 0.0113429 0.00897988 0.00766864 0.00715159 0.00671632 0.00509537 0.00555965 0.00467313 0.0049806 0.0040878 0.00363516 0.00355832 0.00325933 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000129975 0.00107589 0.00598274 0.0219609 0.0571073 0.113985 0.174338 0.210553 0.209728 0.180786 0.145473 0.105631 0.0770759 0.048807 0.032783 0.0216549 0.0175998 0.0141311 0.0114397 0.0104902 0.00823079 0.00714015 0.00631494 0.00630437 0.00529091 0.00526355 0.00427542 0.00368786 0.00393351 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.76309e-05 0.000195446 0.00111763 0.00651871 0.0233263 0.0618313 0.119029 0.170571 0.206343 0.204404 0.177005 0.138716 0.106624 0.072397 0.0481793 0.03272 0.0225558 0.0174166 0.0135195 0.011873 0.00954371 0.00847797 0.00710072 0.00631507 0.0055772 0.00574959 0.00527757 0.00406982 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.27959e-05 0.000166846 0.00179392 0.00734899 0.0253286 0.0600079 0.11879 0.171217 0.206223 0.201107 0.175599 0.140299 0.104028 0.0757694 0.0508403 0.0321957 0.0234086 0.0177534 0.0131204 0.0116062 0.00947787 0.00927578 0.00723525 0.00653696 0.00602247 0.00587747 


==> anc/data/Period_1/Spectra_for_baseline_bin_1.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 1 in period 1 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 16.2973 0.0000
2 1.1 23.1539 0.0000
3 1.3 28.4128 0.0000
4 1.5 32.6331 0.0000
5 1.7 35.9452 0.0000
6 1.9 38.2380 0.0000
7 2.1 40.2085 0.0000
8 2.3 40.5252 0.0000
9 2.5 40.4273 0.0000
10 2.7 39.5571 0.0000
11 2.9 37.6997 0.0000
12 3.1 35.1672 0.0000
13 3.3 32.6033 0.0000
14 3.5 30.1460 0.0000
15 3.7 27.6578 0.0000
16 3.9 25.0021 0.0000
17 4.1 22.5473 0.0000
18 4.3 20.1509 0.0000
19 4.5 17.5940 0.0000
20 4.7 15.6808 0.0000
21 4.9 13.7426 0.0000
22 5.1 11.6289 0.0000
23 5.3 9.8874 0.0000
24 5.5 8.2710 0.0000
25 5.7 6.8465 0.0000
26 5.9 5.5148 0.0000
27 6.1 4.2364 0.0000
28 6.3 3.1779 0.0000
29 6.5 2.3122 0.0000
30 6.7 1.6374 0.0000
31 6.9 1.0944 0.0000
32 7.1 0.6678 0.0000
33 7.3 0.3752 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 1. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 22.5666 0.0000
2 1.1 26.3028 0.0000
3 1.3 35.1365 0.0000
4 1.5 44.9779 0.0000
5 1.7 47.9113 0.0000
6 1.9 49.1950 0.0000
7 2.1 45.7058 0.0000
8 2.3 55.2952 0.0000
9 2.5 52.6373 0.0000
10 2.7 48.8039 0.0000
11 2.9 47.0087 0.0000
12 3.1 47.7036 0.0000
13 3.3 43.1884 0.0000
14 3.5 40.7644 0.0000
15 3.7 38.8142 0.0000
16 3.9 32.3306 0.0000
17 4.1 28.0196 0.0000
18 4.3 22.6264 0.0000
19 4.5 23.1400 0.0000
20 4.7 23.2703 0.0000
21 4.9 18.9542 0.0000
22 5.1 19.8820 0.0000
23 5.3 16.1563 0.0000
24 5.5 11.3531 0.0000
25 5.7 8.2484 0.0000
26 5.9 5.0593 0.0000
27 6.1 6.4436 0.0000
28 6.3 2.4649 0.0000
29 6.5 2.9343 0.0000
30 6.7 4.6239 0.0000
31 6.9 2.2083 0.0000
32 7.1 0.6719 0.0000
33 7.3 0.2287 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 12.2166 4.9305
2 1.1 25.1447 5.8729
3 1.3 36.1070 6.6090
4 1.5 32.4868 6.3287
5 1.7 38.8000 6.8881
6 1.9 36.2787 6.6662
7 2.1 36.6156 6.6659
8 2.3 37.2670 7.1024
9 2.5 52.7867 7.8640
10 2.7 36.7265 6.6654
11 2.9 26.2211 5.6232
12 3.1 32.4833 6.6352
13 3.3 31.2571 6.0514
14 3.5 31.2531 6.0514
15 3.7 27.6063 5.9849
16 3.9 28.4600 5.7980
17 4.1 30.4900 6.2306
18 4.3 18.1966 5.7989
19 4.5 28.1944 6.3578
20 4.7 14.4122 4.9619
21 4.9 15.1722 5.0620
22 5.1 10.4499 4.1732
23 5.3 18.2065 4.9003
24 5.5 1.9511 3.6083
25 5.7 3.7623 3.4376
26 5.9 0.3032 2.0525
27 6.1 5.9319 2.9685
28 6.3 4.4148 2.8656
29 6.5 2.5695 2.1001
30 6.7 3.1811 2.4101
31 6.9 -1.6838 2.0029
32 7.1 2.4590 2.4922
33 7.3 -0.5802 1.7920
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 1 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 2.0237 1.7974
2 1.1 1.2142 1.5573
3 1.3 0.6835 1.2719
4 1.5 2.1453 1.4188
5 1.7 3.2286 1.5527
6 1.9 3.2855 1.5525
7 2.1 3.3214 1.5525
8 2.3 6.4025 2.1015
9 2.5 3.7192 1.6772
10 2.7 3.6073 1.5518
11 2.9 2.4619 1.2669
12 3.1 6.3048 2.0028
13 3.3 2.5191 1.2667
14 3.5 2.5119 1.2667
15 3.7 4.4262 1.6757
16 3.9 2.5262 1.2667
17 4.1 4.4262 1.6757
18 4.3 8.8596 2.3698
19 4.5 6.9667 2.1006
20 4.7 5.6786 1.9001
21 4.9 5.6858 1.9000
22 5.1 3.7929 1.5514
23 5.3 3.1524 1.4162
24 5.5 6.3263 2.0028
25 5.7 4.4334 1.6757
26 5.9 1.8929 1.0970
27 6.1 1.2524 0.8957
28 6.3 1.8858 1.0970
29 6.5 0.6262 0.6334
30 6.7 1.2596 0.8957
31 6.9 3.1596 1.4162
32 7.1 1.9000 1.0970
33 7.3 1.8929 1.0970
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 1 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 6.7597 0.2807
2 1.1 5.6411 0.2564
3 1.3 5.2095 0.2464
4 1.5 3.3679 0.1981
5 1.7 2.9714 0.1861
6 1.9 2.4357 0.1685
7 2.1 2.0630 0.1551
8 2.3 2.3305 0.1648
9 2.5 2.4941 0.1705
10 2.7 1.6663 0.1393
11 2.9 1.3170 0.1239
12 3.1 1.2119 0.1188
13 3.3 1.2238 0.1194
14 3.5 1.2350 0.1200
15 3.7 0.9675 0.1062
16 3.9 1.0138 0.1087
17 4.1 1.0838 0.1124
18 4.3 0.9438 0.1049
19 4.5 0.8389 0.0989
20 4.7 0.9091 0.1029
21 4.9 1.1420 0.1154
22 5.1 0.7573 0.0939
23 5.3 0.6411 0.0864
24 5.5 0.7227 0.0918
25 5.7 0.8043 0.0968
26 5.9 0.8040 0.0968
27 6.1 0.8157 0.0975
28 6.3 0.6994 0.0903
29 6.5 0.8043 0.0968
30 6.7 0.5593 0.0807
31 6.9 0.5242 0.0781
32 7.1 0.6410 0.0864
33 7.3 0.6873 0.0895


==> anc/data/Period_1/Spectra_for_baseline_bin_2.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 2 in period 1 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 24.9232 0.0000
2 1.1 37.4190 0.0000
3 1.3 47.3007 0.0000
4 1.5 54.9455 0.0000
5 1.7 60.6734 0.0000
6 1.9 65.8654 0.0000
7 2.1 69.0954 0.0000
8 2.3 71.3159 0.0000
9 2.5 71.1161 0.0000
10 2.7 69.1522 0.0000
11 2.9 66.0867 0.0000
12 3.1 62.4767 0.0000
13 3.3 58.2597 0.0000
14 3.5 53.7082 0.0000
15 3.7 48.8197 0.0000
16 3.9 44.6225 0.0000
17 4.1 40.5524 0.0000
18 4.3 36.0698 0.0000
19 4.5 32.0203 0.0000
20 4.7 28.1760 0.0000
21 4.9 24.4868 0.0000
22 5.1 21.0951 0.0000
23 5.3 18.0556 0.0000
24 5.5 15.2320 0.0000
25 5.7 12.6676 0.0000
26 5.9 10.1893 0.0000
27 6.1 7.9331 0.0000
28 6.3 5.9684 0.0000
29 6.5 4.3901 0.0000
30 6.7 3.1441 0.0000
31 6.9 2.1236 0.0000
32 7.1 1.3192 0.0000
33 7.3 0.7385 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 1. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 34.5107 0.0000
2 1.1 42.5080 0.0000
3 1.3 58.4941 0.0000
4 1.5 75.7308 0.0000
5 1.7 80.8713 0.0000
6 1.9 84.7390 0.0000
7 2.1 78.5421 0.0000
8 2.3 97.3079 0.0000
9 2.5 92.5948 0.0000
10 2.7 85.3170 0.0000
11 2.9 82.4052 0.0000
12 3.1 84.7484 0.0000
13 3.3 77.1745 0.0000
14 3.5 72.6258 0.0000
15 3.7 68.5122 0.0000
16 3.9 57.7019 0.0000
17 4.1 50.3946 0.0000
18 4.3 40.5009 0.0000
19 4.5 42.1138 0.0000
20 4.7 41.8133 0.0000
21 4.9 33.7729 0.0000
22 5.1 36.0663 0.0000
23 5.3 29.5034 0.0000
24 5.5 20.9081 0.0000
25 5.7 15.2615 0.0000
26 5.9 9.3478 0.0000
27 6.1 12.0661 0.0000
28 6.3 4.6293 0.0000
29 6.5 5.5711 0.0000
30 6.7 8.8786 0.0000
31 6.9 4.2848 0.0000
32 7.1 1.3272 0.0000
33 7.3 0.4501 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 10.4060 5.8807
2 1.1 29.7125 7.2222
3 1.3 34.4300 7.4926
4 1.5 53.4222 8.2279
5 1.7 46.0505 8.1052
6 1.9 68.3177 9.2888
7 2.1 59.4901 8.9933
8 2.3 76.3110 9.5642
9 2.5 75.3751 9.1688
10 2.7 57.4672 8.6174
11 2.9 58.7343 8.2971
12 3.1 66.0339 8.8906
13 3.3 75.0739 9.2108
14 3.5 55.0801 8.0521
15 3.7 50.2652 8.0522
16 3.9 39.3365 7.2138
17 4.1 36.7628 7.4460
18 4.3 36.4512 7.7750
19 4.5 32.3206 7.7492
20 4.7 32.7798 8.1519
21 4.9 27.7733 6.7110
22 5.1 18.3925 5.8852
23 5.3 23.0542 5.6414
24 5.5 15.3976 5.0227
25 5.7 9.9019 4.8817
26 5.9 14.0862 4.7776
27 6.1 12.2151 4.9019
28 6.3 7.7598 3.7442
29 6.5 9.2051 4.0520
30 6.7 4.1914 3.3792
31 6.9 10.3622 3.9519
32 7.1 -0.1175 3.0367
33 7.3 1.3434 2.5725
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 2 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 5.9981 2.5392
2 1.1 6.0786 2.4579
3 1.3 6.7717 2.4569
4 1.5 4.0287 1.9032
5 1.7 7.8313 2.3713
6 1.9 7.4264 2.2848
7 2.1 9.8954 2.6125
8 2.3 5.9812 2.1022
9 2.5 2.0095 1.4191
10 2.7 7.8619 2.2841
11 2.9 4.3406 1.6759
12 3.1 6.2619 2.0029
13 3.3 4.3620 1.6758
14 3.5 4.4263 1.6757
15 3.7 7.5786 2.1940
16 3.9 6.2977 2.0029
17 4.1 10.1048 2.5334
18 4.3 13.2644 2.9024
19 4.5 15.8264 3.1667
20 4.7 19.6121 3.5263
21 4.9 9.4787 2.4529
22 5.1 8.8596 2.3698
23 5.3 4.4191 1.6757
24 5.5 5.0524 1.7914
25 5.7 7.5715 2.1940
26 5.9 4.4334 1.6757
27 6.1 6.3049 2.0028
28 6.3 3.1096 1.4163
29 6.5 3.7929 1.5514
30 6.7 3.7715 1.5514
31 6.9 2.5191 1.2667
32 7.1 5.0453 1.7914
33 7.3 2.5262 1.2667
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 2 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 11.5960 0.3676
2 1.1 10.2088 0.3449
3 1.3 8.7984 0.3202
4 1.5 6.5491 0.2763
5 1.7 6.1183 0.2670
6 1.9 5.2559 0.2475
7 2.1 4.6145 0.2319
8 2.3 4.7079 0.2342
9 2.5 4.6154 0.2319
10 2.7 3.6709 0.2068
11 2.9 2.9251 0.1846
12 3.1 2.7042 0.1775
13 3.3 2.5642 0.1729
14 3.5 2.4937 0.1705
15 3.7 2.1562 0.1585
16 3.9 2.3658 0.1660
17 4.1 2.1324 0.1576
18 4.3 2.2844 0.1632
19 4.5 1.8531 0.1470
20 4.7 1.6081 0.1369
21 4.9 1.7480 0.1427
22 5.1 1.7478 0.1427
23 5.3 1.5267 0.1334
24 5.5 1.5500 0.1344
25 5.7 1.5265 0.1334
26 5.9 1.4804 0.1314
27 6.1 1.4801 0.1313
28 6.3 1.1306 0.1148
29 6.5 1.0020 0.1080
30 6.7 1.0371 0.1099
31 6.9 1.1187 0.1142
32 7.1 1.0722 0.1118
33 7.3 1.1304 0.1148


==> anc/data/Period_1/Spectra_for_baseline_bin_3.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 3 in period 1 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 29.4673 0.0000
2 1.1 46.7744 0.0000
3 1.3 60.6329 0.0000
4 1.5 70.4142 0.0000
5 1.7 78.7489 0.0000
6 1.9 85.0067 0.0000
7 2.1 90.4273 0.0000
8 2.3 93.9000 0.0000
9 2.5 93.5900 0.0000
10 2.7 91.4991 0.0000
11 2.9 87.9309 0.0000
12 3.1 83.2734 0.0000
13 3.3 77.7740 0.0000
14 3.5 71.3467 0.0000
15 3.7 65.1618 0.0000
16 3.9 59.8997 0.0000
17 4.1 54.1135 0.0000
18 4.3 48.4573 0.0000
19 4.5 42.6640 0.0000
20 4.7 37.8433 0.0000
21 4.9 33.1913 0.0000
22 5.1 28.5484 0.0000
23 5.3 24.3395 0.0000
24 5.5 20.6253 0.0000
25 5.7 17.1251 0.0000
26 5.9 13.8678 0.0000
27 6.1 10.8504 0.0000
28 6.3 8.2115 0.0000
29 6.5 6.0366 0.0000
30 6.7 4.3883 0.0000
31 6.9 2.9661 0.0000
32 7.1 1.8408 0.0000
33 7.3 1.0446 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 1. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 40.8028 0.0000
2 1.1 53.1358 0.0000
3 1.3 74.9813 0.0000
4 1.5 97.0512 0.0000
5 1.7 104.9641 0.0000
6 1.9 109.3652 0.0000
7 2.1 102.7905 0.0000
8 2.3 128.1231 0.0000
9 2.5 121.8563 0.0000
10 2.7 112.8877 0.0000
11 2.9 109.6432 0.0000
12 3.1 112.9587 0.0000
13 3.3 103.0244 0.0000
14 3.5 96.4772 0.0000
15 3.7 91.4463 0.0000
16 3.9 77.4571 0.0000
17 4.1 67.2470 0.0000
18 4.3 54.4101 0.0000
19 4.5 56.1126 0.0000
20 4.7 56.1596 0.0000
21 4.9 45.7785 0.0000
22 5.1 48.8093 0.0000
23 5.3 39.7713 0.0000
24 5.5 28.3110 0.0000
25 5.7 20.6317 0.0000
26 5.9 12.7224 0.0000
27 6.1 16.5032 0.0000
28 6.3 6.3691 0.0000
29 6.5 7.6607 0.0000
30 6.7 12.3921 0.0000
31 6.9 5.9849 0.0000
32 7.1 1.8520 0.0000
33 7.3 0.6367 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 27.4552 7.7509
2 1.1 41.3401 8.8571
3 1.3 55.6965 8.9448
4 1.5 67.8984 9.6114
5 1.7 82.8509 10.2251
6 1.9 71.5980 9.5463
7 2.1 69.7502 10.1359
8 2.3 95.0132 10.7202
9 2.5 86.2442 10.1352
10 2.7 87.3779 10.1141
11 2.9 82.4036 9.8834
12 3.1 80.1368 10.1235
13 3.3 84.4445 9.8222
14 3.5 59.5090 8.6644
15 3.7 78.0336 9.9737
16 3.9 73.9181 9.7712
17 4.1 41.2256 8.2144
18 4.3 58.9051 9.4381
19 4.5 35.9346 9.1811
20 4.7 32.9610 8.8368
21 4.9 21.5910 7.3671
22 5.1 41.9524 7.9283
23 5.3 32.8954 7.2152
24 5.5 21.8625 5.6077
25 5.7 15.8518 6.0711
26 5.9 11.9230 5.5731
27 6.1 10.4962 5.0841
28 6.3 2.7588 4.9248
29 6.5 -1.7483 4.1771
30 6.7 17.8191 5.1415
31 6.9 4.7736 4.0792
32 7.1 -1.9479 3.3229
33 7.3 0.5381 3.9809
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 3 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 6.2234 2.6175
2 1.1 10.8100 3.0418
3 1.3 4.4577 2.1991
4 1.5 6.2120 2.2867
5 1.7 5.8453 2.1025
6 1.9 5.4977 2.0043
7 2.1 14.3932 3.1037
8 2.3 6.4215 2.1959
9 2.5 4.0859 1.9031
10 2.7 4.5951 1.7923
11 2.9 5.5716 1.9003
12 3.1 10.0834 2.5334
13 3.3 3.7286 1.5515
14 3.5 6.3048 2.0028
15 3.7 10.1191 2.5334
16 3.9 10.0834 2.5334
17 4.1 13.2644 2.9024
18 4.3 15.7835 3.1668
19 4.5 27.2193 4.1531
20 4.7 25.2979 4.0056
21 4.9 17.7264 3.3513
22 5.1 10.7382 2.6114
23 5.3 9.4572 2.4530
24 5.5 3.7929 1.5514
25 5.7 10.7454 2.6114
26 5.9 9.4644 2.4530
27 6.1 7.5787 2.1940
28 6.3 11.3858 2.6871
29 6.5 10.1263 2.5334
30 6.7 3.7572 1.5515
31 6.9 5.6858 1.9000
32 7.1 6.3262 2.0028
33 7.3 7.5715 2.1940
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 3 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 19.3214 0.4745
2 1.1 16.8499 0.4431
3 1.3 14.8458 0.4159
4 1.5 12.8896 0.3876
5 1.7 11.3038 0.3629
6 1.9 9.9044 0.3397
7 2.1 8.8566 0.3213
8 2.3 8.5653 0.3159
9 2.5 8.6699 0.3179
10 2.7 7.0270 0.2862
11 2.9 6.0248 0.2650
12 3.1 5.7798 0.2595
13 3.3 5.8269 0.2606
14 3.5 5.1862 0.2459
15 3.7 4.8473 0.2377
16 3.9 4.9985 0.2413
17 4.1 4.5100 0.2293
18 4.3 4.3114 0.2241
19 4.5 3.8461 0.2117
20 4.7 3.7410 0.2088
21 4.9 3.6826 0.2072
22 5.1 3.3093 0.1964
23 5.3 3.6474 0.2062
24 5.5 3.3446 0.1974
25 5.7 3.4028 0.1991
26 5.9 3.6125 0.2052
27 6.1 2.9251 0.1846
28 6.3 2.8553 0.1824
29 6.5 2.6220 0.1748
30 6.7 2.4237 0.1681
31 6.9 2.5406 0.1721
32 7.1 2.6216 0.1748
33 7.3 2.8904 0.1835


==> anc/data/Period_1/Spectra_for_baseline_bin_4.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 4 in period 1 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 31.1071 0.0000
2 1.1 49.1717 0.0000
3 1.3 63.4223 0.0000
4 1.5 73.8952 0.0000
5 1.7 82.5403 0.0000
6 1.9 89.3425 0.0000
7 2.1 94.6120 0.0000
8 2.3 98.3467 0.0000
9 2.5 97.9439 0.0000
10 2.7 96.3132 0.0000
11 2.9 92.3578 0.0000
12 3.1 87.1983 0.0000
13 3.3 81.4766 0.0000
14 3.5 74.3514 0.0000
15 3.7 68.9905 0.0000
16 3.9 62.6096 0.0000
17 4.1 57.1009 0.0000
18 4.3 50.7589 0.0000
19 4.5 45.1861 0.0000
20 4.7 39.6759 0.0000
21 4.9 34.6402 0.0000
22 5.1 29.9903 0.0000
23 5.3 25.4126 0.0000
24 5.5 21.5900 0.0000
25 5.7 17.9142 0.0000
26 5.9 14.5289 0.0000
27 6.1 11.3718 0.0000
28 6.3 8.5867 0.0000
29 6.5 6.3706 0.0000
30 6.7 4.6004 0.0000
31 6.9 3.1110 0.0000
32 7.1 1.9416 0.0000
33 7.3 1.0988 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 1. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 43.0734 0.0000
2 1.1 55.8590 0.0000
3 1.3 78.4308 0.0000
4 1.5 101.8490 0.0000
5 1.7 110.0176 0.0000
6 1.9 114.9434 0.0000
7 2.1 107.5474 0.0000
8 2.3 134.1905 0.0000
9 2.5 127.5251 0.0000
10 2.7 118.8272 0.0000
11 2.9 115.1633 0.0000
12 3.1 118.2827 0.0000
13 3.3 107.9291 0.0000
14 3.5 100.5401 0.0000
15 3.7 96.8193 0.0000
16 3.9 80.9614 0.0000
17 4.1 70.9595 0.0000
18 4.3 56.9945 0.0000
19 4.5 59.4297 0.0000
20 4.7 58.8791 0.0000
21 4.9 47.7768 0.0000
22 5.1 51.2745 0.0000
23 5.3 41.5248 0.0000
24 5.5 29.6353 0.0000
25 5.7 21.5824 0.0000
26 5.9 13.3289 0.0000
27 6.1 17.2963 0.0000
28 6.3 6.6602 0.0000
29 6.5 8.0844 0.0000
30 6.7 12.9910 0.0000
31 6.9 6.2774 0.0000
32 7.1 1.9535 0.0000
33 7.3 0.6697 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 44.3904 9.1094
2 1.1 39.5840 9.0530
3 1.3 56.4105 9.6806
4 1.5 96.2802 11.4749
5 1.7 91.4908 11.2892
6 1.9 90.4290 11.4034
7 2.1 92.0893 12.1427
8 2.3 108.4916 11.6793
9 2.5 89.1656 10.6580
10 2.7 96.9349 10.8798
11 2.9 96.1234 11.0974
12 3.1 94.4391 10.8602
13 3.3 67.1536 9.7234
14 3.5 87.2345 10.6366
15 3.7 63.2099 9.5361
16 3.9 49.6943 9.1506
17 4.1 64.6875 9.7739
18 4.3 26.1226 9.2058
19 4.5 40.3710 10.4956
20 4.7 54.0995 10.1555
21 4.9 46.3501 9.1498
22 5.1 45.3947 8.4675
23 5.3 22.5337 6.8769
24 5.5 20.8820 6.3159
25 5.7 17.3167 6.4730
26 5.9 8.7328 6.3804
27 6.1 15.7595 6.0573
28 6.3 6.1586 5.3371
29 6.5 5.8952 5.5390
30 6.7 6.5314 4.8857
31 6.9 1.4403 4.1793
32 7.1 -0.7457 4.1078
33 7.3 0.5983 4.5041
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 4 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 4.1169 2.3769
2 1.1 8.0552 2.7658
3 1.3 7.0480 2.5377
4 1.5 8.1048 2.5362
5 1.7 10.0145 2.6889
6 1.9 12.8690 2.9719
7 2.1 23.0810 3.9051
8 2.3 6.8691 2.2857
9 2.5 5.3024 2.1034
10 2.7 4.5812 1.7923
11 2.9 9.2931 2.4532
12 3.1 7.4786 2.1942
13 3.3 10.0906 2.5334
14 3.5 9.4644 2.4530
15 3.7 10.7095 2.6114
16 3.9 15.1573 3.1028
17 4.1 13.2573 2.9024
18 4.3 30.9766 4.4334
19 4.5 37.9719 4.9059
20 4.7 25.2908 4.0056
21 4.9 18.3311 3.4107
22 5.1 11.9978 2.7607
23 5.3 11.3715 2.6871
24 5.5 7.5573 2.1940
25 5.7 10.7382 2.6114
26 5.9 15.1930 3.1027
27 6.1 8.8311 2.3698
28 6.3 10.1192 2.5334
29 6.5 12.0120 2.7607
30 6.7 7.5858 2.1940
31 6.9 6.9453 2.1006
32 7.1 7.5715 2.1940
33 7.3 8.1906 2.2836
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 4 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 28.4928 0.5762
2 1.1 26.3608 0.5543
3 1.3 23.5415 0.5238
4 1.5 20.6151 0.4901
5 1.7 18.4947 0.4643
6 1.9 17.7019 0.4542
7 2.1 16.8297 0.4429
8 2.3 15.6393 0.4269
9 2.5 14.5320 0.4115
10 2.7 13.4839 0.3964
11 2.9 11.5835 0.3674
12 3.1 11.0823 0.3594
13 3.3 10.7558 0.3540
14 3.5 10.3011 0.3465
15 3.7 10.0806 0.3428
16 3.9 9.1483 0.3265
17 4.1 9.0552 0.3249
18 4.3 7.9008 0.3034
19 4.5 7.6571 0.2987
20 4.7 7.6097 0.2978
21 4.9 7.3188 0.2921
22 5.1 6.6076 0.2775
23 5.3 6.0947 0.2665
24 5.5 6.5607 0.2765
25 5.7 6.9451 0.2845
26 5.9 7.0742 0.2871
27 6.1 6.4094 0.2733
28 6.3 5.7222 0.2582
29 6.5 5.0928 0.2436
30 6.7 4.8828 0.2385
31 6.9 4.6144 0.2319
32 7.1 5.1742 0.2456
33 7.3 6.2111 0.2690


==> anc/data/Period_1/Spectra_for_baseline_bin_5.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 5 in period 1 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 18.5356 0.0000
2 1.1 28.7126 0.0000
3 1.3 36.5351 0.0000
4 1.5 42.2534 0.0000
5 1.7 46.8170 0.0000
6 1.9 50.7050 0.0000
7 2.1 53.6741 0.0000
8 2.3 54.9835 0.0000
9 2.5 54.7961 0.0000
10 2.7 53.7146 0.0000
11 2.9 51.4007 0.0000
12 3.1 48.6212 0.0000
13 3.3 45.1331 0.0000
14 3.5 41.5570 0.0000
15 3.7 38.1614 0.0000
16 3.9 34.9307 0.0000
17 4.1 31.6072 0.0000
18 4.3 28.1000 0.0000
19 4.5 24.8709 0.0000
20 4.7 21.9664 0.0000
21 4.9 19.1628 0.0000
22 5.1 16.5334 0.0000
23 5.3 14.0352 0.0000
24 5.5 11.8386 0.0000
25 5.7 9.8175 0.0000
26 5.9 7.9727 0.0000
27 6.1 6.1969 0.0000
28 6.3 4.6475 0.0000
29 6.5 3.4368 0.0000
30 6.7 2.4732 0.0000
31 6.9 1.6772 0.0000
32 7.1 1.0314 0.0000
33 7.3 0.5794 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 1. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 25.6658 0.0000
2 1.1 32.6175 0.0000
3 1.3 45.1809 0.0000
4 1.5 58.2373 0.0000
5 1.7 62.4022 0.0000
6 1.9 65.2345 0.0000
7 2.1 61.0125 0.0000
8 2.3 75.0229 0.0000
9 2.5 71.3458 0.0000
10 2.7 66.2709 0.0000
11 2.9 64.0928 0.0000
12 3.1 65.9537 0.0000
13 3.3 59.7862 0.0000
14 3.5 56.1947 0.0000
15 3.7 53.5547 0.0000
16 3.9 45.1694 0.0000
17 4.1 39.2783 0.0000
18 4.3 31.5521 0.0000
19 4.5 32.7108 0.0000
20 4.7 32.5983 0.0000
21 4.9 26.4299 0.0000
22 5.1 28.2672 0.0000
23 5.3 22.9339 0.0000
24 5.5 16.2501 0.0000
25 5.7 11.8277 0.0000
26 5.9 7.3142 0.0000
27 6.1 9.4253 0.0000
28 6.3 3.6048 0.0000
29 6.5 4.3614 0.0000
30 6.7 6.9842 0.0000
31 6.9 3.3842 0.0000
32 7.1 1.0377 0.0000
33 7.3 0.3531 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 27.3059 7.1690
2 1.1 20.2446 6.9994
3 1.3 37.0123 7.3457
4 1.5 35.3378 7.4523
5 1.7 39.1251 7.5315
6 1.9 57.9471 8.9060
7 2.1 41.5953 8.7708
8 2.3 62.6891 9.1274
9 2.5 49.2922 8.1305
10 2.7 47.1566 7.7126
11 2.9 54.6867 8.3237
12 3.1 55.5270 8.3231
13 3.3 40.3774 7.3671
14 3.5 41.4324 7.9676
15 3.7 47.2553 8.0789
16 3.9 25.6191 6.6540
17 4.1 32.2918 7.5284
18 4.3 15.6725 6.9196
19 4.5 31.1411 8.9831
20 4.7 21.6666 7.7646
21 4.9 29.3469 7.6859
22 5.1 18.5660 6.8023
23 5.3 16.7337 6.2662
24 5.5 16.8796 5.8868
25 5.7 14.6478 5.2210
26 5.9 0.8401 4.2733
27 6.1 3.2972 3.9053
28 6.3 0.2674 4.7180
29 6.5 11.5370 4.6737
30 6.7 1.9586 4.2718
31 6.9 4.9658 3.8521
32 7.1 1.2984 4.5219
33 7.3 2.2415 3.7752
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 5 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 5.1763 2.2883
2 1.1 8.4238 2.6145
3 1.3 2.2763 1.6803
4 1.5 5.7098 2.1027
5 1.7 4.7500 1.9018
6 1.9 7.6263 2.2845
7 2.1 16.4573 3.2916
8 2.3 7.5620 2.2846
9 2.5 5.3193 2.0046
10 2.7 3.4573 1.5521
11 2.9 4.9739 1.7915
12 3.1 4.9953 1.7915
13 3.3 5.0167 1.7915
14 3.5 10.0906 2.5334
15 3.7 8.1762 2.2836
16 3.9 8.1835 2.2836
17 4.1 12.0120 2.7607
18 4.3 17.0502 3.2910
19 4.5 27.8384 4.2011
20 4.7 20.8931 3.6383
21 4.9 15.8192 3.1667
22 5.1 14.5526 3.0374
23 5.3 11.3859 2.6871
24 5.5 8.8453 2.3698
25 5.7 5.0525 1.7914
26 5.9 8.1977 2.2836
27 6.1 5.0667 1.7914
28 6.3 11.3644 2.6871
29 6.5 4.4334 1.6757
30 6.7 8.1977 2.2836
31 6.9 4.4120 1.6757
32 7.1 10.1263 2.5334
33 7.3 5.0524 1.7914
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 5 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 13.5177 0.3969
2 1.1 13.3315 0.3942
3 1.3 11.7114 0.3694
4 1.5 9.9524 0.3406
5 1.7 9.1249 0.3261
6 1.9 8.4266 0.3134
7 2.1 7.9475 0.3043
8 2.3 7.7488 0.3005
9 2.5 7.3885 0.2934
10 2.7 6.3860 0.2728
11 2.9 6.3394 0.2718
12 3.1 5.4777 0.2527
13 3.3 5.6058 0.2556
14 3.5 5.4770 0.2526
15 3.7 4.5684 0.2307
16 3.9 5.1975 0.2461
17 4.1 4.6961 0.2339
18 4.3 4.2773 0.2233
19 4.5 4.0205 0.2165
20 4.7 4.4403 0.2275
21 4.9 3.8339 0.2114
22 5.1 3.8814 0.2127
23 5.3 3.8804 0.2126
24 5.5 3.2751 0.1954
25 5.7 4.2997 0.2238
26 5.9 3.9622 0.2149
27 6.1 3.6361 0.2059
28 6.3 3.3682 0.1981
29 6.5 3.0296 0.1879
30 6.7 2.8437 0.1820
31 6.9 2.6222 0.1748
32 7.1 2.5753 0.1732
33 7.3 3.7060 0.2078


==> anc/data/Period_1/Spectra_for_baseline_bin_6.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 6 in period 1 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 9.3172 0.0000
2 1.1 14.2347 0.0000
3 1.3 18.1694 0.0000
4 1.5 20.9663 0.0000
5 1.7 23.5347 0.0000
6 1.9 25.2849 0.0000
7 2.1 26.9417 0.0000
8 2.3 27.3219 0.0000
9 2.5 27.3233 0.0000
10 2.7 26.8661 0.0000
11 2.9 25.7834 0.0000
12 3.1 24.0767 0.0000
13 3.3 22.5525 0.0000
14 3.5 20.7368 0.0000
15 3.7 18.8596 0.0000
16 3.9 17.3529 0.0000
17 4.1 15.7539 0.0000
18 4.3 13.9843 0.0000
19 4.5 12.4025 0.0000
20 4.7 10.8781 0.0000
21 4.9 9.4776 0.0000
22 5.1 8.2657 0.0000
23 5.3 6.9968 0.0000
24 5.5 5.8826 0.0000
25 5.7 4.9183 0.0000
26 5.9 3.9459 0.0000
27 6.1 3.0867 0.0000
28 6.3 2.3316 0.0000
29 6.5 1.7145 0.0000
30 6.7 1.2188 0.0000
31 6.9 0.8315 0.0000
32 7.1 0.5148 0.0000
33 7.3 0.2894 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 1. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 12.9014 0.0000
2 1.1 16.1706 0.0000
3 1.3 22.4691 0.0000
4 1.5 28.8976 0.0000
5 1.7 31.3693 0.0000
6 1.9 32.5303 0.0000
7 2.1 30.6252 0.0000
8 2.3 37.2798 0.0000
9 2.5 35.5756 0.0000
10 2.7 33.1463 0.0000
11 2.9 32.1499 0.0000
12 3.1 32.6596 0.0000
13 3.3 29.8744 0.0000
14 3.5 28.0409 0.0000
15 3.7 26.4671 0.0000
16 3.9 22.4393 0.0000
17 4.1 19.5774 0.0000
18 4.3 15.7022 0.0000
19 4.5 16.3120 0.0000
20 4.7 16.1432 0.0000
21 4.9 13.0719 0.0000
22 5.1 14.1319 0.0000
23 5.3 11.4329 0.0000
24 5.5 8.0747 0.0000
25 5.7 5.9254 0.0000
26 5.9 3.6200 0.0000
27 6.1 4.6948 0.0000
28 6.3 1.8084 0.0000
29 6.5 2.1758 0.0000
30 6.7 3.4418 0.0000
31 6.9 1.6777 0.0000
32 7.1 0.5179 0.0000
33 7.3 0.1764 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 15.4190 4.7869
2 1.1 17.1412 6.3495
3 1.3 20.8378 5.6116
4 1.5 25.4159 5.7687
5 1.7 36.0558 6.9475
6 1.9 23.9189 5.9042
7 2.1 26.1874 6.0711
8 2.3 23.1391 6.1204
9 2.5 30.4186 6.6680
10 2.7 29.8918 6.4225
11 2.9 26.0833 5.9865
12 3.1 24.6833 5.7824
13 3.3 23.4119 5.8514
14 3.5 27.0845 6.3279
15 3.7 20.6809 5.8687
16 3.9 24.5107 6.4839
17 4.1 5.0665 5.5906
18 4.3 14.1453 7.0895
19 4.5 7.6702 7.4882
20 4.7 18.9829 7.5539
21 4.9 1.7463 5.5182
22 5.1 16.8894 5.3882
23 5.3 9.8621 4.8818
24 5.5 10.5550 4.2926
25 5.7 2.3142 3.9285
26 5.9 3.3899 3.1031
27 6.1 3.0666 3.6375
28 6.3 -1.8439 2.6123
29 6.5 -3.9299 2.8337
30 6.7 4.0032 3.5814
31 6.9 -1.6567 3.1666
32 7.1 4.6785 3.0364
33 7.3 -2.2194 2.3288
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 6 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 -1.3904 0.9062
2 1.1 9.0289 2.6902
3 1.3 2.0789 1.5553
4 1.5 0.8502 1.1004
5 1.7 4.3169 1.7929
6 1.9 3.9549 1.6767
7 2.1 3.8618 1.6769
8 2.3 6.2595 2.1018
9 2.5 5.9455 2.1023
10 2.7 4.8452 1.7918
11 2.9 4.3762 1.6758
12 3.1 3.7643 1.5514
13 3.3 5.0239 1.7914
14 3.5 6.3049 2.0028
15 3.7 6.8954 2.1007
16 3.9 9.4501 2.4530
17 4.1 14.5097 3.0375
18 4.3 20.8503 3.6383
19 4.5 28.4646 4.2486
20 4.7 22.1526 3.7469
21 4.9 16.4240 3.2295
22 5.1 6.2691 2.0029
23 5.3 7.5644 2.1940
24 5.5 3.7786 1.5514
25 5.7 6.9382 2.1006
26 5.9 2.5119 1.2667
27 6.1 5.0453 1.7914
28 6.3 4.4334 1.6757
29 6.5 6.3334 2.0028
30 6.7 4.4119 1.6757
31 6.9 6.3048 2.0028
32 7.1 1.9000 1.0970
33 7.3 3.7858 1.5514
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 6 in period 1.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 7.9714 0.3048
2 1.1 6.8299 0.2821
3 1.3 6.0834 0.2663
4 1.5 5.7339 0.2585
5 1.7 4.6273 0.2322
6 1.9 4.1262 0.2193
7 2.1 3.9507 0.2146
8 2.3 3.6014 0.2049
9 2.5 3.6359 0.2058
10 2.7 3.2631 0.1950
11 2.9 2.5405 0.1721
12 3.1 2.5524 0.1725
13 3.3 2.5642 0.1729
14 3.5 2.6107 0.1744
15 3.7 2.4237 0.1681
16 3.9 2.0392 0.1542
17 4.1 2.4238 0.1681
18 4.3 2.0045 0.1528
19 4.5 1.8652 0.1475
20 4.7 1.8645 0.1474
21 4.9 1.8297 0.1460
22 5.1 1.8415 0.1465
23 5.3 1.5735 0.1354
24 5.5 1.6665 0.1394
25 5.7 1.7477 0.1427
26 5.9 2.0982 0.1564
27 6.1 1.8881 0.1483
28 6.3 1.4105 0.1282
29 6.5 1.5965 0.1364
30 6.7 1.5849 0.1359
31 6.9 1.3518 0.1255
32 7.1 1.4215 0.1287
33 7.3 1.4336 0.1293


==> anc/data/Period_1/True_baseline_per_baseline_bin.txt <==
#######################################################################################
# PROSPECT Collaboration                                                              #
# Supplemental Material: True baseline distribution for each baseline bin in period 1 #
# Generated on 11/12/2024                                                             #
#######################################################################################
#
# Baseline distribution per baseline bin is presented as a 100x6 matrix
# The 6 columns represent each of the baseline bins.
# The 100 rows correspond to the baseline coverage of the prospect detector [6.94,8.94] m with a bin width of 0.02 m.
#
3.93784e+42 1.26021e+40 0 0 0 0 
4.50048e+42 3.09455e+40 0 0 0 0 
5.06756e+42 8.74611e+40 0 0 0 0 
1.16154e+43 5.17506e+41 0 0 0 0 
6.2709e+42 5.64987e+41 0 0 0 0 
6.49663e+42 9.309e+41 0 0 0 0 
6.5803e+42 1.37743e+42 0 0 0 0 
6.5654e+42 1.91718e+42 0 0 0 0 
6.36791e+42 2.71644e+42 0 0 0 0 
5.96855e+42 3.4505e+42 2.96457e+38 0 0 0 
1.05452e+43 9.97164e+42 2.46675e+40 0 0 0 
4.48163e+42 6.62463e+42 5.99636e+40 0 0 0 
3.828e+42 7.76415e+42 1.52064e+41 0 0 0 
3.23236e+42 8.89676e+42 3.16874e+41 0 0 0 
2.63128e+42 9.94852e+42 6.00568e+41 0 0 0 
2.15108e+42 1.07798e+43 9.7554e+41 0 0 0 
2.7565e+42 2.32194e+43 3.87889e+42 0 0 0 
8.55675e+41 1.20577e+43 3.13998e+42 0 0 0 
5.90727e+41 1.19621e+43 4.30655e+42 0 0 0 
3.6795e+41 1.16494e+43 5.50271e+42 1.95779e+39 0 0 
2.25021e+41 1.10765e+43 6.84532e+42 4.63402e+39 0 0 
1.1588e+41 1.0133e+43 8.3621e+42 2.68171e+40 0 0 
5.89054e+40 9.1786e+42 9.81893e+42 7.66762e+40 0 0 
3.48922e+40 1.50118e+43 2.39575e+43 5.46104e+41 0 0 
3.72341e+39 5.7442e+42 1.39474e+43 6.59186e+41 0 0 
2.47201e+38 4.7393e+42 1.48076e+43 1.07626e+42 0 0 
0 3.68001e+42 1.53991e+43 1.66061e+42 0 0 
0 2.75751e+42 1.56729e+43 2.39915e+42 0 0 
0 2.01341e+42 1.57956e+43 3.30655e+42 0 0 
0 2.24596e+42 3.01323e+43 9.6774e+42 0 0 
0 5.55516e+41 1.35751e+43 6.69338e+42 6.90768e+38 0 
0 3.30181e+41 1.24971e+43 8.06409e+42 3.21193e+39 0 
0 1.565e+41 1.10413e+43 9.39761e+42 1.2815e+40 0 
0 6.80876e+40 9.56599e+42 1.08599e+43 3.54976e+40 0 
0 2.78575e+40 8.00097e+42 1.2207e+43 8.36413e+40 0 
0 7.9542e+39 1.18372e+43 2.74003e+43 4.72054e+41 0 
0 4.78819e+38 4.0628e+42 1.5003e+43 5.10528e+41 0 
0 0 2.96786e+42 1.53283e+43 8.23216e+41 0 
0 0 2.15946e+42 1.55681e+43 1.21217e+42 0 
0 0 1.48482e+42 1.54089e+43 1.75993e+42 0 
0 0 9.74761e+41 1.49438e+43 2.41869e+42 0 
0 0 5.70144e+41 1.41011e+43 3.08711e+42 0 
0 0 4.7696e+41 2.5411e+43 8.66398e+42 3.36795e+39 
0 0 6.73704e+40 1.07974e+43 5.69768e+42 7.14545e+39 
0 0 2.84573e+40 9.45255e+42 6.48649e+42 2.66312e+40 
0 0 7.30707e+39 8.07382e+42 7.33254e+42 6.49212e+40 
0 0 1.77067e+39 6.71399e+42 8.08137e+42 1.22331e+41 
0 0 6.60613e+38 5.47334e+42 8.61376e+42 2.22901e+41 
0 0 0 7.78498e+42 1.82237e+43 9.527e+41 
0 0 0 2.53795e+42 9.18751e+42 8.60326e+41 
0 0 0 1.8047e+42 9.02e+42 1.15133e+42 
0 0 0 1.2479e+42 8.67642e+42 1.5077e+42 
0 0 0 7.93946e+41 8.10709e+42 1.92768e+42 
0 0 0 5.11512e+41 7.42138e+42 2.35723e+42 
0 0 0 4.17333e+41 1.2458e+43 6.07872e+42 
0 0 0 6.56544e+40 4.88216e+42 3.67491e+42 
0 0 0 2.69246e+40 4.08161e+42 4.05459e+42 
0 0 0 1.11268e+40 3.25271e+42 4.326e+42 
0 0 0 2.2162e+39 2.54602e+42 4.5122e+42 
0 0 0 2.02737e+38 1.92091e+42 4.61119e+42 
0 0 0 0 1.44891e+42 4.57142e+42 
0 0 0 0 1.68587e+42 8.75034e+42 
0 0 0 0 4.12502e+41 4.00934e+42 
0 0 0 0 2.66511e+41 3.57014e+42 
0 0 0 0 1.41016e+41 3.25085e+42 
0 0 0 0 5.91343e+40 2.83122e+42 
0 0 0 0 2.89289e+40 2.38319e+42 
0 0 0 0 1.59784e+40 3.63064e+42 
0 0 0 0 7.26142e+38 1.27015e+42 
0 0 0 0 0 9.87409e+41 
0 0 0 0 0 7.49244e+41 
0 0 0 0 0 5.53609e+41 
0 0 0 0 0 3.79039e+41 
0 0 0 0 0 4.24258e+41 
0 0 0 0 0 1.01017e+41 
0 0 0 0 0 5.57622e+40 
0 0 0 0 0 2.98033e+40 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 


==> anc/data/Period_2/Detector_Response_Baseline_1.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 1 in period 2 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 1 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0503964 0.0439823 0.0375461 0.00428027 0.00149824 0.000620926 0.000765477 0.000373326 0.000437603 0.000239459 0.000322971 0.000187242 0.000262325 0.000153456 0.000204609 0.000122229 0.000177809 0.000117226 0.000151795 9.42825e-05 0.000137577 8.38352e-05 0.000124859 8.79858e-05 
0.011268 0.0503985 0.0654884 0.0176841 0.00518823 0.00095403 0.00105797 0.000505926 0.000606719 0.000301804 0.000424763 0.000223841 0.000308494 0.000188837 0.000246432 0.000149362 0.000223068 0.000141077 0.000198107 0.00012004 0.000169996 0.000103939 0.000150496 9.06799e-05 
0.000142695 0.0131496 0.0774407 0.0401661 0.0199155 0.00227636 0.00145628 0.00072679 0.000822182 0.000416158 0.000521232 0.000286774 0.000380765 0.000231412 0.000301404 0.000184918 0.000247681 0.000153655 0.000223799 0.000135132 0.000187986 0.000120555 0.00016308 0.00010312 
0 0.000220696 0.0387452 0.0520769 0.0501959 0.00829569 0.00295241 0.000959486 0.00107341 0.000533482 0.000629388 0.000339208 0.000464581 0.000267373 0.000355667 0.000212793 0.000277261 0.000194575 0.000233159 0.000138826 0.000204086 0.000130906 0.000191201 0.00010982 
0 0 0.00353338 0.0370149 0.0725236 0.0276429 0.0096438 0.00148809 0.0014542 0.000706575 0.000799634 0.000443088 0.000538628 0.00032323 0.0003931 0.000231035 0.000315332 0.000183714 0.000247475 0.000182831 0.000228009 0.000152006 0.000192545 0.000128517 
0 0 1.92449e-05 0.00430545 0.0643422 0.0440592 0.031749 0.00424546 0.00207981 0.000922311 0.00104749 0.000527274 0.000655647 0.000374308 0.000460259 0.000280092 0.000360402 0.000227117 0.000292197 0.000184448 0.000259821 0.00015967 0.000218438 0.000140301 
0 0 0 3.52175e-05 0.0192922 0.0502328 0.0594775 0.0148498 0.00502963 0.00123517 0.00135935 0.000678894 0.000798051 0.000446503 0.000556883 0.00031979 0.000420922 0.000245177 0.000346015 0.000221341 0.000284639 0.000165005 0.000250335 0.000145805 
0 0 0 0 0.000904666 0.0201273 0.072546 0.0351344 0.0169946 0.00236157 0.00178319 0.000860405 0.00102968 0.00053752 0.000647804 0.000389998 0.000473582 0.000288472 0.000377791 0.000221925 0.000327622 0.000192231 0.000276791 0.000176138 
0 0 0 0 2.27151e-06 0.00121105 0.0451877 0.0475544 0.0431712 0.00742412 0.00321433 0.00116184 0.00123952 0.000670377 0.000771436 0.0004189 0.000563857 0.000313275 0.000441447 0.000259961 0.000352401 0.000207153 0.000289705 0.000184243 
0 0 0 0 3.30789e-07 7.16251e-06 0.00804281 0.0395942 0.06541 0.0228009 0.00871482 0.00164672 0.00165608 0.000797049 0.000980931 0.00051587 0.000656898 0.000382893 0.000485193 0.000296589 0.000385087 0.000236072 0.000324797 0.000188969 
0 0 0 0 0 0 0.000221824 0.00882962 0.0643771 0.0400698 0.0264591 0.00403224 0.0023974 0.00103915 0.00117965 0.000628008 0.000746215 0.000428353 0.000567916 0.000339317 0.000423617 0.000263529 0.000365908 0.000226739 
0 0 0 0 0 0 0 0.000311087 0.0268737 0.0469409 0.0519945 0.0125957 0.00500681 0.0014257 0.00156867 0.000726178 0.000930541 0.000531776 0.000667575 0.000351885 0.000528731 0.000279615 0.00038411 0.00023202 
0 0 0 0 0 0 0 6.39724e-07 0.00292974 0.0255743 0.0668723 0.0300926 0.0146868 0.0025481 0.00201413 0.000985486 0.00112044 0.000615306 0.000718657 0.000411591 0.000538645 0.000319869 0.000424264 0.000244204 
0 0 0 0 0 0 0 0 5.022e-05 0.00338263 0.0492212 0.0430967 0.0366591 0.00683167 0.00341612 0.00128578 0.00144066 0.000728126 0.000878997 0.000490309 0.000660756 0.000375931 0.000469139 0.000295404 
0 0 0 0 0 0 0 0 0 7.68948e-05 0.0135402 0.0400422 0.0584864 0.0192001 0.00812951 0.00188148 0.00189305 0.000915553 0.00107444 0.000579778 0.000727363 0.000406881 0.000560242 0.000320934 
0 0 0 0 0 0 0 0 0 0 0.000900263 0.013645 0.0617475 0.0353887 0.0225943 0.00403402 0.00264667 0.00117661 0.00133203 0.000684748 0.000864378 0.000484396 0.000605937 0.000367435 
0 0 0 0 0 0 0 0 0 0 1.26454e-05 0.00112103 0.032661 0.0432198 0.0457373 0.0110179 0.00507853 0.00157079 0.00175657 0.000868317 0.0010219 0.000557682 0.000694271 0.000417859 
0 0 0 0 0 0 0 0 0 0 0 1.82461e-05 0.00585424 0.0288843 0.0611617 0.0257183 0.0131613 0.00266061 0.00226031 0.00111633 0.00124 0.000671828 0.000831314 0.000466909 
0 0 0 0 0 0 0 0 3.34274e-07 0 0 0 0.000275456 0.0062628 0.0503569 0.0389364 0.0316411 0.00641193 0.00363891 0.00141893 0.00160662 0.000804223 0.000978442 0.000538744 
0 0 0 3.11059e-07 0 0 0 0 0 0 0 0 3.61724e-06 0.000322874 0.0185701 0.0387075 0.0522071 0.0166384 0.00793999 0.00206932 0.00202831 0.00101542 0.00118464 0.000627198 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.31124e-06 0.00228427 0.0176588 0.0580641 0.0314859 0.020029 0.0040239 0.0028472 0.00128393 0.0014676 0.000764196 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.22254e-05 0.00252724 0.0359652 0.0393805 0.0401155 0.0099323 0.0052368 0.00173621 0.00185286 0.000959196 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30481e-07 9.72253e-05 0.0092496 0.0299707 0.0554639 0.0226525 0.0124116 0.0028681 0.00243137 0.00114066 
3.30481e-07 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34274e-07 0.000788166 0.0092265 0.0496853 0.0348596 0.0278112 0.00617531 0.00382563 0.00156913 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.97759e-05 0.000901937 0.0224651 0.0363904 0.0463599 0.0146119 0.00775949 0.0022314 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32023e-07 2.67755e-05 0.00412379 0.0201418 0.0540627 0.0277155 0.0179488 0.00413146 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000254436 0.00427501 0.0375534 0.0361021 0.0358338 0.00925203 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.9144e-06 0.000297555 0.0124838 0.0298429 0.0502342 0.0198689 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30737e-07 0 0 8.39196e-06 0.00163879 0.0118639 0.0474514 0.0313743 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.2185e-05 0.00174115 0.0252042 0.0340589 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30844e-07 9.27967e-05 0.00617068 0.0215809 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.5941e-06 0.000587999 0.00614555 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.63521e-05 0.000679592 


==> anc/data/Period_2/Detector_Response_Baseline_2.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 2 in period 2 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 2 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.104837 0.0820713 0.0569139 0.00662414 0.00244339 0.00108832 0.00119211 0.000588522 0.000744795 0.000393677 0.000532261 0.000310357 0.000452352 0.00027525 0.000351944 0.000231813 0.000311723 0.000201228 0.000279505 0.000175261 0.000260014 0.000152212 0.000219432 0.000144594 
0.0241204 0.107484 0.116323 0.0260588 0.00794519 0.00159656 0.00176251 0.000867893 0.0010171 0.000539161 0.000720564 0.000399762 0.00055074 0.000315488 0.000431982 0.000262406 0.000379847 0.000221695 0.00033952 0.000210302 0.000301478 0.00018921 0.000259235 0.000170603 
0.000310355 0.0286625 0.161558 0.0663077 0.0299323 0.00374825 0.00254997 0.00125247 0.00141111 0.000724641 0.000876364 0.000510692 0.000682601 0.000369107 0.000535151 0.000316541 0.000443051 0.000257175 0.000399495 0.000239025 0.000329202 0.000200165 0.000315261 0.000191422 
0 0.000482593 0.0847874 0.106607 0.0812269 0.0124492 0.00474023 0.00167006 0.00186531 0.000957597 0.00109006 0.000626401 0.000798688 0.000471989 0.000613882 0.000366197 0.000503835 0.000316057 0.000449492 0.000268595 0.000387142 0.000234899 0.000339663 0.000223278 
0 0 0.00763025 0.0802799 0.140581 0.0424386 0.0146674 0.00248774 0.00241775 0.00119261 0.00139311 0.000759175 0.000939607 0.000550043 0.000675081 0.000427303 0.000582591 0.000356591 0.000465883 0.00029281 0.000428482 0.000255875 0.000369709 0.000228971 
0 0 3.50364e-05 0.00943562 0.137991 0.0808834 0.0486348 0.00661286 0.00357488 0.00164041 0.0018012 0.000909065 0.00112885 0.000611416 0.000812986 0.0004928 0.000648125 0.000404696 0.00053072 0.000331594 0.00044643 0.0002893 0.000426431 0.000255288 
0 0 0 7.02262e-05 0.0419306 0.10719 0.103703 0.0223805 0.00813663 0.00215552 0.00234635 0.00113281 0.0013921 0.000760017 0.000976867 0.000547881 0.000712809 0.000428587 0.000613442 0.000357247 0.000485976 0.000312441 0.000445514 0.000282328 
0 3.30249e-07 0 0 0.00198284 0.0440396 0.148971 0.0574903 0.0255425 0.00390603 0.00312164 0.00153035 0.00174507 0.000888519 0.00112599 0.000652815 0.000820319 0.000493625 0.000656546 0.000401537 0.000550358 0.000337876 0.00046381 0.000293759 
0 0 0 0 5.64448e-06 0.00262207 0.0979994 0.0945356 0.0691966 0.0113178 0.00527151 0.00198209 0.00220175 0.00115975 0.00137172 0.000748458 0.000971921 0.000560541 0.000734228 0.000447522 0.000591667 0.0003743 0.000532877 0.000323599 
0 0 0 0 0 1.53085e-05 0.0177488 0.0857554 0.123846 0.0353047 0.0135949 0.00289228 0.00282537 0.00139868 0.00169244 0.000931596 0.00112557 0.000638935 0.000834477 0.000496338 0.000660428 0.000411967 0.00057584 0.000335551 
0 0 0 0 0 0 0.000465003 0.0195557 0.135803 0.071149 0.0409443 0.00645168 0.00398927 0.00184343 0.00207755 0.00105657 0.00134114 0.000754714 0.000961705 0.000568407 0.000748786 0.000463199 0.000635554 0.000390846 
0 0 0 0 0 0 1.35541e-06 0.000689266 0.058237 0.0975838 0.0898118 0.0193108 0.00810562 0.00246203 0.00262754 0.0013335 0.00161326 0.000846444 0.00109292 0.000622507 0.000856012 0.000508314 0.00069605 0.000424795 
0 0 0 0 0 0 0 2.69309e-06 0.00636194 0.0559734 0.134455 0.0492298 0.0228041 0.00419446 0.00355401 0.0017169 0.0019404 0.00104356 0.00126948 0.000734737 0.000993121 0.000567439 0.000776523 0.000436158 
0 0 0 0 0 0 3.12078e-07 0 0.000110665 0.00740488 0.105532 0.0831445 0.0590986 0.0107256 0.00560827 0.00225733 0.00246136 0.001294 0.00155197 0.000838856 0.00111205 0.0006464 0.00086528 0.000514074 
0 0 0 0 0 0 0 0 0 0.00017586 0.0295776 0.0851805 0.108395 0.0299755 0.0131036 0.00316011 0.00320932 0.00158513 0.00188075 0.00102026 0.00126753 0.000694129 0.000941397 0.000536927 
3.29817e-07 0 0 0 0 0 0 0 0 9.90725e-07 0.00205372 0.0300223 0.128242 0.0624027 0.0357169 0.00648832 0.00451936 0.00203381 0.00230298 0.00119137 0.0015178 0.000859311 0.00107063 0.000656499 
0 0 0 0 0 0 0 0 0 0 2.33413e-05 0.00251854 0.0704997 0.0881525 0.0780471 0.0172179 0.00824345 0.00279958 0.00298162 0.0014684 0.00178295 0.000975509 0.0012322 0.000739198 
0 0 0 0 0 0 0 0 0 0 0 4.06443e-05 0.0129072 0.062397 0.119883 0.0423418 0.0208654 0.0045198 0.0039436 0.00184898 0.0021482 0.0011407 0.00141638 0.000835539 
0 0 0 0 0 0 0 0 0 0 0 0 0.00056643 0.0138271 0.106741 0.0733442 0.0515604 0.010133 0.0060281 0.00250648 0.00261711 0.00135819 0.0016848 0.000925494 
0 0 0 0 0 0 0 0 0 0 0 0 6.04661e-06 0.000736007 0.04044 0.0811846 0.0951993 0.0263636 0.0126612 0.00347917 0.00354646 0.00171427 0.00203474 0.00108162 
0 0 0 0 0 0 0 0 0 0 0 0 0 1.107e-05 0.00501738 0.0384734 0.118982 0.0544433 0.0317997 0.00658303 0.00492233 0.00216249 0.00249944 0.00129997 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00015728 0.00559943 0.077515 0.0791499 0.0685214 0.0159112 0.00870933 0.002983 0.0031621 0.00155433 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29076e-07 0.000202849 0.0203868 0.0644342 0.10738 0.037079 0.0196096 0.00476182 0.00423979 0.00192635 
0 0 0 0 0 0 0 0 0 0 0 0 3.12078e-07 0 0 9.83474e-07 0.00168166 0.0201177 0.104017 0.0648723 0.0456954 0.0100573 0.00656774 0.00261908 
0 0 0 0 0 0 0 0 3.50352e-07 0 0 0 0 0 0 0 4.08217e-05 0.00201676 0.0490592 0.0755165 0.0840798 0.0237471 0.0126771 0.00378323 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.32569e-05 0.008974 0.0433462 0.108907 0.0481343 0.0293709 0.00673756 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48711e-07 0 0 0 0.000556571 0.00944227 0.0799778 0.0710862 0.0612821 0.0149841 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.19755e-05 0.000628055 0.0271306 0.0632812 0.0958218 0.033075 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12078e-07 0 0 1.02643e-05 0.0035833 0.0256475 0.0986723 0.0579884 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000163566 0.00387788 0.0544228 0.0695835 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.3388e-06 0.000207225 0.0134675 0.0461362 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.02875e-06 0.00130783 0.0131436 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.01444e-05 0.00148829 


==> anc/data/Period_2/Detector_Response_Baseline_3.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 3 in period 2 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 3 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.17942 0.119735 0.065994 0.00615722 0.003103 0.00143019 0.00152341 0.000788519 0.00093755 0.000522511 0.000689943 0.000404878 0.000542691 0.000338345 0.000470354 0.000276322 0.000400855 0.000275717 0.000360058 0.000221496 0.000302808 0.000203247 0.000268853 0.000160454 
0.0441238 0.187099 0.163363 0.0287545 0.00809775 0.00226492 0.00247182 0.00119964 0.00139899 0.000748425 0.000977671 0.000533787 0.000706778 0.000433009 0.000547025 0.000378914 0.00048363 0.000309843 0.000458273 0.000274275 0.000381137 0.000247917 0.000327445 0.000211663 
0.000586822 0.0532577 0.272805 0.0860198 0.0323907 0.00414739 0.00363508 0.00176013 0.00190713 0.000997595 0.00121535 0.000694794 0.000918068 0.000525819 0.000715875 0.000440185 0.000586686 0.000372701 0.000516553 0.000319199 0.000443345 0.000280148 0.000394621 0.000238708 
0 0.000924197 0.15414 0.174085 0.102975 0.0128587 0.00575388 0.00236684 0.00259553 0.00127935 0.00157435 0.000865237 0.00107702 0.000643859 0.000843522 0.000515974 0.000692731 0.000416786 0.000592462 0.000350897 0.000492674 0.000317199 0.000447098 0.000269351 
0 3.49793e-07 0.014355 0.144873 0.218318 0.0509076 0.0155426 0.00340317 0.00347333 0.00164697 0.00196843 0.00102778 0.00130369 0.000738771 0.000982581 0.000575349 0.000776212 0.00047953 0.00066327 0.000399841 0.000561799 0.000339886 0.000511909 0.000316544 
0 0 7.77164e-05 0.0177784 0.242292 0.117066 0.0574316 0.00724934 0.00484928 0.00228204 0.00249861 0.00133361 0.00157642 0.000882496 0.00116292 0.000684073 0.000908472 0.000538908 0.000751463 0.000456035 0.000638313 0.000378664 0.000552578 0.00033911 
3.30857e-07 0 0 0.000148744 0.0773523 0.184444 0.144534 0.0248337 0.00913737 0.0030953 0.00332678 0.00167119 0.00196959 0.00107005 0.00134167 0.000796657 0.00102562 0.00061016 0.000808882 0.000529369 0.000705806 0.000428783 0.000586513 0.000368924 
0 0 0 0 0.00370313 0.0803718 0.246652 0.0741519 0.0285293 0.00484458 0.00442788 0.0021684 0.00246127 0.00131821 0.00162065 0.000908855 0.00120274 0.000696443 0.000907437 0.000568389 0.000752199 0.000469015 0.000645557 0.000417349 
0 0 0 0 1.12667e-05 0.00502121 0.17537 0.149469 0.0875431 0.0122862 0.00671685 0.00286064 0.00311922 0.00164287 0.0019584 0.00105834 0.00135118 0.000791664 0.00104077 0.000624108 0.00085155 0.000522721 0.000725395 0.00044327 
0 0 0 0 0 1.91375e-05 0.0327317 0.152317 0.187618 0.0422728 0.0151221 0.0039961 0.00407456 0.00201346 0.00236728 0.00127532 0.00161976 0.000896397 0.00119718 0.000717465 0.000918718 0.000571895 0.000779765 0.000503342 
0 0 0 0 0 0 0.000894933 0.0362213 0.233107 0.100966 0.0485647 0.00750058 0.00570272 0.00265671 0.00301 0.00157583 0.00193353 0.00107926 0.00142014 0.000819132 0.00107789 0.000655683 0.000891389 0.000533921 
0 0 0 0 0 0 1.39836e-06 0.0012978 0.105941 0.16413 0.12296 0.022123 0.00981582 0.00351771 0.00382378 0.00194079 0.00224409 0.00126164 0.00158675 0.000900127 0.00124562 0.000715575 0.000995148 0.000585829 
0 0 0 0 0 0 0 4.40596e-06 0.0119139 0.100878 0.21711 0.06335 0.0261687 0.00549867 0.0050271 0.00242377 0.00284474 0.00152404 0.00186247 0.00108927 0.0013828 0.000841399 0.00109161 0.000653709 
0 0 0 0 0 0 0 0 0.000210464 0.0138748 0.18607 0.128487 0.0753124 0.0121382 0.0074723 0.00314905 0.00352252 0.00185065 0.00221004 0.00123079 0.00159243 0.000900511 0.00123841 0.000730479 
0 0 0 0 0 0 0 0 1.36007e-06 0.000295775 0.0541807 0.148881 0.161322 0.0365492 0.0153374 0.00447948 0.00454471 0.00228423 0.00268165 0.001484 0.00185446 0.00106745 0.00138002 0.000805867 
0 0 3.49793e-07 0 0 0 0 3.49793e-07 0 1.01161e-06 0.00379819 0.0549561 0.21607 0.0873956 0.0429675 0.00793309 0.00629816 0.00289814 0.00334358 0.00177092 0.00219545 0.00119667 0.0015284 0.000914569 
0 0 0 0 0 0 0 0 0 3.49096e-07 4.73126e-05 0.0046345 0.126168 0.145058 0.106721 0.0203828 0.0106687 0.003844 0.00418848 0.00210363 0.00255395 0.00141167 0.00180224 0.00104129 
0 0 0 0 0 0 0 0 0 0 6.83596e-07 6.91474e-05 0.0238355 0.110651 0.189817 0.0548441 0.024968 0.00596533 0.00552518 0.00272196 0.0031321 0.00166216 0.00210932 0.00120037 
0 0 3.49261e-07 0 0 0 0 0 0 0 0 7.00117e-07 0.00113903 0.0255044 0.185787 0.111251 0.0656651 0.0122939 0.00823639 0.0035283 0.00393264 0.00197879 0.00245766 0.00137689 
0 0 0 0 0 0 3.50957e-07 0 0 0 0 0 1.1001e-05 0.00141343 0.0735849 0.13938 0.140347 0.0326286 0.0158838 0.0048572 0.00500543 0.00247545 0.00295426 0.0015798 
0 0 0 0 0 0 0 0 0 0 0 0 0 1.65642e-05 0.00925078 0.069289 0.196809 0.0762851 0.0395174 0.008528 0.00692225 0.00317911 0.00361791 0.00190918 
0 0 0 3.10899e-07 3.4993e-07 0 0 3.49326e-07 3.49096e-07 0 0 0 0 0 0.000289417 0.0104093 0.137111 0.127455 0.0937362 0.0194031 0.0113515 0.00431426 0.00451048 0.00234057 
0 0 0 0 0 0 0 0 0 0 3.30691e-07 0 0 0 4.04589e-06 0.000379482 0.0374075 0.112868 0.167177 0.0486452 0.0242061 0.00644619 0.00609182 0.00289327 
0 3.29499e-07 0 0 0 0 0 0 0 3.32176e-07 0 0 0 0 0 2.44428e-06 0.00322371 0.0370237 0.178101 0.0973197 0.0592567 0.0124835 0.00900435 0.00384576 
0 0 0 0 0 3.50957e-07 0 0 0 0 0 0 0 0 0 0 8.32014e-05 0.0037465 0.0876605 0.127277 0.123175 0.0301431 0.0161305 0.00535195 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000107676 0.0165674 0.0777945 0.178251 0.0673346 0.0371797 0.0088826 
0 0 0 0 0 0 0 0 0 0 0 0 3.3264e-07 0 0 0 0 3.29499e-07 0.00103848 0.0173014 0.140501 0.112981 0.0837739 0.0189614 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.60991e-05 0.00122251 0.0493923 0.109558 0.147871 0.0441175 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32176e-07 2.7291e-05 0.00668309 0.0463844 0.167053 0.0859161 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000308476 0.00723754 0.0967683 0.115674 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.18148e-06 0.00036676 0.0244801 0.081219 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10902e-06 0.00242401 0.0242454 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.85651e-05 0.00270061 


==> anc/data/Period_2/Detector_Response_Baseline_4.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 4 in period 2 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 4 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.198519 0.128405 0.0672235 0.00621231 0.00326065 0.00144232 0.00164045 0.000841722 0.0010011 0.00058029 0.000739179 0.000441746 0.000566659 0.000356905 0.000510049 0.000313487 0.000439221 0.000271122 0.000374955 0.000233581 0.000319057 0.000218496 0.000289116 0.000178119 
0.0489728 0.207731 0.17429 0.0290225 0.00820142 0.0023656 0.00257313 0.00124204 0.00146345 0.000817133 0.00102178 0.000544064 0.000761642 0.000472297 0.000610048 0.000396105 0.000513372 0.000316829 0.000465261 0.000281097 0.000415357 0.000260692 0.000360062 0.000217229 
0.000677598 0.0592231 0.301403 0.0902935 0.0326866 0.00433789 0.00376648 0.00185045 0.00210844 0.00106219 0.00133299 0.0007389 0.000980609 0.000580216 0.000751764 0.000453487 0.00063762 0.000380033 0.000537758 0.000325772 0.000471935 0.000309899 0.000411637 0.000280072 
3.27793e-07 0.00102268 0.170973 0.190339 0.106981 0.0128266 0.00606692 0.00254015 0.00273778 0.00141974 0.00168177 0.000943354 0.00116429 0.000684261 0.000906846 0.000535472 0.000738105 0.000439516 0.000614978 0.000401316 0.000522254 0.00034236 0.000478516 0.000292748 
0 0 0.0159617 0.161393 0.236922 0.0520839 0.015742 0.00355959 0.0036848 0.00186301 0.00208116 0.00114351 0.00145095 0.00081611 0.00106015 0.000616322 0.000856747 0.000500539 0.000735539 0.00043009 0.00060916 0.000381416 0.000527576 0.00033172 
0 0 7.78198e-05 0.0197823 0.268417 0.125512 0.058695 0.0072991 0.00525567 0.00242209 0.00270499 0.00138938 0.00169558 0.000940347 0.00122268 0.000718461 0.0009647 0.000606448 0.000790047 0.000475952 0.000668001 0.00044338 0.00055511 0.000360764 
0 0 0 0.000144535 0.0863008 0.203691 0.152962 0.025332 0.0095711 0.00323953 0.00358355 0.00177822 0.0020899 0.00113366 0.00140618 0.000826746 0.00110791 0.000655614 0.0008644 0.000544473 0.000759672 0.000447931 0.000654692 0.000399409 
0 0 0 0 0.00419322 0.0895658 0.270617 0.0773423 0.0291287 0.00510169 0.00473801 0.00227672 0.00265476 0.00137218 0.00169903 0.00100043 0.00130461 0.000738367 0.00101132 0.000615988 0.000784555 0.000522773 0.000701488 0.000440582 
3.11446e-07 0 0 0 1.02891e-05 0.00561206 0.194477 0.16325 0.0907044 0.0126738 0.00704752 0.00308358 0.0033723 0.00175575 0.0020706 0.00116724 0.00145853 0.000857534 0.00115568 0.00067491 0.000937742 0.00056991 0.0007764 0.000468425 
0 0 3.48037e-07 0 0 3.04395e-05 0.0364742 0.169158 0.202324 0.0432653 0.0155917 0.00422763 0.00444902 0.00219241 0.00256012 0.0013669 0.00175657 0.000994879 0.00129019 0.000762331 0.00103974 0.000624816 0.000900981 0.000541301 
0 0 0 0 0 0 0.00101384 0.0401392 0.256955 0.107162 0.0500676 0.00771973 0.00604686 0.00280207 0.00321652 0.0016877 0.00204828 0.0011443 0.00152957 0.000877251 0.00118425 0.000706639 0.000944479 0.000594092 
0 0 0 0 0 0 3.4384e-06 0.00147248 0.118173 0.181365 0.130323 0.0227141 0.0102627 0.00374579 0.00410643 0.00207665 0.00250156 0.00137669 0.00174491 0.00102642 0.00130048 0.000768456 0.00102964 0.000647421 
0 0 0 0 0 0 0 5.12322e-06 0.0132274 0.112312 0.237158 0.0657591 0.0268381 0.00567185 0.00528147 0.00260293 0.00310105 0.00157404 0.00202078 0.00115221 0.00147362 0.000884522 0.00111182 0.000729327 
0 0 0 0 0 0 0 0 0.000234543 0.0153444 0.206443 0.139154 0.0781945 0.0124223 0.00785938 0.00340878 0.00379362 0.00195361 0.00239957 0.00133376 0.0016946 0.00101666 0.00131053 0.000785851 
0 0 0 0 0 0 0 0 3.49896e-07 0.000344062 0.0606425 0.164807 0.173592 0.0376761 0.0159202 0.00473613 0.00493944 0.00240845 0.00284534 0.00157847 0.00200967 0.00117207 0.0014582 0.000893606 
0 0 0 0 0 0 0 0 0 7.0027e-07 0.00416939 0.0611785 0.238596 0.0926117 0.0444533 0.00817669 0.0067545 0.00319827 0.00359709 0.00188922 0.00230992 0.00130479 0.00172071 0.00100221 
0 0 6.79303e-07 0 0 0 0 0 0 0 4.82693e-05 0.00518921 0.140144 0.158871 0.11257 0.0210352 0.0110903 0.0042274 0.0045566 0.00232783 0.00277848 0.00149897 0.00193296 0.00113604 
0 0 0 0 0 0 0 0 0 0 0 8.00979e-05 0.0267102 0.123473 0.206834 0.0575224 0.0258019 0.00631082 0.00595809 0.00287381 0.0033625 0.00181674 0.00221867 0.00130657 
0 0 0 0 0 0 0 0 0 0 3.321e-07 0 0.00124179 0.0283495 0.205372 0.120207 0.068869 0.0126628 0.00885198 0.00372612 0.00417585 0.00220161 0.00263887 0.00148649 
0 0 0 0 0 0 0 0 0 0 0 0 1.16235e-05 0.00155174 0.0815806 0.153489 0.150474 0.0339196 0.0163996 0.00527236 0.0054114 0.00267159 0.00312165 0.001718 
0 0 0 0 0 0 0 0 0 0 0 0 0 1.99639e-05 0.0103173 0.0767754 0.21666 0.0809385 0.0410219 0.00879972 0.00741226 0.00344965 0.00381259 0.00203272 
0 0 3.3301e-07 0 0 0 0 3.2614e-07 0 0 0 0 3.49795e-07 0 0.000321393 0.0115545 0.151988 0.139273 0.0991904 0.0201012 0.011879 0.00460874 0.00496606 0.00249757 
3.26811e-07 0 0 0 3.51141e-07 0 0 0 0 0 0 3.49294e-07 0 0 3.02735e-06 0.000442166 0.041526 0.124891 0.181379 0.0511109 0.0252656 0.00685774 0.00642106 0.00309231 
0 0 3.5054e-07 0 0 0 0 0 6.97497e-07 0 3.32114e-07 0 0 3.51141e-07 0 3.41724e-06 0.00363349 0.0411336 0.197 0.104784 0.0620909 0.0129474 0.00948572 0.0040384 
6.61514e-07 0 0 0 3.50402e-07 0 3.27793e-07 0 0 0 3.5054e-07 0 0 0 0 0 8.47392e-05 0.00417901 0.0974196 0.140623 0.13184 0.031464 0.0170009 0.0056318 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5054e-07 0.000119913 0.0186224 0.0862051 0.194483 0.0714696 0.038713 0.00923233 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.82917e-07 0.00117768 0.0192764 0.155445 0.122776 0.0883472 0.019832 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.74907e-05 0.00136603 0.0549018 0.120964 0.160381 0.0464063 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.19953e-05 0.00737622 0.0513064 0.183859 0.0925302 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000351823 0.00800637 0.107571 0.127054 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5054e-07 0 0 0 5.48212e-06 0.000404708 0.027308 0.090185 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.48721e-06 0.00267442 0.026769 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.48481e-07 0 9.66574e-05 0.00300039 


==> anc/data/Period_2/Detector_Response_Baseline_5.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 5 in period 2 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 5 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.142378 0.0918343 0.046888 0.00392083 0.00227133 0.001041 0.0011509 0.000585058 0.000718782 0.000386178 0.000536892 0.000302054 0.00042762 0.000265592 0.000368891 0.000231258 0.000316328 0.000180946 0.000290234 0.000175798 0.000253603 0.000155643 0.000212995 0.000132271 
0.0352938 0.148717 0.1243 0.0200976 0.00535337 0.00163486 0.00185186 0.000890174 0.00104921 0.000568838 0.000714674 0.000409456 0.000536035 0.000323081 0.000452221 0.000284354 0.00040506 0.000235763 0.000332887 0.00020585 0.000327081 0.000177471 0.000272655 0.000159897 
0.000474824 0.0427757 0.215483 0.0640637 0.0224356 0.00294158 0.00270551 0.00135902 0.00147637 0.000793807 0.000960274 0.000549729 0.000704443 0.000418666 0.000568196 0.00034206 0.000479395 0.000300258 0.000399419 0.000262706 0.000362667 0.000223731 0.000303701 0.000181924 
0 0.000756235 0.122728 0.136091 0.0756138 0.00873167 0.00421696 0.00183667 0.00200055 0.00102423 0.00120301 0.000685584 0.000896247 0.000474491 0.000644837 0.000389277 0.000552087 0.000338269 0.000475161 0.000284263 0.000410258 0.000259799 0.000370984 0.000244024 
0 3.50146e-07 0.0114805 0.115477 0.169114 0.0366944 0.0106303 0.00254794 0.00270348 0.00129434 0.00150058 0.000848316 0.00103709 0.000587104 0.000772555 0.00048052 0.000611304 0.000379262 0.000519186 0.000300749 0.000447972 0.000270174 0.000395242 0.000226401 
0 0 6.39037e-05 0.0141871 0.19184 0.0895998 0.0413032 0.00488292 0.00374863 0.00174405 0.00200097 0.00102026 0.00124094 0.00070635 0.000908067 0.00054434 0.000710779 0.000441466 0.00060221 0.000356437 0.000503307 0.00028992 0.000419923 0.00030026 
0 0 0 0.000119703 0.0619912 0.145893 0.109257 0.0177364 0.00650337 0.00240954 0.00257607 0.0012811 0.00149429 0.000812065 0.00103795 0.000606581 0.000827057 0.000488522 0.000626735 0.000413534 0.00054422 0.000334598 0.000474491 0.000312011 
0 0 0 0 0.00298841 0.0640797 0.19286 0.0550448 0.0199757 0.00352781 0.00343184 0.00165233 0.00189714 0.00100138 0.0012998 0.000712393 0.000924651 0.00054456 0.000762126 0.000445151 0.000615382 0.000374557 0.000537091 0.000326503 
0 0 0 0 1.05153e-05 0.00395264 0.139754 0.116552 0.0642281 0.00864099 0.00498625 0.00220589 0.00243226 0.00127908 0.00157029 0.000799489 0.00108699 0.00065107 0.000849411 0.000499287 0.000675284 0.000412177 0.000572441 0.000363353 
0 0 0 0 0 2.15127e-05 0.0261078 0.121017 0.144861 0.030688 0.0108435 0.0029699 0.00322375 0.00156467 0.00188535 0.00099967 0.00125709 0.000732039 0.000929077 0.000569896 0.000763237 0.00045671 0.000623414 0.000389425 
0 0 3.2684e-07 0 0 0 0.000730262 0.0289143 0.184562 0.0768948 0.0350579 0.00527633 0.00431881 0.00200026 0.00230472 0.00124456 0.0014891 0.000816257 0.0011149 0.000639612 0.000882764 0.000510975 0.000680908 0.000439925 
0 0 0 0 0 0 2.71562e-06 0.00104942 0.0842009 0.129505 0.0929221 0.0156007 0.00708806 0.00267208 0.00299157 0.00145866 0.00184062 0.00101333 0.00127186 0.000727775 0.000945681 0.000578677 0.00077288 0.000460919 
0 0 0 0 0 0 0 3.11239e-06 0.00945937 0.0796392 0.169284 0.0468693 0.0186584 0.00402116 0.00389295 0.00189066 0.00220875 0.00121061 0.00145184 0.000841481 0.00107031 0.000652111 0.000884104 0.000534973 
0 0 0 0 0 0 0 0 0.000166442 0.0109025 0.147517 0.0995092 0.0553942 0.008664 0.00563642 0.00246194 0.00276472 0.00142286 0.0017471 0.000983474 0.00123806 0.000780987 0.000961609 0.000561808 
0 0 0 0 3.28735e-07 0 0 3.29046e-07 0 0.000239453 0.0429832 0.117639 0.123915 0.0265668 0.0109787 0.00347763 0.00352458 0.00173176 0.00215585 0.00120253 0.00147868 0.000847107 0.00109071 0.000653809 
0 0 0 0 0 0 0 0 0 6.61348e-07 0.00304792 0.043717 0.170052 0.0662903 0.0314968 0.00576216 0.00478605 0.00227473 0.00264787 0.00136077 0.00168182 0.000953338 0.00124119 0.000708672 
0 0 0 0 0 0 0 0 0 0 3.80677e-05 0.00363878 0.100135 0.113439 0.0804919 0.0146586 0.00786449 0.00305035 0.00331029 0.00165845 0.00202112 0.00113916 0.00143723 0.000815352 
0 0 0 3.32513e-07 0 0 0 3.47858e-07 0 0 0 5.4376e-05 0.0188765 0.0879473 0.147977 0.0407385 0.0179854 0.00449928 0.00443672 0.00209464 0.00243164 0.00134841 0.00173554 0.000938422 
0 0 0 0 0 0 0 0 0 0 0 0 0.000895608 0.0202884 0.146345 0.085877 0.0487306 0.00900674 0.0062401 0.00270766 0.00303131 0.00158274 0.00195323 0.00106587 
0 0 0 0 0 0 0 0 0 0 0 0 7.6913e-06 0.00112286 0.0582056 0.109609 0.107652 0.0239788 0.0115286 0.00380571 0.0039274 0.00197815 0.00237433 0.00128101 
0 0 0 0 0 0 0 3.47858e-07 0 0 0 3.32551e-07 0 1.24102e-05 0.00729823 0.0550352 0.154861 0.0575961 0.0289359 0.00633358 0.00542661 0.00252246 0.00284778 0.00148541 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000233792 0.00816777 0.10845 0.0997621 0.0705226 0.0141186 0.00854832 0.00328935 0.00360281 0.00181922 
0 0 0 0 0 0 6.78571e-07 0 0 0 0 0 0 0 1.00607e-06 0.000319566 0.0293322 0.0893158 0.129864 0.0365408 0.0178026 0.00491576 0.00469438 0.00226166 
6.59353e-07 0 3.49217e-07 0 0 0 0 0 0 3.32301e-07 0 0 0 0 0 4.09523e-06 0.00256531 0.0293711 0.140629 0.0752285 0.044244 0.00918917 0.00682994 0.00293684 
0 0 0 0 0 0 0 0 0 0 0 3.51186e-07 0 0 0 0 6.0506e-05 0.00298602 0.0694725 0.100392 0.0943439 0.0222745 0.0120937 0.00414461 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.007e-06 8.24767e-05 0.0131249 0.0613381 0.139014 0.0509913 0.027368 0.00669059 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.80951e-07 0.000796305 0.0135571 0.111098 0.0881969 0.0632768 0.0139709 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.35384e-05 0.000949779 0.0387365 0.0863561 0.114845 0.0331278 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32187e-07 0 1.74855e-05 0.00518306 0.0365249 0.131061 0.0661229 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000223109 0.0057393 0.0765505 0.09081 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.34842e-06 0.000278705 0.0193568 0.0640555 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.08896e-06 0.00185827 0.019109 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.19328e-05 0.00216512 


==> anc/data/Period_2/Detector_Response_Baseline_6.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 6 in period 2 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 6 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0592814 0.0426852 0.0272955 0.00263014 0.0012032 0.000569756 0.000610435 0.000304156 0.000389216 0.000210256 0.00028111 0.000162006 0.000229817 0.000143621 0.000177788 0.000122575 0.00018463 0.00010904 0.000147144 8.64932e-05 0.000132387 8.10544e-05 0.000106452 7.14474e-05 
0.0142519 0.0609191 0.0600002 0.0121452 0.00335355 0.000842131 0.000919346 0.000480847 0.000531652 0.000277924 0.000372493 0.000220372 0.000291601 0.000184371 0.000256828 0.000144532 0.000202224 0.000131264 0.000187879 0.000115666 0.00016552 9.49508e-05 0.000146106 9.58832e-05 
0.000177623 0.0169355 0.0901394 0.0333701 0.0136094 0.00166681 0.00128414 0.000633738 0.000743025 0.000383084 0.000473312 0.000277619 0.000351339 0.000210538 0.00027215 0.000171999 0.000251667 0.000152587 0.000211013 0.000141556 0.000184488 0.000103267 0.000158881 0.000109148 
0 0.000307457 0.049302 0.0579742 0.0401656 0.00540222 0.00225376 0.000882582 0.000978101 0.000496885 0.000596647 0.000325517 0.000418139 0.000238304 0.000335842 0.000203011 0.000286987 0.000163884 0.000233511 0.000147648 0.000221981 0.00013401 0.000189012 0.000118095 
0 0 0.00457247 0.0466566 0.0753151 0.0207505 0.00649472 0.00128547 0.00130957 0.000670767 0.000749255 0.000404988 0.000520461 0.000311989 0.000407668 0.000222982 0.000332878 0.000213595 0.000273925 0.000162354 0.000245877 0.000139264 0.000210097 0.000131827 
0 0 2.57437e-05 0.00570315 0.0783832 0.0422122 0.023319 0.00290313 0.00183435 0.000872174 0.00095293 0.000513325 0.000606567 0.000345731 0.00044258 0.000269087 0.000347932 0.000207783 0.000281722 0.000181503 0.000255649 0.000152785 0.000233374 0.000143834 
0 0 0 5.00517e-05 0.0246965 0.060335 0.0533794 0.0103993 0.00361534 0.00110811 0.00127997 0.000640808 0.000762833 0.000409633 0.000551084 0.00030289 0.000423898 0.000246485 0.000344902 0.000192195 0.000279311 0.000169101 0.000246419 0.000137364 
0 0 0 0 0.00116589 0.0255544 0.0822169 0.028593 0.0118804 0.0018989 0.00163717 0.00079614 0.000928969 0.000506008 0.000620289 0.000344901 0.000479633 0.000272132 0.00038669 0.000212648 0.00031951 0.000190608 0.000275472 0.000163816 
0 0 0 0 2.27533e-06 0.00156754 0.0562397 0.0511681 0.0343439 0.00512889 0.00263498 0.00104321 0.00120631 0.000614357 0.000750127 0.000426403 0.000543252 0.000296355 0.000441687 0.000257271 0.00032637 0.000199168 0.00029179 0.000199631 
0 0 3.28194e-07 0 0 9.81565e-06 0.0102952 0.049089 0.0654611 0.0171595 0.00629955 0.00152072 0.00156702 0.000800458 0.000930702 0.000492615 0.000647086 0.000374846 0.000485544 0.000272683 0.000376902 0.000242998 0.000324158 0.000207288 
0 0 0 0 0 0 0.000285385 0.0114396 0.076083 0.0368721 0.0196842 0.00298346 0.00212939 0.000975664 0.00112764 0.000613865 0.000740969 0.000407106 0.000551768 0.000335996 0.000417524 0.000251908 0.000358741 0.000213197 
0 0 0 0 0 0 1.01354e-06 0.000409681 0.0337968 0.0541525 0.0461443 0.00904124 0.00387425 0.00131857 0.00144694 0.000740462 0.000874992 0.000484407 0.000596276 0.000363202 0.000488833 0.000307477 0.000388527 0.000237685 
0 0 0 0 0 0 0 2.2714e-06 0.00372727 0.0321539 0.0731965 0.0244235 0.0106449 0.00212307 0.00194069 0.000930694 0.00107358 0.000573849 0.000732212 0.000422661 0.000537856 0.00031659 0.000428165 0.00026943 
0 0 0 0 0 0 0 0 6.1111e-05 0.00436124 0.0599345 0.0444792 0.0295025 0.00497975 0.00281831 0.0011894 0.00136078 0.000681959 0.000861852 0.000485334 0.000657025 0.000369239 0.000469526 0.000283876 
0 0 0 0 0 0 0 0 3.28194e-07 9.69875e-05 0.0170756 0.048183 0.0572312 0.0144975 0.00623556 0.00174783 0.00174929 0.000896221 0.00103514 0.000543089 0.000698808 0.000406407 0.000534949 0.000318116 
0 0 0 0 0 0 0 0 0 3.32062e-07 0.00119805 0.017557 0.0715865 0.0319715 0.0173858 0.00314294 0.00242406 0.00112674 0.00129969 0.000720334 0.000836991 0.000464858 0.000601207 0.000363983 
0 0 0 0 0 0 0 0 0 0 1.21732e-05 0.00142601 0.0400845 0.0482747 0.0401055 0.00830701 0.00413284 0.00148288 0.00156746 0.000787245 0.000983784 0.000554186 0.00070215 0.000395537 
0 0 0 0 0 0 0 0 0 0 0 2.50001e-05 0.00749314 0.0356008 0.0647958 0.0213972 0.0100431 0.00228213 0.00210637 0.00101976 0.00121232 0.000645741 0.000827801 0.000459811 
0 0 0 0 0 0 0 0 0 0 0 0 0.00036162 0.00804425 0.0603457 0.0390618 0.0256879 0.0048602 0.00312317 0.00133143 0.00147323 0.000781537 0.000938323 0.00053255 
0 0 0 0 0 0 0 0 0 0 0 0 5.23608e-06 0.000428684 0.0233403 0.0454195 0.0501436 0.0129886 0.00627986 0.00187284 0.00190509 0.00092377 0.0011681 0.000636484 
0 0 0 0 0 0 0 0 0 0 3.10495e-07 0 0 4.63357e-06 0.00285913 0.02216 0.0653045 0.0282556 0.0156391 0.00324543 0.00264686 0.0011941 0.00142455 0.000740161 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.73681e-05 0.00330156 0.0439755 0.0428386 0.0350683 0.00770948 0.0043195 0.00159738 0.0017495 0.000912764 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.95973e-06 0.000128614 0.0117385 0.0362995 0.0576101 0.0187829 0.0097189 0.00244611 0.00236503 0.00114734 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.3194e-06 0.000994268 0.0116182 0.0580939 0.0343978 0.0229241 0.00484828 0.00337415 0.00145108 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.55877e-05 0.00116778 0.0279139 0.0421105 0.0443899 0.0118564 0.00631212 0.00208233 
3.10495e-07 0 0 0 0 0 3.32062e-07 0 0 0 0 0 0 0 0 0 0 3.80258e-05 0.00518269 0.0247844 0.059743 0.0249287 0.0145278 0.00338578 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.99558e-07 0 0 0.000333173 0.00538358 0.0450821 0.0385087 0.0312819 0.00743453 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4.90848e-06 0.000387614 0.0156125 0.035462 0.0513763 0.0168779 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.969e-06 0.00207205 0.0145708 0.0549252 0.0307139 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.89506e-05 0.00221089 0.0307366 0.0383769 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30262e-07 0.000112419 0.00773309 0.0260553 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1.63199e-06 0.000752982 0.00758429 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.57133e-05 0.000848941 


==> anc/data/Period_2/Spectra_for_baseline_bin_1.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 1 in period 2 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 39.5756 0.0000
2 1.1 56.7790 0.0000
3 1.3 71.3185 0.0000
4 1.5 81.2121 0.0000
5 1.7 89.1078 0.0000
6 1.9 96.3905 0.0000
7 2.1 101.3508 0.0000
8 2.3 102.4239 0.0000
9 2.5 101.5744 0.0000
10 2.7 99.8078 0.0000
11 2.9 95.2767 0.0000
12 3.1 89.0659 0.0000
13 3.3 82.7001 0.0000
14 3.5 76.3816 0.0000
15 3.7 70.3082 0.0000
16 3.9 64.0473 0.0000
17 4.1 57.6766 0.0000
18 4.3 51.1923 0.0000
19 4.5 45.4823 0.0000
20 4.7 39.7160 0.0000
21 4.9 34.7061 0.0000
22 5.1 29.8539 0.0000
23 5.3 25.2639 0.0000
24 5.5 21.2971 0.0000
25 5.7 17.5952 0.0000
26 5.9 14.1085 0.0000
27 6.1 10.8978 0.0000
28 6.3 8.1388 0.0000
29 6.5 6.0322 0.0000
30 6.7 4.3020 0.0000
31 6.9 2.8543 0.0000
32 7.1 1.7572 0.0000
33 7.3 0.9877 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 2. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 49.7062 0.0000
2 1.1 86.6887 0.0000
3 1.3 93.5795 0.0000
4 1.5 112.3539 0.0000
5 1.7 127.7718 0.0000
6 1.9 122.4316 0.0000
7 2.1 142.7702 0.0000
8 2.3 143.5469 0.0000
9 2.5 140.0786 0.0000
10 2.7 132.9953 0.0000
11 2.9 120.5691 0.0000
12 3.1 121.3598 0.0000
13 3.3 117.6935 0.0000
14 3.5 113.9765 0.0000
15 3.7 95.8089 0.0000
16 3.9 99.0695 0.0000
17 4.1 85.7437 0.0000
18 4.3 67.2426 0.0000
19 4.5 71.9738 0.0000
20 4.7 56.9895 0.0000
21 4.9 48.0936 0.0000
22 5.1 47.0463 0.0000
23 5.3 27.0588 0.0000
24 5.5 28.5624 0.0000
25 5.7 25.8440 0.0000
26 5.9 17.7788 0.0000
27 6.1 13.9042 0.0000
28 6.3 10.5456 0.0000
29 6.5 9.4847 0.0000
30 6.7 5.4222 0.0000
31 6.9 3.0410 0.0000
32 7.1 1.2843 0.0000
33 7.3 0.8558 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 27.7027 10.3003
2 1.1 62.3139 9.9393
3 1.3 70.1943 10.2827
4 1.5 70.7947 10.0855
5 1.7 77.7282 10.2346
6 1.9 97.3862 11.4281
7 2.1 105.7566 12.5786
8 2.3 97.5906 10.6260
9 2.5 110.9723 11.3516
10 2.7 100.1164 10.3927
11 2.9 96.2164 10.6679
12 3.1 90.1910 10.6615
13 3.3 84.2612 10.3762
14 3.5 92.3412 10.4301
15 3.7 73.3322 9.8318
16 3.9 82.7339 10.2791
17 4.1 78.0043 10.0328
18 4.3 64.6026 10.3577
19 4.5 53.5025 10.7659
20 4.7 39.5604 9.0709
21 4.9 41.2853 8.3982
22 5.1 21.7916 6.8986
23 5.3 18.5130 6.3757
24 5.5 16.7131 6.7473
25 5.7 15.6059 5.2764
26 5.9 4.4923 5.1624
27 6.1 14.2089 4.7854
28 6.3 6.1165 4.9709
29 6.5 8.6824 6.3607
30 6.7 -1.3712 2.6257
31 6.9 5.3884 4.1024
32 7.1 -0.6283 3.2908
33 7.3 -1.4287 3.7111
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 1 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 20.1358 6.2346
2 1.1 4.7214 3.9498
3 1.3 6.3090 3.9466
4 1.5 7.3067 3.6879
5 1.7 6.8580 3.4130
6 1.9 10.1920 3.9389
7 2.1 18.4809 5.2096
8 2.3 2.7767 2.4154
9 2.5 3.5396 2.7896
10 2.7 0.7631 1.3955
11 2.9 5.4421 2.7842
12 3.1 8.2573 3.4097
13 3.3 8.3044 3.4096
14 3.5 5.5205 2.7840
15 3.7 8.3044 3.4096
16 3.9 8.3516 3.4095
17 4.1 8.3044 3.4096
18 4.3 16.6717 4.8218
19 4.5 25.0076 5.9055
20 4.7 16.7032 4.8218
21 4.9 11.1197 3.9370
22 5.1 9.7435 3.6827
23 5.3 8.3516 3.4095
24 5.5 11.1040 3.9370
25 5.7 4.1287 2.4110
26 5.9 8.3359 3.4096
27 6.1 2.7367 1.9687
28 6.3 6.9596 3.1124
29 6.5 12.5116 4.1758
30 6.7 2.7681 1.9685
31 6.9 4.1601 2.4109
32 7.1 4.1758 2.4109
33 7.3 5.5520 2.7839
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 1 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 19.1615 0.4755
2 1.1 15.9647 0.4340
3 1.3 13.4967 0.3990
4 1.5 9.8986 0.3417
5 1.7 8.4138 0.3151
6 1.9 7.4218 0.2959
7 2.1 6.7626 0.2825
8 2.3 6.6327 0.2798
9 2.5 6.4881 0.2767
10 2.7 5.1205 0.2458
11 2.9 4.3415 0.2263
12 3.1 3.5517 0.2047
13 3.3 3.4344 0.2013
14 3.5 3.1383 0.1924
15 3.7 3.3634 0.1992
16 3.9 2.9145 0.1854
17 4.1 2.6914 0.1782
18 4.3 2.7257 0.1793
19 4.5 2.4899 0.1714
20 4.7 2.7364 0.1797
21 4.9 2.5950 0.1750
22 5.1 2.4649 0.1705
23 5.3 2.1355 0.1587
24 5.5 2.1830 0.1605
25 5.7 2.2654 0.1635
26 5.9 2.1718 0.1601
27 6.1 2.0544 0.1557
28 6.3 1.9238 0.1507
29 6.5 1.8060 0.1460
30 6.7 1.6030 0.1375
31 6.9 1.4516 0.1309
32 7.1 1.4525 0.1310
33 7.3 1.8767 0.1488


==> anc/data/Period_2/Spectra_for_baseline_bin_2.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 2 in period 2 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 63.0059 0.0000
2 1.1 94.8777 0.0000
3 1.3 119.1414 0.0000
4 1.5 137.7615 0.0000
5 1.7 151.8759 0.0000
6 1.9 164.7184 0.0000
7 2.1 173.2458 0.0000
8 2.3 178.1998 0.0000
9 2.5 176.7351 0.0000
10 2.7 173.4220 0.0000
11 2.9 166.0322 0.0000
12 3.1 156.1224 0.0000
13 3.3 145.1844 0.0000
14 3.5 134.1832 0.0000
15 3.7 122.5025 0.0000
16 3.9 112.2476 0.0000
17 4.1 101.0783 0.0000
18 4.3 90.2293 0.0000
19 4.5 79.4923 0.0000
20 4.7 70.6451 0.0000
21 4.9 61.2967 0.0000
22 5.1 52.8533 0.0000
23 5.3 44.9121 0.0000
24 5.5 37.7552 0.0000
25 5.7 31.6698 0.0000
26 5.9 25.2574 0.0000
27 6.1 19.6992 0.0000
28 6.3 14.8915 0.0000
29 6.5 10.9371 0.0000
30 6.7 7.7884 0.0000
31 6.9 5.2835 0.0000
32 7.1 3.2336 0.0000
33 7.3 1.8322 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 2. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 79.1342 0.0000
2 1.1 144.8568 0.0000
3 1.3 156.3296 0.0000
4 1.5 190.5879 0.0000
5 1.7 217.7751 0.0000
6 1.9 209.2191 0.0000
7 2.1 244.0470 0.0000
8 2.3 249.7469 0.0000
9 2.5 243.7307 0.0000
10 2.7 231.0872 0.0000
11 2.9 210.1076 0.0000
12 3.1 212.7299 0.0000
13 3.3 206.6173 0.0000
14 3.5 200.2279 0.0000
15 3.7 166.9341 0.0000
16 3.9 173.6264 0.0000
17 4.1 150.2658 0.0000
18 4.3 118.5188 0.0000
19 4.5 125.7932 0.0000
20 4.7 101.3702 0.0000
21 4.9 84.9413 0.0000
22 5.1 83.2909 0.0000
23 5.3 48.1029 0.0000
24 5.5 50.6350 0.0000
25 5.7 46.5169 0.0000
26 5.9 31.8281 0.0000
27 6.1 25.1338 0.0000
28 6.3 19.2951 0.0000
29 6.5 17.1969 0.0000
30 6.7 9.8164 0.0000
31 6.9 5.6290 0.0000
32 7.1 2.3634 0.0000
33 7.3 1.5874 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 80.2196 11.4913
2 1.1 113.6030 13.8716
3 1.3 118.8649 12.9552
4 1.5 138.1565 13.3361
5 1.7 175.2150 15.1491
6 1.9 135.3385 13.8341
7 2.1 191.2042 15.8214
8 2.3 163.8193 14.9751
9 2.5 175.4429 15.2416
10 2.7 166.7121 14.4744
11 2.9 149.6118 12.9581
12 3.1 157.3943 13.5910
13 3.3 160.4823 14.2969
14 3.5 140.9308 13.5792
15 3.7 105.0258 12.5778
16 3.9 143.8762 13.6522
17 4.1 100.8160 12.3771
18 4.3 97.2084 12.3747
19 4.5 77.5772 13.4975
20 4.7 81.1268 12.3616
21 4.9 67.8049 12.1907
22 5.1 51.5480 10.9023
23 5.3 25.8297 8.1461
24 5.5 38.6112 7.7293
25 5.7 27.0702 7.3900
26 5.9 40.2421 7.6027
27 6.1 14.9427 6.2184
28 6.3 15.9078 7.0342
29 6.5 3.6927 6.3573
30 6.7 10.9817 6.3667
31 6.9 -2.6860 4.0889
32 7.1 -5.7043 4.9541
33 7.3 3.3498 5.5326
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 2 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 1.6872 3.9558
2 1.1 15.3629 5.7504
3 1.3 5.9874 4.1881
4 1.5 6.1121 3.6904
5 1.7 13.8262 4.8265
6 1.9 16.3970 5.0213
7 2.1 17.7735 5.2107
8 2.3 18.2850 5.3947
9 2.5 17.1762 5.2116
10 2.7 13.0546 4.4032
11 2.9 4.0657 2.4113
12 3.1 8.1943 3.4099
13 3.3 15.2012 4.6167
14 3.5 15.2483 4.6166
15 3.7 19.4713 5.2081
16 3.9 15.2483 4.6166
17 4.1 19.4241 5.2082
18 4.3 20.8318 5.3910
19 4.5 41.6792 7.6240
20 4.7 27.8229 6.2249
21 4.9 31.9672 6.6755
22 5.1 26.4152 6.0673
23 5.3 15.2641 4.6166
24 5.5 6.8810 3.1126
25 5.7 9.7278 3.6827
26 5.9 5.5206 2.7840
27 6.1 8.3516 3.4095
28 6.3 12.4802 4.1759
29 6.5 13.9193 4.4017
30 6.7 11.1040 3.9370
31 6.9 6.9596 3.1124
32 7.1 11.1040 3.9370
33 7.3 9.6963 3.6828
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 2 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 34.0932 0.6343
2 1.1 30.0341 0.5954
3 1.3 25.1476 0.5448
4 1.5 19.7314 0.4826
5 1.7 16.9588 0.4474
6 1.9 14.2645 0.4103
7 2.1 14.0223 0.4068
8 2.3 12.8957 0.3901
9 2.5 12.3810 0.3823
10 2.7 10.2333 0.3475
11 2.9 8.3225 0.3134
12 3.1 7.4113 0.2957
13 3.3 7.3166 0.2938
14 3.5 6.8209 0.2837
15 3.7 6.5029 0.2770
16 3.9 5.8755 0.2633
17 4.1 5.7599 0.2607
18 4.3 5.9598 0.2652
19 4.5 4.7436 0.2366
20 4.7 5.0503 0.2441
21 4.9 4.2279 0.2235
22 5.1 4.0368 0.2183
23 5.3 3.9062 0.2147
24 5.5 4.5077 0.2306
25 5.7 4.2020 0.2227
26 5.9 4.2374 0.2236
27 6.1 3.7057 0.2091
28 6.3 3.6120 0.2065
29 6.5 3.3880 0.2000
30 6.7 2.9143 0.1854
31 6.9 2.7263 0.1794
32 7.1 3.6003 0.2062
33 7.3 3.9538 0.2160


==> anc/data/Period_2/Spectra_for_baseline_bin_3.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 3 in period 2 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 76.7711 0.0000
2 1.1 122.3285 0.0000
3 1.3 158.7401 0.0000
4 1.5 185.6417 0.0000
5 1.7 207.2582 0.0000
6 1.9 223.5739 0.0000
7 2.1 238.6870 0.0000
8 2.3 244.9099 0.0000
9 2.5 246.7974 0.0000
10 2.7 240.5517 0.0000
11 2.9 231.5252 0.0000
12 3.1 218.8179 0.0000
13 3.3 203.8126 0.0000
14 3.5 187.6888 0.0000
15 3.7 172.0214 0.0000
16 3.9 157.5273 0.0000
17 4.1 142.0192 0.0000
18 4.3 127.7311 0.0000
19 4.5 112.8890 0.0000
20 4.7 99.6461 0.0000
21 4.9 87.3558 0.0000
22 5.1 75.2508 0.0000
23 5.3 64.1225 0.0000
24 5.5 54.1690 0.0000
25 5.7 45.3487 0.0000
26 5.9 36.5227 0.0000
27 6.1 28.5782 0.0000
28 6.3 21.7049 0.0000
29 6.5 16.0471 0.0000
30 6.7 11.5174 0.0000
31 6.9 7.7934 0.0000
32 7.1 4.8930 0.0000
33 7.3 2.7716 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 2. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 96.4230 0.0000
2 1.1 186.7681 0.0000
3 1.3 208.2884 0.0000
4 1.5 256.8285 0.0000
5 1.7 297.1879 0.0000
6 1.9 283.9752 0.0000
7 2.1 336.2323 0.0000
8 2.3 343.2410 0.0000
9 2.5 340.3518 0.0000
10 2.7 320.5384 0.0000
11 2.9 292.9865 0.0000
12 3.1 298.1578 0.0000
13 3.3 290.0532 0.0000
14 3.5 280.0689 0.0000
15 3.7 234.4135 0.0000
16 3.9 243.6659 0.0000
17 4.1 211.1298 0.0000
18 4.3 167.7785 0.0000
19 4.5 178.6421 0.0000
20 4.7 142.9844 0.0000
21 4.9 121.0524 0.0000
22 5.1 118.5868 0.0000
23 5.3 68.6781 0.0000
24 5.5 72.6482 0.0000
25 5.7 66.6085 0.0000
26 5.9 46.0241 0.0000
27 6.1 36.4623 0.0000
28 6.3 28.1233 0.0000
29 6.5 25.2314 0.0000
30 6.7 14.5165 0.0000
31 6.9 8.3031 0.0000
32 7.1 3.5763 0.0000
33 7.3 2.4014 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 70.6593 13.7024
2 1.1 141.5689 15.8017
3 1.3 144.2223 16.0722
4 1.5 175.7048 16.2365
5 1.7 203.0584 16.9870
6 1.9 193.6205 16.7739
7 2.1 235.8319 18.4649
8 2.3 240.8864 17.4824
9 2.5 232.7863 17.7013
10 2.7 234.2353 16.9037
11 2.9 196.8957 16.0783
12 3.1 229.9499 17.0438
13 3.3 199.4156 16.5881
14 3.5 204.3567 16.2910
15 3.7 176.2976 15.6907
16 3.9 165.8422 16.1768
17 4.1 158.5766 15.7099
18 4.3 145.7651 16.7610
19 4.5 127.2775 16.4537
20 4.7 121.6617 14.9821
21 4.9 76.8556 13.8638
22 5.1 85.8073 12.8018
23 5.3 39.8591 12.8065
24 5.5 50.1547 11.3084
25 5.7 61.8811 10.2268
26 5.9 27.9115 9.6510
27 6.1 30.9011 9.3942
28 6.3 9.3572 8.8876
29 6.5 19.8447 8.0253
30 6.7 12.9539 8.4356
31 6.9 4.5977 7.6954
32 7.1 6.8287 7.7004
33 7.3 3.2645 8.0119
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 3 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 14.8606 6.0823
2 1.1 15.5588 5.9181
3 1.3 22.7466 6.5382
4 1.5 16.4923 5.3973
5 1.7 17.9235 5.3952
6 1.9 21.3834 5.7422
7 2.1 29.8921 6.6780
8 2.3 13.1655 4.8275
9 2.5 19.2453 5.7451
10 2.7 10.8609 4.1789
11 2.9 16.3888 4.8223
12 3.1 16.6088 4.8219
13 3.3 23.4898 5.7393
14 3.5 18.0007 5.0188
15 3.7 22.0980 5.5680
16 3.9 33.2806 6.8192
17 4.1 30.4967 6.5289
18 4.3 49.9366 8.3517
19 4.5 54.1751 8.6927
20 4.7 37.5349 7.2327
21 4.9 43.1184 7.7500
22 5.1 27.7443 6.2250
23 5.3 47.1526 8.1164
24 5.5 27.8072 6.2249
25 5.7 12.4330 4.1760
26 5.9 22.1923 5.5678
27 6.1 19.4399 5.2082
28 6.3 24.9761 5.9056
29 6.5 15.2955 4.6165
30 6.7 20.8318 5.3910
31 6.9 19.4242 5.2082
32 7.1 18.0479 5.0187
33 7.3 20.8789 5.3909
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 3 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 64.4800 0.8723
2 1.1 56.8723 0.8193
3 1.3 48.0311 0.7529
4 1.5 41.8029 0.7024
5 1.7 38.0181 0.6699
6 1.9 32.9961 0.6240
7 2.1 30.2760 0.5978
8 2.3 27.9481 0.5743
9 2.5 27.9684 0.5745
10 2.7 22.9038 0.5199
11 2.9 21.7155 0.5063
12 3.1 20.4413 0.4912
13 3.3 19.0946 0.4747
14 3.5 17.6426 0.4563
15 3.7 16.6044 0.4427
16 3.9 15.8772 0.4329
17 4.1 14.9267 0.4197
18 4.3 15.2983 0.4250
19 4.5 13.5474 0.3998
20 4.7 12.8034 0.3887
21 4.9 12.0259 0.3767
22 5.1 11.4485 0.3676
23 5.3 10.9883 0.3601
24 5.5 11.0382 0.3610
25 5.7 12.6859 0.3869
26 5.9 11.8963 0.3747
27 6.1 10.6590 0.3547
28 6.3 9.6667 0.3378
29 6.5 7.8598 0.3046
30 6.7 8.2143 0.3114
31 6.9 7.9782 0.3069
32 7.1 9.1234 0.3282
33 7.3 10.8566 0.3579


==> anc/data/Period_2/Spectra_for_baseline_bin_4.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 4 in period 2 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 75.8597 0.0000
2 1.1 122.0681 0.0000
3 1.3 157.6419 0.0000
4 1.5 185.0091 0.0000
5 1.7 206.5846 0.0000
6 1.9 224.3111 0.0000
7 2.1 238.1543 0.0000
8 2.3 246.0417 0.0000
9 2.5 246.5744 0.0000
10 2.7 242.5494 0.0000
11 2.9 232.8916 0.0000
12 3.1 220.6721 0.0000
13 3.3 205.1873 0.0000
14 3.5 189.8128 0.0000
15 3.7 172.8817 0.0000
16 3.9 159.2358 0.0000
17 4.1 143.9368 0.0000
18 4.3 128.5553 0.0000
19 4.5 114.1058 0.0000
20 4.7 100.6684 0.0000
21 4.9 87.8797 0.0000
22 5.1 75.9333 0.0000
23 5.3 64.5283 0.0000
24 5.5 54.6936 0.0000
25 5.7 45.7050 0.0000
26 5.9 36.9524 0.0000
27 6.1 28.9757 0.0000
28 6.3 21.9070 0.0000
29 6.5 16.1827 0.0000
30 6.7 11.7036 0.0000
31 6.9 7.9969 0.0000
32 7.1 4.9549 0.0000
33 7.3 2.8345 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 2. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 95.2783 0.0000
2 1.1 186.3705 0.0000
3 1.3 206.8474 0.0000
4 1.5 255.9532 0.0000
5 1.7 296.2219 0.0000
6 1.9 284.9115 0.0000
7 2.1 335.4820 0.0000
8 2.3 344.8272 0.0000
9 2.5 340.0443 0.0000
10 2.7 323.2004 0.0000
11 2.9 294.7157 0.0000
12 3.1 300.6844 0.0000
13 3.3 292.0095 0.0000
14 3.5 283.2383 0.0000
15 3.7 235.5858 0.0000
16 3.9 246.3086 0.0000
17 4.1 213.9806 0.0000
18 4.3 168.8612 0.0000
19 4.5 180.5676 0.0000
20 4.7 144.4514 0.0000
21 4.9 121.7784 0.0000
22 5.1 119.6623 0.0000
23 5.3 69.1127 0.0000
24 5.5 73.3518 0.0000
25 5.7 67.1320 0.0000
26 5.9 46.5655 0.0000
27 6.1 36.9695 0.0000
28 6.3 28.3851 0.0000
29 6.5 25.4447 0.0000
30 6.7 14.7512 0.0000
31 6.9 8.5199 0.0000
32 7.1 3.6215 0.0000
33 7.3 2.4559 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 59.4475 14.1863
2 1.1 117.9790 16.1526
3 1.3 149.1859 16.7305
4 1.5 187.5832 17.5990
5 1.7 240.7671 19.1449
6 1.9 221.3162 18.7416
7 2.1 227.8783 19.6614
8 2.3 261.7674 18.8079
9 2.5 245.4291 18.1068
10 2.7 234.1994 17.7956
11 2.9 231.9233 17.8749
12 3.1 186.5504 16.2975
13 3.3 196.6626 16.1193
14 3.5 208.2739 17.2430
15 3.7 157.0337 16.0325
16 3.9 169.3727 15.7609
17 4.1 156.5695 16.8357
18 4.3 103.3596 15.7815
19 4.5 117.7787 17.7776
20 4.7 71.6711 16.4022
21 4.9 82.0972 14.6355
22 5.1 106.4611 13.1667
23 5.3 60.2211 12.5622
24 5.5 54.9903 11.0621
25 5.7 49.9981 10.8337
26 5.9 24.6419 10.1585
27 6.1 25.9077 10.4909
28 6.3 11.2584 10.4262
29 6.5 25.3026 8.6350
30 6.7 -0.3264 7.1757
31 6.9 3.6074 9.2153
32 7.1 5.7875 8.7293
33 7.3 6.3621 8.7925
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 4 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 11.8407 5.7552
2 1.1 18.0459 6.2372
3 1.3 17.3833 5.9157
4 1.5 20.4955 5.9115
5 1.7 24.6633 6.2289
6 1.9 29.7354 6.6781
7 2.1 43.5283 7.9984
8 2.3 16.4212 5.2127
9 2.5 12.6317 4.8284
10 2.7 16.7118 5.0208
11 2.9 20.5016 5.3915
12 3.1 17.9063 5.0190
13 3.3 12.2916 4.1762
14 3.5 23.4741 5.7393
15 3.7 29.0733 6.3788
16 3.9 20.7374 5.3911
17 4.1 41.6635 7.6240
18 4.3 49.9365 8.3517
19 4.5 72.3175 10.0374
20 4.7 72.3017 10.0374
21 4.9 45.8551 7.9961
22 5.1 19.4398 5.2082
23 5.3 31.9357 6.6756
24 5.5 19.3927 5.2083
25 5.7 19.3926 5.2083
26 5.9 23.6156 5.7391
27 6.1 26.3523 6.0674
28 6.3 33.3434 6.8191
29 6.5 13.8092 4.4019
30 6.7 15.2641 4.6166
31 6.9 27.7914 6.2250
32 7.1 22.2080 5.5678
33 7.3 20.8632 5.3909
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 4 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 95.7118 1.0628
2 1.1 84.9751 1.0015
3 1.3 77.4308 0.9559
4 1.5 65.9213 0.8821
5 1.7 61.5695 0.8524
6 1.9 54.9485 0.8053
7 2.1 50.5935 0.7727
8 2.3 47.8114 0.7512
9 2.5 45.9392 0.7364
10 2.7 40.0889 0.6878
11 2.9 37.5751 0.6659
12 3.1 35.5432 0.6476
13 3.3 33.0458 0.6245
14 3.5 32.2520 0.6169
15 3.7 29.8930 0.5940
16 3.9 28.8899 0.5839
17 4.1 26.7670 0.5621
18 4.3 25.7039 0.5508
19 4.5 24.9038 0.5422
20 4.7 24.0272 0.5325
21 4.9 22.0478 0.5101
22 5.1 20.0990 0.4870
23 5.3 20.8431 0.4960
24 5.5 20.6170 0.4933
25 5.7 20.6093 0.4932
26 5.9 21.7425 0.5066
27 6.1 20.7399 0.4948
28 6.3 17.3983 0.4532
29 6.5 15.8882 0.4331
30 6.7 15.0623 0.4217
31 6.9 14.6011 0.4152
32 7.1 17.0045 0.4480
33 7.3 20.7747 0.4952


==> anc/data/Period_2/Spectra_for_baseline_bin_5.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 5 in period 2 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 49.1830 0.0000
2 1.1 79.3275 0.0000
3 1.3 103.7563 0.0000
4 1.5 121.0809 0.0000
5 1.7 135.7831 0.0000
6 1.9 146.6926 0.0000
7 2.1 156.5499 0.0000
8 2.3 161.1044 0.0000
9 2.5 161.3842 0.0000
10 2.7 158.6250 0.0000
11 2.9 152.5879 0.0000
12 3.1 144.5168 0.0000
13 3.3 134.2195 0.0000
14 3.5 124.5032 0.0000
15 3.7 113.5331 0.0000
16 3.9 103.9642 0.0000
17 4.1 94.0336 0.0000
18 4.3 84.2910 0.0000
19 4.5 74.7935 0.0000
20 4.7 65.7202 0.0000
21 4.9 58.0231 0.0000
22 5.1 49.9157 0.0000
23 5.3 42.2917 0.0000
24 5.5 35.8941 0.0000
25 5.7 29.9919 0.0000
26 5.9 24.2889 0.0000
27 6.1 19.0072 0.0000
28 6.3 14.4567 0.0000
29 6.5 10.6560 0.0000
30 6.7 7.6558 0.0000
31 6.9 5.2252 0.0000
32 7.1 3.2639 0.0000
33 7.3 1.8523 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 2. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 61.7728 0.0000
2 1.1 121.1152 0.0000
3 1.3 136.1423 0.0000
4 1.5 167.5109 0.0000
5 1.7 194.6996 0.0000
6 1.9 186.3234 0.0000
7 2.1 220.5278 0.0000
8 2.3 225.7877 0.0000
9 2.5 222.5607 0.0000
10 2.7 211.3700 0.0000
11 2.9 193.0943 0.0000
12 3.1 196.9163 0.0000
13 3.3 191.0127 0.0000
14 3.5 185.7835 0.0000
15 3.7 154.7114 0.0000
16 3.9 160.8136 0.0000
17 4.1 139.7931 0.0000
18 4.3 110.7187 0.0000
19 4.5 118.3575 0.0000
20 4.7 94.3034 0.0000
21 4.9 80.4050 0.0000
22 5.1 78.6615 0.0000
23 5.3 45.2964 0.0000
24 5.5 48.1391 0.0000
25 5.7 44.0524 0.0000
26 5.9 30.6076 0.0000
27 6.1 24.2509 0.0000
28 6.3 18.7317 0.0000
29 6.5 16.7549 0.0000
30 6.7 9.6493 0.0000
31 6.9 5.5670 0.0000
32 7.1 2.3856 0.0000
33 7.3 1.6049 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 42.2899 11.7534
2 1.1 89.2582 14.5436
3 1.3 108.8982 13.6082
4 1.5 142.4864 15.0286
5 1.7 144.8032 14.7279
6 1.9 147.1157 15.3156
7 2.1 162.9440 16.5841
8 2.3 177.8913 15.9577
9 2.5 168.5466 15.1623
10 2.7 153.2149 15.4697
11 2.9 124.5371 13.1517
12 3.1 157.3913 14.3162
13 3.3 150.3199 14.1377
14 3.5 122.2773 13.5500
15 3.7 125.5537 14.1189
16 3.9 98.2446 13.4590
17 4.1 80.8775 14.2970
18 4.3 64.3748 15.1182
19 4.5 89.9280 16.1378
20 4.7 67.3356 14.6895
21 4.9 59.8322 14.3475
22 5.1 61.6461 12.4807
23 5.3 42.8749 11.2674
24 5.5 30.8280 10.3961
25 5.7 23.0010 9.9073
26 5.9 34.3350 10.1630
27 6.1 20.4776 9.9036
28 6.3 26.1871 8.8025
29 6.5 -1.3198 8.7166
30 6.7 14.5826 6.9122
31 6.9 12.1425 8.4423
32 7.1 -0.5240 7.3773
33 7.3 -2.9537 7.2481
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 5 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 7.8679 4.8362
2 1.1 21.1813 6.3885
3 1.3 4.9822 4.1900
4 1.5 12.8989 4.8280
5 1.7 10.8064 4.4072
6 1.9 18.4267 5.3945
7 2.1 29.9233 6.6779
8 2.3 15.5006 5.0227
9 2.5 9.1785 4.1821
10 2.7 22.4996 5.7407
11 2.9 7.9427 3.4105
12 3.1 8.0844 3.4101
13 3.3 9.5236 3.6832
14 3.5 15.1854 4.6167
15 3.7 20.7689 5.3911
16 3.9 24.9447 5.9056
17 4.1 41.6478 7.6240
18 4.3 59.7429 9.1276
19 4.5 62.5582 9.3374
20 4.7 54.1910 8.6927
21 4.9 52.8619 8.5805
22 5.1 31.9200 6.6756
23 5.3 27.7757 6.2250
24 5.5 24.9289 5.9056
25 5.7 23.5999 5.7392
26 5.9 20.7689 5.3911
27 6.1 25.0076 5.9055
28 6.3 15.2955 4.6165
29 6.5 26.3209 6.0674
30 6.7 8.3516 3.4095
31 6.9 19.4399 5.2082
32 7.1 16.6874 4.8218
33 7.3 15.2326 4.6166
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 5 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 63.8422 0.8681
2 1.1 59.5604 0.8385
3 1.3 53.1196 0.7919
4 1.5 46.6148 0.7418
5 1.7 41.3904 0.6989
6 1.9 39.4576 0.6824
7 2.1 37.1327 0.6620
8 2.3 35.6082 0.6483
9 2.5 34.2749 0.6360
10 2.7 30.2855 0.5979
11 2.9 28.5201 0.5802
12 3.1 27.5243 0.5700
13 3.3 26.1565 0.5556
14 3.5 24.5373 0.5382
15 3.7 23.6774 0.5287
16 3.9 22.8108 0.5188
17 4.1 23.4747 0.5264
18 4.3 20.8823 0.4965
19 4.5 20.5138 0.4921
20 4.7 18.4734 0.4670
21 4.9 19.3059 0.4773
22 5.1 17.4339 0.4536
23 5.3 17.3494 0.4525
24 5.5 17.2431 0.4511
25 5.7 18.3990 0.4660
26 5.9 18.8961 0.4723
27 6.1 17.5149 0.4547
28 6.3 14.5175 0.4139
29 6.5 13.9989 0.4065
30 6.7 13.0658 0.3927
31 6.9 12.4176 0.3829
32 7.1 14.8366 0.4185
33 7.3 18.7210 0.4701


==> anc/data/Period_2/Spectra_for_baseline_bin_6.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 6 in period 2 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 22.9015 0.0000
2 1.1 35.2910 0.0000
3 1.3 45.4129 0.0000
4 1.5 52.5446 0.0000
5 1.7 58.8776 0.0000
6 1.9 62.9394 0.0000
7 2.1 67.0354 0.0000
8 2.3 68.1732 0.0000
9 2.5 68.8931 0.0000
10 2.7 66.9369 0.0000
11 2.9 64.6250 0.0000
12 3.1 60.9544 0.0000
13 3.3 56.3071 0.0000
14 3.5 52.0347 0.0000
15 3.7 47.6555 0.0000
16 3.9 43.6065 0.0000
17 4.1 39.4456 0.0000
18 4.3 35.3733 0.0000
19 4.5 31.1387 0.0000
20 4.7 27.1298 0.0000
21 4.9 24.1680 0.0000
22 5.1 20.6878 0.0000
23 5.3 17.6202 0.0000
24 5.5 14.7609 0.0000
25 5.7 12.3947 0.0000
26 5.9 10.0004 0.0000
27 6.1 7.8001 0.0000
28 6.3 5.8993 0.0000
29 6.5 4.2951 0.0000
30 6.7 3.0870 0.0000
31 6.9 2.1252 0.0000
32 7.1 1.2971 0.0000
33 7.3 0.7351 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 2. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 28.7638 0.0000
2 1.1 53.8813 0.0000
3 1.3 59.5878 0.0000
4 1.5 72.6935 0.0000
5 1.7 84.4247 0.0000
6 1.9 79.9433 0.0000
7 2.1 94.4311 0.0000
8 2.3 95.5447 0.0000
9 2.5 95.0087 0.0000
10 2.7 89.1943 0.0000
11 2.9 81.7805 0.0000
12 3.1 83.0555 0.0000
13 3.3 80.1328 0.0000
14 3.5 77.6461 0.0000
15 3.7 64.9401 0.0000
16 3.9 67.4513 0.0000
17 4.1 58.6410 0.0000
18 4.3 46.4639 0.0000
19 4.5 49.2758 0.0000
20 4.7 38.9291 0.0000
21 4.9 33.4905 0.0000
22 5.1 32.6017 0.0000
23 5.3 18.8720 0.0000
24 5.5 19.7964 0.0000
25 5.7 18.2054 0.0000
26 5.9 12.6020 0.0000
27 6.1 9.9520 0.0000
28 6.3 7.6437 0.0000
29 6.5 6.7534 0.0000
30 6.7 3.8908 0.0000
31 6.9 2.2642 0.0000
32 7.1 0.9480 0.0000
33 7.3 0.6369 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 16.1943 9.6665
2 1.1 37.6656 9.9829
3 1.3 29.5169 9.3591
4 1.5 46.9220 8.7764
5 1.7 37.0378 9.2521
6 1.9 46.8463 10.8229
7 2.1 67.0927 12.0004
8 2.3 69.8175 10.2835
9 2.5 63.5058 10.7447
10 2.7 55.2689 9.6252
11 2.9 61.5172 9.9312
12 3.1 53.3983 9.6202
13 3.3 58.2105 9.8768
14 3.5 54.7884 8.7667
15 3.7 49.7248 9.1978
16 3.9 54.6984 9.4657
17 4.1 45.1580 10.4898
18 4.3 14.8777 12.4735
19 4.5 56.6020 14.0568
20 4.7 36.3010 12.5285
21 4.9 25.3927 10.5629
22 5.1 18.8644 8.6682
23 5.3 12.5913 7.7026
24 5.5 20.1414 8.5558
25 5.7 16.0128 6.8300
26 5.9 2.1118 6.2869
27 6.1 -0.6422 6.5106
28 6.3 12.4820 5.5506
29 6.5 16.5527 6.9688
30 6.7 5.0485 7.2969
31 6.9 0.9869 6.2797
32 7.1 4.4679 5.1723
33 7.3 -1.7112 5.6195
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 6 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 16.3286 5.5761
2 1.1 11.1221 4.8309
3 1.3 11.8297 4.8297
4 1.5 2.6597 2.7921
5 1.7 12.1272 4.4049
6 1.9 22.2163 5.7411
7 2.1 25.0318 6.0691
8 2.3 8.2186 3.6860
9 2.5 14.5177 4.8253
10 2.7 10.4123 3.9384
11 2.9 10.9153 3.9374
12 3.1 12.3702 4.1761
13 3.3 12.3701 4.1761
14 3.5 5.4734 2.7841
15 3.7 10.9782 3.9373
16 3.9 11.0253 3.9372
17 4.1 23.5685 5.7392
18 4.3 55.6143 8.8034
19 4.5 55.5829 8.8034
20 4.7 47.2627 8.1163
21 4.9 33.2805 6.8192
22 5.1 20.8318 5.3910
23 5.3 16.6560 4.8219
24 5.5 19.4241 5.2082
25 5.7 9.6806 3.6828
26 5.9 12.5117 4.1758
27 6.1 15.2797 4.6166
28 6.3 5.5362 2.7839
29 6.5 11.0883 3.9371
30 6.7 18.0636 5.0187
31 6.9 13.9036 4.4017
32 7.1 6.9596 3.1124
33 7.3 11.0882 3.9371
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 6 in period 2.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 29.4771 0.5899
2 1.1 27.2123 0.5668
3 1.3 22.6533 0.5171
4 1.5 19.4184 0.4788
5 1.7 16.8351 0.4458
6 1.9 14.9374 0.4200
7 2.1 14.8755 0.4191
8 2.3 13.9639 0.4060
9 2.5 13.9764 0.4062
10 2.7 11.3188 0.3655
11 2.9 10.5675 0.3532
12 3.1 9.2315 0.3301
13 3.3 9.4194 0.3334
14 3.5 8.7382 0.3212
15 3.7 8.2970 0.3129
16 3.9 8.2763 0.3126
17 4.1 8.2735 0.3125
18 4.3 7.5080 0.2977
19 4.5 7.8151 0.3037
20 4.7 7.4363 0.2963
21 4.9 6.3268 0.2733
22 5.1 6.3038 0.2728
23 5.3 6.7527 0.2823
24 5.5 6.4345 0.2756
25 5.7 7.3066 0.2937
26 5.9 7.3766 0.2951
27 6.1 6.3625 0.2741
28 6.3 4.9818 0.2425
29 6.5 5.3590 0.2515
30 6.7 4.8879 0.2402
31 6.9 5.1096 0.2456
32 7.1 5.5724 0.2565
33 7.3 6.6229 0.2796


==> anc/data/Period_2/True_baseline_per_baseline_bin.txt <==
#######################################################################################
# PROSPECT Collaboration                                                              #
# Supplemental Material: True baseline distribution for each baseline bin in period 2 #
# Generated on 11/12/2024                                                             #
#######################################################################################
#
# Baseline distribution per baseline bin is presented as a 100x6 matrix
# The 6 columns represent each of the baseline bins.
# The 100 rows correspond to the baseline coverage of the prospect detector [6.94,8.94] m with a bin width of 0.02 m.
#
9.93559e+42 1.2785e+41 0 0 0 0 
1.14264e+43 2.64426e+41 0 0 0 0 
1.27732e+43 4.98992e+41 0 0 0 0 
2.94156e+43 2.44843e+42 0 0 0 0 
1.58126e+43 2.356e+42 0 0 0 0 
1.63531e+43 3.42005e+42 0 0 0 0 
1.66249e+43 4.93163e+42 0 0 0 0 
1.66041e+43 6.47867e+42 0 0 0 0 
1.60594e+43 8.49879e+42 0 0 0 0 
1.51882e+43 1.07167e+43 2.12401e+39 0 0 0 
2.67947e+43 2.95632e+43 6.11815e+40 0 0 0 
1.13534e+43 1.87193e+43 1.60705e+41 0 0 0 
9.85108e+42 2.14616e+43 3.70791e+41 0 0 0 
8.21154e+42 2.40593e+43 7.89007e+41 0 0 0 
6.7694e+42 2.60754e+43 1.49714e+42 0 0 0 
5.44393e+42 2.78991e+43 2.59116e+42 0 0 0 
7.06066e+42 5.87238e+43 9.79407e+42 0 0 0 
2.1599e+42 2.94964e+43 8.13422e+42 0 0 0 
1.46038e+42 2.88096e+43 1.12011e+43 6.91319e+38 0 0 
9.632e+41 2.75321e+43 1.44046e+43 1.25672e+39 0 0 
5.55953e+41 2.55393e+43 1.80096e+43 1.72759e+40 0 0 
3.11724e+41 2.32677e+43 2.19261e+43 6.98663e+40 0 0 
1.55884e+41 2.08577e+43 2.56918e+43 1.88931e+41 0 0 
1.00276e+41 3.32369e+43 6.30239e+43 1.40313e+42 0 0 
6.85771e+39 1.24394e+43 3.66294e+43 1.69848e+42 0 0 
6.19637e+38 9.84634e+42 3.90314e+43 2.87266e+42 0 0 
0 7.48457e+42 4.06567e+43 4.2938e+42 0 0 
0 5.54398e+42 4.16992e+43 6.19336e+42 0 0 
0 4.02953e+42 4.16798e+43 8.63351e+42 0 0 
0 4.32547e+42 7.92882e+43 2.55269e+43 0 0 
0 9.84486e+41 3.62652e+43 1.76049e+43 1.85299e+39 0 
0 5.34623e+41 3.27416e+43 2.1106e+43 6.77658e+39 0 
0 2.30118e+41 2.91224e+43 2.47468e+43 3.04706e+40 0 
0 1.04817e+41 2.51434e+43 2.80888e+43 8.08248e+40 0 
0 3.5816e+40 2.11692e+43 3.12239e+43 1.91745e+41 0 
0 1.26041e+40 3.10811e+43 7.02206e+43 1.24512e+42 0 
0 0 1.05396e+43 3.7942e+43 1.45109e+42 0 
0 0 7.74566e+42 3.90216e+43 2.27238e+42 0 
0 0 5.58475e+42 3.94864e+43 3.46998e+42 0 
0 0 3.78732e+42 3.8247e+43 4.91038e+42 0 
0 0 2.3847e+42 3.70062e+43 6.74588e+42 0 
0 0 1.4758e+42 3.49563e+43 8.87548e+42 0 
0 0 1.22927e+42 6.24285e+43 2.50972e+43 9.08245e+39 
0 0 1.72045e+41 2.64182e+43 1.64426e+43 1.9831e+40 
0 0 6.89348e+40 2.30267e+43 1.92728e+43 6.51741e+40 
0 0 1.91097e+40 1.96492e+43 2.16377e+43 1.44491e+41 
0 0 4.4695e+39 1.64878e+43 2.38207e+43 3.07956e+41 
0 0 5.53611e+38 1.33622e+43 2.57024e+43 5.95312e+41 
0 0 0 1.88017e+43 5.41871e+43 2.36859e+42 
0 0 0 6.0984e+42 2.76856e+43 2.10977e+42 
0 0 0 4.38278e+42 2.70498e+43 2.96521e+42 
0 0 0 2.95188e+42 2.5779e+43 3.80163e+42 
0 0 0 1.91347e+42 2.42063e+43 4.94136e+42 
0 0 0 1.17651e+42 2.21447e+43 5.98402e+42 
0 0 0 1.07675e+42 3.66639e+43 1.53582e+43 
0 0 0 1.46829e+41 1.4324e+43 9.033e+42 
0 0 0 6.76074e+40 1.16974e+43 1.01305e+43 
0 0 0 2.44318e+40 9.46286e+42 1.08894e+43 
0 0 0 5.03827e+39 7.2281e+42 1.12507e+43 
0 0 0 2.02415e+39 5.4663e+42 1.16512e+43 
0 0 0 0 3.92856e+42 1.14115e+43 
0 0 0 0 4.53631e+42 2.19953e+43 
0 0 0 0 1.0739e+42 9.83621e+42 
0 0 0 0 6.16656e+41 9.20706e+42 
0 0 0 0 3.64612e+41 8.31742e+42 
0 0 0 0 1.82471e+41 7.11695e+42 
0 0 0 0 7.67522e+40 6.1832e+42 
0 0 0 0 3.9155e+40 9.15183e+42 
0 0 0 0 1.37052e+39 3.26278e+42 
0 0 0 0 9.07638e+38 2.4996e+42 
0 0 0 0 0 1.86056e+42 
0 0 0 0 0 1.32701e+42 
0 0 0 0 0 9.61683e+41 
0 0 0 0 0 1.03198e+42 
0 0 0 0 0 2.4351e+41 
0 0 0 0 0 1.2552e+41 
0 0 0 0 0 7.13383e+40 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 


==> anc/data/Period_3/Detector_Response_Baseline_1.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 1 in period 3 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 1 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.066214 0.151758 0.198058 0.205521 0.219131 0.215672 0.142274 0.0754572 0.0443401 0.0229831 0.00923068 0.00418195 0.00482566 0.00418135 0.00332832 0.00294203 0.00233829 0.00236459 0.00224097 0.00202142 0.0018182 0.00142537 0.00116693 0.00116021 0.00167082 0.00139211 0.00134565 0.00154529 0.00121904 0.00108834 0.00114154 0.00107933 0.000725269 0.000860488 0.000834546 0.00117201 0.0010649 0.000657591 0.000700212 0.000469655 0.000614889 0.00064983 0.000443695 0.000462312 0.000751099 0.000694343 0.000603448 0.000373726 0.000619303 0.000535973 0.00040775 0.00056739 0.000702453 0.000740197 0.000480809 0.00044717 0.00026037 0.00046931 0.00056681 0.000470262 0.0003643 0.00077142 0.000749046 0.000681975 0.000250592 0.000348235 0.000398375 0.000538644 0.000441528 0.000466928 0.000497118 0.000183356 0.000492299 0.000216993 0.000467394 0.000340614 0.00037159 0.000407455 0.000278833 0.000318833 0.000408548 0.000375353 
0.000860641 0.0137148 0.0730983 0.178027 0.237662 0.224565 0.228308 0.209529 0.142293 0.0750549 0.0433389 0.0245282 0.0094903 0.00506616 0.00419218 0.00436799 0.00379203 0.00281402 0.00348168 0.00196398 0.00315912 0.00275193 0.00207959 0.00185369 0.0016034 0.0014254 0.00157927 0.00177086 0.00147811 0.00132203 0.00113854 0.00148021 0.00108585 0.00125802 0.00114033 0.00101357 0.00110344 0.0010956 0.000830977 0.000816808 0.00126503 0.000694035 0.000939471 0.00100906 0.00056044 0.000535214 0.000799626 0.000465924 0.000819524 0.00084796 0.000715463 0.000522721 0.000806841 0.000880845 0.000680654 0.000692461 0.000855348 0.000831742 0.000877607 0.00057305 0.000381072 0.000508135 0.000747919 0.000667276 0.000501918 0.000586225 0.000503171 0.000448636 0.000399805 0.000344596 0.000507794 0.000444073 0.000746213 0.000342002 0.000560499 0.000525901 0.00033535 0.000277418 0.000522172 0.00043252 0.000541037 0.000367086 
0 0 0.000874476 0.0161307 0.0875669 0.191919 0.236218 0.225381 0.225846 0.205493 0.138654 0.0707796 0.0450081 0.0233835 0.010288 0.00588344 0.00545972 0.0043328 0.00383831 0.00298909 0.00372912 0.00290595 0.00306755 0.00243698 0.00250984 0.00244043 0.00172165 0.00188317 0.00158813 0.00126643 0.00129692 0.00212651 0.00132401 0.00149624 0.00110421 0.00128856 0.000990422 0.0011389 0.00107901 0.00120826 0.00121009 0.000908866 0.00100163 0.000922721 0.00101054 0.000822854 0.000442562 0.00102137 0.000990479 0.000500914 0.000631235 0.000851435 0.0010333 0.000553181 0.000514892 0.00115334 0.000559599 0.000940893 0.000633552 0.000692474 0.000499691 0.000563915 0.000776623 0.000755253 0.000503718 0.000500448 0.000372989 0.000473279 0.000530837 0.000744917 0.000526307 0.000555944 0.000605204 0.000479305 0.000499647 0.000530017 0.000455666 0.000726177 0.000437159 0.000340449 0.000282206 0.000554442 
0 0 0 0 0.00161413 0.021481 0.0931646 0.186404 0.233567 0.221529 0.217891 0.197044 0.128972 0.0724435 0.0414057 0.0213877 0.0106096 0.00629777 0.00579485 0.00476589 0.00463644 0.0035436 0.00282502 0.00325388 0.00273155 0.00264364 0.00219042 0.00200733 0.00172762 0.00183158 0.00154329 0.00183351 0.00186533 0.00110245 0.00163881 0.00182635 0.0015123 0.00115502 0.00120819 0.00156387 0.00111743 0.0010434 0.000949052 0.00111279 0.00113329 0.00101238 0.000685954 0.000865916 0.000878671 0.000863426 0.000866839 0.000818647 0.000912849 0.000496375 0.000886094 0.000724832 0.000636276 0.000854121 0.000818658 0.000725504 0.00085499 0.000701974 0.000914819 0.000444913 0.000779512 0.000629065 0.000686886 0.000604542 0.000785182 0.000565193 0.000790387 0.000367863 0.000470968 0.000543576 0.000756292 0.000570918 0.000562691 0.000805929 0.000373315 0.000495531 0.000441724 0.000435489 
0 0 0 6.6684e-05 3.12609e-05 3.32255e-05 0.00201919 0.0247068 0.0956109 0.19223 0.229369 0.216709 0.217958 0.186771 0.12446 0.0709351 0.042148 0.022469 0.0108698 0.0072696 0.00592131 0.00464369 0.00484852 0.00440115 0.00359857 0.00293833 0.00277414 0.00302612 0.00217095 0.00225853 0.00198684 0.00211616 0.00212261 0.0017141 0.00175285 0.00159058 0.001336 0.00149948 0.00169765 0.00144893 0.00135656 0.00133779 0.0012474 0.0011338 0.00130002 0.000973378 0.00103651 0.00110263 0.000916267 0.0011431 0.00103882 0.000781212 0.00101858 0.00107485 0.000757834 0.000715753 0.000753086 0.000775699 0.000599781 0.000847346 0.000705217 0.000652893 0.000751956 0.000808144 0.000730681 0.000719479 0.000528974 0.000505803 0.000430194 0.000721684 0.000743825 0.000429845 0.000561729 0.000566915 0.000410285 0.000492007 0.000807024 0.000565512 0.000527758 0.000584914 0.000843583 0.000414969 
0 0 0 0 3.09415e-05 2.93975e-05 0 0.000224642 0.00409034 0.0281076 0.104708 0.192122 0.225234 0.218626 0.214848 0.182897 0.122182 0.0709492 0.040683 0.0221982 0.0102393 0.0068681 0.00526456 0.00505371 0.00502023 0.00453924 0.00405225 0.00366186 0.00364933 0.00283684 0.003172 0.0020197 0.00194831 0.00171593 0.00214651 0.00192128 0.0017802 0.00167764 0.00159674 0.00141955 0.00132817 0.00140323 0.00123071 0.000904591 0.00144918 0.0011485 0.00113595 0.00119842 0.000972875 0.00130341 0.00119392 0.00110447 0.00119894 0.00129282 0.00118076 0.000819174 0.00105832 0.000684568 0.000981207 0.000979167 0.000799722 0.00091256 0.000898677 0.000763129 0.00100796 0.00061926 0.000735389 0.00080661 0.0007685 0.000533348 0.000757233 0.000593088 0.000502821 0.000368569 0.000432328 0.000506011 0.000474428 0.000702274 0.00072463 0.00081472 0.000526877 0.000523639 
6.44864e-05 6.64447e-05 3.12609e-05 0 9.76992e-05 3.32192e-05 3.34585e-05 0 0 0.000324687 0.00454586 0.0353636 0.10855 0.192633 0.220496 0.215155 0.211616 0.172219 0.115945 0.069666 0.0387765 0.0210609 0.0101603 0.00754776 0.00679892 0.00538937 0.00500083 0.00429364 0.0037856 0.00390341 0.0038124 0.0032351 0.00307647 0.00226285 0.00170866 0.00269427 0.0020143 0.00190126 0.00171019 0.00147506 0.00166179 0.00141553 0.00165667 0.00151481 0.00155618 0.00143087 0.00117944 0.0013967 0.00129489 0.00123846 0.00126477 0.0011352 0.00133361 0.00112646 0.000950895 0.000855931 0.00101114 0.00116621 0.000884276 0.000496193 0.00108564 0.000949189 0.000913214 0.000814694 0.000763984 0.000693085 0.00093347 0.000782206 0.000972055 0.000696685 0.000820169 0.000500151 0.000785831 0.000936411 0.000646494 0.000478772 0.000643302 0.000408683 0.000436248 0.000567406 0.000623332 0.000588533 
0 0 3.12609e-05 0 0 3.09965e-05 0 0 3.09415e-05 0 0 0.000508777 0.00583258 0.0392109 0.114186 0.197247 0.218483 0.218255 0.205562 0.168809 0.110706 0.0671288 0.0381454 0.0195652 0.0119573 0.00722182 0.00678253 0.00557303 0.0045317 0.00387497 0.00392233 0.00356 0.00301149 0.00311218 0.0029492 0.00223375 0.00204242 0.00257839 0.00186303 0.00189063 0.00163536 0.00145516 0.00191806 0.00169452 0.00208929 0.00141662 0.00114926 0.00123481 0.000972927 0.00133604 0.000860017 0.00138242 0.00110404 0.00107591 0.00119916 0.00100674 0.00078551 0.00108282 0.000730174 0.000819266 0.000935241 0.000793018 0.00129587 0.000919166 0.000710105 0.00075722 0.000597264 0.000724823 0.00119063 0.000732624 0.000914733 0.000658456 0.000692379 0.000595318 0.000851727 0.000401233 0.000507938 0.000473396 0.000564978 0.000793451 0.000480321 0.000760377 
0 0 0 0 0 0 0 0 0 0 0 0 3.09415e-05 0.000709942 0.00826589 0.0444846 0.117365 0.189884 0.2177 0.209914 0.198849 0.162229 0.105711 0.0623404 0.036331 0.0188215 0.0109157 0.00833422 0.00608582 0.00524543 0.00476745 0.0037789 0.00430608 0.00301443 0.00347212 0.00326153 0.00314679 0.00306439 0.00252009 0.00232149 0.00237451 0.00221886 0.00206009 0.0014461 0.00141722 0.00139161 0.00120987 0.00149091 0.00146281 0.00136823 0.000957588 0.00117632 0.00134206 0.00110579 0.00154726 0.00117997 0.000699934 0.00133912 0.00109531 0.000949278 0.000695257 0.00104446 0.000764725 0.000905042 0.0006917 0.00121601 0.000760189 0.000757671 0.000412395 0.000790565 0.000749095 0.000714851 0.00101914 0.000681349 0.000631637 0.000624908 0.000782403 0.000788242 0.000812862 0.000687903 0.000679891 0.000563274 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.2623e-05 0.00129659 0.00962534 0.0489796 0.126221 0.192572 0.214408 0.204851 0.200715 0.156589 0.106505 0.0591957 0.0354162 0.0204179 0.00966982 0.00782836 0.00597179 0.00574931 0.00543088 0.00430453 0.00432594 0.00369456 0.00292992 0.00303974 0.00302042 0.00290205 0.00222001 0.0025897 0.00242159 0.00204549 0.0021117 0.00178188 0.001786 0.00125366 0.00156962 0.00124523 0.00169902 0.00162477 0.00137293 0.00169181 0.00139201 0.000932449 0.000894791 0.00119457 0.00134514 0.00107215 0.00133677 0.000997483 0.00121809 0.000909626 0.000913779 0.00122605 0.000722413 0.000950498 0.000862974 0.000740215 0.000986013 0.000943022 0.000793631 0.000913212 0.000413085 0.000887276 0.000710157 0.000599753 0.000751352 0.000820436 0.000791891 0.000537842 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32255e-05 0.00209051 0.0145279 0.0535864 0.131908 0.190365 0.211892 0.213049 0.189621 0.152055 0.100113 0.059306 0.0336225 0.0185722 0.0106168 0.00680611 0.00681232 0.00559139 0.00566591 0.00449721 0.00429464 0.00371825 0.00294988 0.00358144 0.00311631 0.0027898 0.0024989 0.00279446 0.00230256 0.00213492 0.00175328 0.00205258 0.00197325 0.00137426 0.0013989 0.00114259 0.00141949 0.00139157 0.000873419 0.00122723 0.00135142 0.00119312 0.00127031 0.000827692 0.00106609 0.0011277 0.000804633 0.00073469 0.000885106 0.000763736 0.0010028 0.000616387 0.000937781 0.00110253 0.00106632 0.000818424 0.000830805 0.000766727 0.000788388 0.00073678 0.000717919 0.000784878 0.000630713 0.000996163 0.000429408 0.000534389 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.6684e-05 0.00232352 0.0160395 0.0610389 0.136036 0.184372 0.201596 0.205636 0.185881 0.145229 0.0972222 0.058676 0.0332693 0.0182843 0.0114043 0.00855698 0.0065419 0.00667623 0.00522321 0.0051537 0.00430112 0.00414357 0.00345063 0.00292468 0.00317591 0.00271419 0.0028696 0.00234757 0.00243203 0.00213537 0.00196721 0.00179905 0.00147584 0.00170739 0.00190679 0.00145064 0.00120914 0.00200292 0.00187282 0.00130004 0.0012465 0.000736203 0.00104754 0.00120866 0.00110438 0.00114072 0.00107348 0.000970439 0.000965135 0.000732452 0.000944798 0.000729628 0.000879007 0.00109534 0.00104046 0.000821092 0.000783845 0.000846451 0.000623922 0.000731395 0.000784992 0.000984634 0.000514378 0.000736869 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34585e-05 0 0 0.000388537 0.00355236 0.0177494 0.0634874 0.131592 0.1904 0.204535 0.203446 0.177264 0.141924 0.0926261 0.0563331 0.0337137 0.0204435 0.011235 0.0079525 0.00658011 0.00625076 0.00534754 0.00483446 0.0044124 0.00378561 0.00333664 0.00336921 0.00346877 0.00304708 0.00286886 0.00269382 0.00195516 0.00235037 0.00166519 0.00161921 0.00237356 0.0018656 0.00197856 0.00155403 0.00162845 0.00160124 0.0016997 0.00142352 0.00140808 0.00148932 0.00137029 0.00137698 0.00106535 0.00117354 0.000979754 0.0013007 0.000983741 0.000636287 0.00110567 0.000971849 0.00123915 0.000761376 0.000847896 0.000719501 0.000986595 0.000817392 0.000757404 0.000734785 0.00105576 0.000866939 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000450967 0.00468127 0.0236187 0.0688321 0.139966 0.18611 0.20097 0.194835 0.172889 0.135927 0.0921391 0.0552723 0.0322668 0.0179069 0.0130309 0.00865868 0.00706263 0.00623224 0.00549112 0.00502975 0.00415898 0.00427227 0.00369784 0.00324366 0.00292318 0.00297336 0.00280778 0.00246767 0.00275092 0.00241943 0.0018674 0.00158323 0.00199627 0.00138079 0.00186856 0.00182614 0.00185489 0.00169997 0.00183974 0.00158229 0.00134095 0.00157344 0.00118268 0.00116659 0.00177271 0.00121083 0.000972527 0.000978616 0.000509919 0.00143645 0.0012249 0.000786337 0.00111493 0.00092789 0.000821074 0.0008226 0.000888351 0.000818333 0.00110335 0.00121615 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000547178 0.00503307 0.0244376 0.0767325 0.14296 0.186036 0.198814 0.193139 0.170811 0.136045 0.0864361 0.0531236 0.0307362 0.0187843 0.0110805 0.00898903 0.00674414 0.00607115 0.00596458 0.00478497 0.00469398 0.00359134 0.0041014 0.00327045 0.00293331 0.00337425 0.00326778 0.00236586 0.00272997 0.0019169 0.00207092 0.00203952 0.0019778 0.0014836 0.00161359 0.00168019 0.0021024 0.00146735 0.00105095 0.00136561 0.00110968 0.00120736 0.0014107 0.000956643 0.00116361 0.000819233 0.000927328 0.00136108 0.00076021 0.00135496 0.000640788 0.000959571 0.00103385 0.000861669 0.000907926 0.00101041 0.0013694 0.000770868 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.42157e-05 0.000704674 0.00696011 0.0287958 0.0787595 0.143834 0.180783 0.195519 0.188641 0.168763 0.124753 0.0866126 0.0531429 0.0323202 0.0193285 0.0125528 0.00879908 0.00758749 0.00626723 0.00596018 0.00523625 0.00479127 0.0039891 0.00347207 0.0023663 0.00323952 0.00304378 0.00265969 0.00241627 0.00231281 0.00261145 0.00214639 0.00201145 0.00188876 0.00176938 0.00195195 0.00168163 0.00180364 0.00200925 0.00170531 0.00137586 0.00135948 0.00154836 0.0013037 0.00150683 0.00113432 0.000759701 0.00162943 0.00132666 0.000980266 0.00113628 0.00101176 0.00133221 0.00133356 0.00106359 0.0011322 0.000597816 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34585e-05 5.8795e-05 0.00124329 0.00712714 0.0318469 0.079929 0.139484 0.181936 0.191324 0.187405 0.164804 0.123352 0.0811749 0.0496059 0.0306886 0.0203966 0.0113322 0.00879914 0.00746575 0.00620417 0.00558529 0.00519632 0.00507469 0.00396795 0.00391305 0.0037238 0.00345354 0.003148 0.00286166 0.00269081 0.00258113 0.00221783 0.00237791 0.00178022 0.00252193 0.0019617 0.00185163 0.00173975 0.00133309 0.0016364 0.00167599 0.00169326 0.00148471 0.00106947 0.00107621 0.00170873 0.00144128 0.000969611 0.00158362 0.000821857 0.00126173 0.000904516 0.000949015 0.001376 0.00116872 0.0010509 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09965e-05 0 0 0 0 0 0 0 0 0.000126424 0.00136564 0.00904776 0.0362088 0.0856688 0.139628 0.182945 0.186145 0.185729 0.166252 0.118612 0.0804629 0.0493339 0.0288181 0.0182446 0.0109535 0.00865955 0.0085124 0.00596945 0.00681775 0.00497434 0.00402806 0.00366576 0.00349776 0.00351314 0.00330336 0.00302338 0.00243174 0.00212822 0.00279901 0.00196659 0.00221406 0.00197996 0.00182416 0.00181743 0.0017828 0.00178386 0.00146372 0.00198294 0.00139631 0.00167735 0.00156385 0.00110829 0.00154539 0.00137682 0.00117821 0.00147861 0.00142874 0.00129157 0.00116695 0.00134531 0.00120944 0.000816236 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000443229 0.00202211 0.00973265 0.0392123 0.0889717 0.148199 0.176708 0.190405 0.17778 0.152215 0.117096 0.0800763 0.0495521 0.029696 0.0184637 0.0128217 0.00837559 0.00714526 0.00694105 0.00547213 0.00552574 0.00417585 0.00406245 0.00379927 0.00433486 0.00312274 0.00302956 0.0026511 0.00271595 0.00254288 0.00225513 0.00221383 0.00246528 0.00206564 0.0019648 0.00167677 0.00199958 0.00158926 0.0015478 0.00133929 0.00157985 0.00126398 0.00104239 0.00136561 0.00149678 0.00133658 0.000644089 0.00110897 0.00125854 0.00138666 0.00110883 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000348768 0.00253498 0.012461 0.0411326 0.0912554 0.146975 0.175045 0.185554 0.175662 0.152233 0.113183 0.0760945 0.0474083 0.0286678 0.0182689 0.0112057 0.00926631 0.00813941 0.00681827 0.00670646 0.0053607 0.00421986 0.0042307 0.0034626 0.00376768 0.00330028 0.0030091 0.00248913 0.00274128 0.00231926 0.00231923 0.00264795 0.00212637 0.00205309 0.00161795 0.00214536 0.00172229 0.00119072 0.00188417 0.00189547 0.00168544 0.00161235 0.00178836 0.00133264 0.00146528 0.00148487 0.00141621 0.000977415 0.00156086 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09965e-05 0 0 0 0 0 0 0 9.77056e-05 0.000256222 0.00302503 0.0133446 0.0464263 0.0943434 0.14359 0.176164 0.18022 0.172449 0.146451 0.10891 0.075805 0.0466544 0.0296411 0.0182312 0.0139851 0.00998985 0.00807702 0.00723561 0.00619937 0.00559028 0.0046531 0.00398032 0.00431787 0.0038948 0.00266737 0.00352881 0.0033417 0.00254071 0.00230487 0.00279521 0.00211673 0.00204001 0.0027377 0.00216204 0.00185106 0.00206339 0.00173758 0.00163248 0.00179055 0.00139324 0.00141823 0.00123391 0.00162108 0.0015824 0.00149721 0.00139963 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34585e-05 0 0 0 0 0 0 0 0 0 0 0 0 3.32255e-05 0.000321779 0.00385873 0.0154621 0.0480058 0.0989583 0.144949 0.171845 0.179196 0.167828 0.141919 0.105284 0.0715948 0.0471099 0.0287376 0.019122 0.0122192 0.0104363 0.00726947 0.00693447 0.00612023 0.00650869 0.00535338 0.00396344 0.00383863 0.00340504 0.00337784 0.00283047 0.00298911 0.00271118 0.00283305 0.0020471 0.00211626 0.0023519 0.00187464 0.00187422 0.00149021 0.00179693 0.00206332 0.00201612 0.00175905 0.00140634 0.00118141 0.00134612 0.00157029 0.00136915 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.41607e-05 0.000764851 0.00382078 0.0175201 0.0524928 0.0970085 0.144931 0.174734 0.179838 0.165037 0.140733 0.106233 0.0724657 0.0472018 0.0286142 0.0181274 0.0125366 0.0112422 0.00845842 0.00691345 0.00621206 0.00603399 0.00470898 0.00431693 0.00362379 0.0037385 0.00360425 0.00350887 0.00282675 0.00321242 0.00210965 0.00222301 0.00212446 0.00215304 0.00237786 0.0019077 0.00196586 0.00182487 0.00203499 0.0018782 0.00188925 0.00159784 0.00151375 0.00196314 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34585e-05 0.00090131 0.0047043 0.0187912 0.05291 0.0995553 0.145513 0.169269 0.171184 0.162567 0.136865 0.100933 0.0710099 0.0431323 0.0280959 0.0197865 0.0139711 0.0100062 0.00895608 0.0074353 0.00619897 0.00557583 0.0051607 0.00466938 0.00386165 0.00433665 0.00317609 0.00282413 0.00259567 0.00287294 0.00265557 0.00315451 0.00263601 0.00207833 0.00216389 0.00225497 0.00183035 0.00195419 0.0019319 0.00207557 0.00161023 0.0020256 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130612 0.00102167 0.00624357 0.0216648 0.0557833 0.101127 0.145191 0.16602 0.172339 0.156145 0.13353 0.100196 0.0685484 0.0442946 0.0302091 0.0205294 0.0137032 0.00976166 0.00873224 0.00704789 0.00640286 0.00573409 0.00496529 0.00426689 0.00390007 0.00451634 0.00266784 0.00305544 0.00347852 0.00234172 0.00269653 0.00243545 0.00254032 0.00215969 0.00239298 0.00224269 0.0019707 0.00219429 0.00146405 0.0019212 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09965e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09415e-05 0.000128431 0.00134162 0.00603 0.0243849 0.0576252 0.105687 0.143002 0.167503 0.164922 0.159547 0.125742 0.0957146 0.0654699 0.0416884 0.028806 0.0190291 0.0132963 0.0100703 0.00791119 0.00718464 0.00697657 0.00568614 0.00508697 0.00426048 0.0049026 0.00370803 0.00361246 0.0033549 0.00293328 0.00286386 0.0027881 0.00259582 0.00279196 0.00181015 0.00275031 0.00184591 0.00188587 0.00266902 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000288597 0.00176167 0.00752179 0.0264143 0.0586487 0.10406 0.14319 0.161156 0.16831 0.151657 0.126088 0.0934128 0.0660903 0.0443591 0.0284804 0.0203678 0.0127217 0.010388 0.00881347 0.00820079 0.00608473 0.00653038 0.00564951 0.00379515 0.00428615 0.0036524 0.00339505 0.00343982 0.00325595 0.00362586 0.00277986 0.00258495 0.00224548 0.0022927 0.0022433 0.00196575 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000355395 0.00200232 0.00901231 0.0261459 0.0610143 0.104337 0.140451 0.159581 0.158275 0.146521 0.126047 0.0916447 0.0604527 0.0441794 0.0291544 0.0195282 0.0144443 0.010952 0.0090959 0.00808114 0.00629592 0.00581988 0.0051508 0.00478136 0.00492121 0.00458469 0.00362991 0.0036324 0.00292062 0.00281338 0.00289704 0.0032685 0.00260256 0.00300439 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.16549e-05 0.000323756 0.00253198 0.0097131 0.0282683 0.0636134 0.105643 0.142899 0.156523 0.156939 0.14259 0.123931 0.0930468 0.0609456 0.0408014 0.0306776 0.0193125 0.013806 0.0103931 0.00897269 0.0068738 0.00706797 0.00572427 0.00533101 0.00510015 0.00464985 0.00418102 0.00338164 0.00377224 0.00325158 0.00302277 0.00274549 0.00252342 
0 0 0 0 3.09415e-05 0 0 0 0 0 0 0 0 3.12609e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.76256e-05 0.000423426 0.00273053 0.0113264 0.0304185 0.0618364 0.107864 0.138476 0.151827 0.155024 0.14116 0.118888 0.0845834 0.0618989 0.0426546 0.0288355 0.0203161 0.0148721 0.0109714 0.00972552 0.00830069 0.00643666 0.00638042 0.00491053 0.00468307 0.00476004 0.00395334 0.00315633 0.00351346 0.00312211 0.00334768 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000227166 0.000639031 0.00289 0.0125667 0.0323032 0.069692 0.104495 0.13772 0.15109 0.151708 0.138817 0.116067 0.0837164 0.0615158 0.0416136 0.0270759 0.0202552 0.0150024 0.0109059 0.00885813 0.00706854 0.00722582 0.00511541 0.00563369 0.00513299 0.00436103 0.00402642 0.00346496 0.00330075 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.44e-05 0.000914706 0.00370803 0.0130741 0.0334426 0.0682448 0.107667 0.137852 0.150075 0.151692 0.132605 0.109042 0.080288 0.0597955 0.0394184 0.0276024 0.0191859 0.0153543 0.0108815 0.00928159 0.00773968 0.00687294 0.00592678 0.00639227 0.00560016 0.00419615 0.00370717 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32192e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.1938e-05 0.000225201 0.000960336 0.00385681 0.0135788 0.0375197 0.0674654 0.105714 0.136715 0.150135 0.146589 0.131155 0.106221 0.0834375 0.0582085 0.039421 0.0268632 0.0181144 0.0137116 0.0107877 0.00910538 0.00807258 0.00675979 0.00631705 0.00510216 0.00416195 


==> anc/data/Period_3/Detector_Response_Baseline_2.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 2 in period 3 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 2 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.159948 0.360429 0.468047 0.462519 0.429131 0.372052 0.24203 0.120619 0.0617071 0.0339071 0.0136294 0.00838786 0.00733466 0.00676248 0.0061127 0.00535024 0.00435232 0.00388779 0.00348834 0.00316333 0.00277537 0.00326951 0.00200999 0.00215147 0.0026492 0.00161157 0.00220223 0.0019559 0.00178506 0.00187515 0.00164632 0.00128734 0.0017868 0.00147509 0.00158776 0.00130465 0.00123345 0.001211 0.00117035 0.00108055 0.0013381 0.0010042 0.00118219 0.00093988 0.00063959 0.000862968 0.00092267 0.000815036 0.000893597 0.000926409 0.000955735 0.00078013 0.00106081 0.00119179 0.000514756 0.000802615 0.000704725 0.000805429 0.000606172 0.000932126 0.00078657 0.000564808 0.000577684 0.000599987 0.00095213 0.000864499 0.000938325 0.000799471 0.000719192 0.000850558 0.000626515 0.000697186 0.000665675 0.000410785 0.000592156 0.000733117 0.000695372 0.000547233 0.000469478 0.000537203 0.00063488 0.00031639 
0.00264509 0.0359217 0.185 0.437955 0.566233 0.501683 0.437297 0.368266 0.228556 0.118813 0.0628083 0.033288 0.0154963 0.00826463 0.00956748 0.00742135 0.0067679 0.00618314 0.00576046 0.00498257 0.00413846 0.00370802 0.00363198 0.0032791 0.00313429 0.00271983 0.00268507 0.0024145 0.00225896 0.00240671 0.0024817 0.00251131 0.00202318 0.00167967 0.0017112 0.00144853 0.00124993 0.00148586 0.00122825 0.00122919 0.00149882 0.00122839 0.00146614 0.00108999 0.00127102 0.00129518 0.000853604 0.00115167 0.00106073 0.00103011 0.00124592 0.000842765 0.00144779 0.00127245 0.000846066 0.000941021 0.00096687 0.000837906 0.000739948 0.00126164 0.00108126 0.00112986 0.000514504 0.000816588 0.000871963 0.000607253 0.000642695 0.000784397 0.00066655 0.000447796 0.000705956 0.000949515 0.000765731 0.00104347 0.00081817 0.000592433 0.000507315 0.000719371 0.000734798 0.000573469 0.000412459 0.000536433 
0 9.93778e-05 0.00324227 0.0408858 0.217577 0.48287 0.56511 0.493281 0.427442 0.348366 0.22324 0.116025 0.0616382 0.0358518 0.0161894 0.0108311 0.00995028 0.00940811 0.00766144 0.00681835 0.00615806 0.00462287 0.0042487 0.00399849 0.00392298 0.00443575 0.00342282 0.00279133 0.00236249 0.00269529 0.00224959 0.00249251 0.00208976 0.00187715 0.00176932 0.00190436 0.00186244 0.00238255 0.00169957 0.00142725 0.00173871 0.00132441 0.00181435 0.00165882 0.00166911 0.00125108 0.0014202 0.00147487 0.00107066 0.00128233 0.000762161 0.00101855 0.000796219 0.00118063 0.00123201 0.00124881 0.00118694 0.001413 0.000915672 0.000845792 0.000654822 0.000984543 0.000907988 0.00104973 0.000988997 0.000816764 0.0008701 0.000919627 0.000675088 0.00100878 0.00054627 0.000594024 0.00103149 0.000676667 0.000968287 0.000942396 0.000853827 0.000639219 0.000564869 0.00077722 0.000500248 0.000826315 
0 6.17211e-05 0 6.98455e-05 0.00427381 0.0529983 0.233085 0.479086 0.554743 0.487522 0.421407 0.345252 0.216888 0.112685 0.0643436 0.0336718 0.0166563 0.0113145 0.0100408 0.0101258 0.0074319 0.00652011 0.00627436 0.00554383 0.00474711 0.00457712 0.00327861 0.00388471 0.00358144 0.00301475 0.00250599 0.00317689 0.00241519 0.00265486 0.00261305 0.00237108 0.00223881 0.00246061 0.00232102 0.00215781 0.00180589 0.00189099 0.00165597 0.00158471 0.00206077 0.00146776 0.00165372 0.00154563 0.00176994 0.00135936 0.00143929 0.00121213 0.00146178 0.00121823 0.00112872 0.00103702 0.00107225 0.00120784 0.00127963 0.00124546 0.00116055 0.000920852 0.00122365 0.00088771 0.00111386 0.000893696 0.000988607 0.000864927 0.000870695 0.000828684 0.000799175 0.00102964 0.000507392 0.000819296 0.000853805 0.000612833 0.000657972 0.000946454 0.000501674 0.000991407 0.000374898 0.000752098 
3.08793e-05 0 3.49228e-05 0 0 0.000164737 0.00565058 0.0661509 0.255757 0.485353 0.549461 0.480957 0.414268 0.327722 0.202067 0.112736 0.0623952 0.0326705 0.0175787 0.0114049 0.00960655 0.00934794 0.00758602 0.00681084 0.00625595 0.00544033 0.00545587 0.00468029 0.00423638 0.00392549 0.00319989 0.00323501 0.00298978 0.00327225 0.00310737 0.00293267 0.00261306 0.00216829 0.00273149 0.00215716 0.00209498 0.00143148 0.0014552 0.00151412 0.00153436 0.00162583 0.00143922 0.00167795 0.00153073 0.00160037 0.00151566 0.00142918 0.00144234 0.00139433 0.001668 0.00104046 0.00121407 0.00109422 0.00141452 0.00124778 0.000872875 0.00125108 0.00161968 0.00121237 0.00121658 0.00127452 0.000997642 0.000959905 0.000763555 0.00109364 0.00084718 0.0011733 0.000860003 0.000873282 0.000763263 0.000730387 0.000801313 0.000964003 0.00118221 0.000862922 0.000628268 0.000786486 
6.03918e-05 3.31384e-05 6.12452e-05 3.31474e-05 0 3.08793e-05 0 0.000225645 0.00915891 0.0732278 0.265919 0.481974 0.542119 0.476878 0.410442 0.31694 0.195603 0.106349 0.0603253 0.0324968 0.0193596 0.0126808 0.0107532 0.011009 0.0088916 0.00756756 0.00724248 0.00613673 0.00563127 0.00468672 0.00441204 0.00434717 0.00406484 0.00355173 0.00308777 0.00319171 0.0026517 0.00308623 0.00233855 0.00234438 0.00261582 0.00180822 0.00248598 0.00210472 0.00198099 0.00194112 0.00193645 0.00178318 0.00146954 0.00162433 0.00160868 0.0018907 0.00126617 0.00197866 0.00141636 0.00154885 0.0016632 0.00148566 0.00125502 0.00150733 0.00108939 0.00173617 0.001195 0.00138662 0.00110244 0.000929407 0.00137623 0.00101782 0.000890394 0.00144296 0.000934848 0.00119261 0.000916189 0.00101407 0.00117129 0.000933827 0.00109487 0.000732578 0.000930675 0.000795372 0.000828248 0.000446947 
3.08793e-05 9.12712e-05 3.31787e-05 6.61989e-05 3.49228e-05 0.000165299 6.01254e-05 6.63156e-05 6.63449e-05 0.00074786 0.01224 0.087208 0.278916 0.481825 0.523444 0.462526 0.401112 0.303039 0.190489 0.106754 0.0573807 0.0324463 0.0180941 0.0133531 0.0106577 0.0100248 0.00833555 0.00829726 0.00639933 0.00627466 0.00535133 0.00518843 0.00479356 0.00440484 0.0042876 0.00341767 0.0032672 0.0029395 0.00255695 0.00325802 0.00259764 0.00195614 0.0033938 0.00253114 0.00203053 0.00217519 0.00252617 0.00245523 0.00198637 0.0018815 0.00171382 0.00194196 0.00174524 0.00209765 0.00164449 0.00145563 0.00143311 0.00189668 0.00162751 0.00167054 0.000860541 0.00184117 0.00166694 0.00117707 0.00130292 0.0015645 0.000735041 0.00109985 0.00159097 0.00137199 0.000988357 0.00108008 0.00151827 0.000999654 0.00105005 0.0010335 0.00115706 0.000837775 0.00082996 0.00109048 0.00126267 0.000975903 
3.31384e-05 0 0 3.08793e-05 3.30328e-05 0 2.92461e-05 3.31384e-05 0 0 3.49228e-05 0.00102859 0.0169571 0.104872 0.294561 0.479815 0.516075 0.45867 0.387931 0.297971 0.178535 0.100726 0.0562111 0.0308068 0.0180958 0.0146961 0.0109236 0.00911035 0.00905202 0.00784207 0.00637 0.00574199 0.00595371 0.0055625 0.00466065 0.0046979 0.00412334 0.0042861 0.00357093 0.00342888 0.00331462 0.00279269 0.00267212 0.00259113 0.00279575 0.00246592 0.00217364 0.00222416 0.00202772 0.00228846 0.00238038 0.00183787 0.00174644 0.00175576 0.00204096 0.0019987 0.00186045 0.00154464 0.00177753 0.0016733 0.00131962 0.00145422 0.00175045 0.00136565 0.00190017 0.00125754 0.00113968 0.00156139 0.00136501 0.00107949 0.00125511 0.00156022 0.0011085 0.00103857 0.000860993 0.000700517 0.000890408 0.00118319 0.000836151 0.00128208 0.00103019 0.000900437 
0 0 0 0 0 0 0 0 0 0 0 0 0.000100903 0.00229147 0.0224236 0.115126 0.302689 0.482399 0.511137 0.449702 0.377157 0.283587 0.174552 0.0972871 0.058766 0.0321783 0.0193448 0.0125984 0.0123572 0.00963649 0.00912167 0.00774372 0.00783473 0.00593543 0.00572408 0.00554212 0.0050338 0.00444744 0.00348053 0.00391222 0.00337685 0.00362063 0.00377661 0.00268524 0.00354443 0.00245532 0.00242863 0.0020398 0.00195829 0.00209877 0.00204875 0.00182123 0.00225285 0.00204327 0.00211676 0.00165129 0.00157726 0.00149585 0.0018466 0.00145276 0.00128152 0.00143872 0.00154071 0.00151258 0.00158615 0.000875252 0.00147517 0.00173564 0.00103507 0.00136649 0.00102421 0.00135072 0.00105023 0.00129229 0.00150926 0.00140423 0.000953531 0.00103379 0.000778783 0.00114978 0.00124562 0.00115595 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000299143 0.00260852 0.0276427 0.127993 0.310799 0.472232 0.502361 0.44144 0.366189 0.272103 0.165717 0.0956798 0.0524022 0.030586 0.0190785 0.0141715 0.0124534 0.0112518 0.00889672 0.00775981 0.00733675 0.00545284 0.00531868 0.00534924 0.00458501 0.00480325 0.00363565 0.0039385 0.00412677 0.00369765 0.0032791 0.00305732 0.00301301 0.00292591 0.0026831 0.0027429 0.00254224 0.00235947 0.00261815 0.00244096 0.00206346 0.00210825 0.00188425 0.00183822 0.001967 0.00206027 0.00190447 0.00152477 0.00165255 0.00163051 0.001387 0.00173947 0.00167546 0.00137622 0.00188488 0.00137392 0.0012623 0.00103183 0.00142753 0.00100549 0.0017686 0.00133145 0.000830286 0.00161402 0.000857929 0.00112475 0.000964095 0.00143499 
0 0 0 0 0 0 0 0 0 0 0 3.49228e-05 0 0 0 0 0.000131945 0.0051233 0.0369115 0.142191 0.33167 0.468674 0.482864 0.438132 0.355305 0.259497 0.16497 0.0949375 0.0525203 0.0311376 0.0189902 0.0142098 0.0104499 0.0111051 0.0106144 0.00913731 0.00738327 0.00683522 0.00601322 0.00605681 0.00535533 0.00465944 0.00462661 0.00380063 0.00363364 0.00432834 0.00354219 0.00346619 0.00287227 0.00276945 0.00345736 0.00263398 0.0019 0.00230614 0.00227471 0.00226835 0.00176681 0.00187825 0.00219932 0.00187519 0.00193855 0.0021767 0.00163882 0.00152298 0.00178947 0.00213093 0.00177672 0.00186384 0.00175674 0.00141473 0.00151335 0.00103528 0.00169631 0.00171099 0.00150674 0.00158947 0.00147001 0.00131442 0.00127715 0.00115112 0.000954075 0.00116659 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51011e-05 0.000362443 0.00558725 0.0415213 0.154798 0.334384 0.45933 0.478446 0.421421 0.352457 0.255128 0.162074 0.0900569 0.0524595 0.0311925 0.0207846 0.0150901 0.012031 0.0110594 0.0106157 0.0089235 0.00780393 0.00742714 0.0055039 0.00561358 0.00478845 0.00480968 0.00494657 0.00425372 0.00378275 0.00371133 0.00342667 0.00425629 0.00287928 0.00312872 0.00280328 0.00280944 0.00285769 0.00277323 0.00225947 0.00271294 0.00230783 0.00212648 0.00256716 0.0026068 0.00177545 0.00178192 0.00180874 0.00203536 0.00206893 0.00221205 0.00147581 0.00230117 0.0015209 0.00157234 0.00142241 0.00150031 0.00149234 0.00119129 0.00171784 0.0016044 0.0012256 0.00124049 0.00157077 0.00122109 
0 0 0 0 0 0 0 0 0 3.51011e-05 0 0 0 0 0 0 0 0 0 3.30202e-05 0.000764612 0.00829538 0.050386 0.16795 0.348896 0.462049 0.468202 0.414941 0.337718 0.244807 0.157512 0.0842096 0.0506639 0.0318187 0.02072 0.0172476 0.0130871 0.0101837 0.00989193 0.00877267 0.00799068 0.00804755 0.00672409 0.00523897 0.00506293 0.00477684 0.00526313 0.00396327 0.00384645 0.00368189 0.00353706 0.00345539 0.00244555 0.00258877 0.0027438 0.00336184 0.00245376 0.00244731 0.0028238 0.0022427 0.00262277 0.00210274 0.00280846 0.00217325 0.00147279 0.00198599 0.00170562 0.0017875 0.0015868 0.00140924 0.00172765 0.00156526 0.00181168 0.00206226 0.00125886 0.00110804 0.00199496 0.0013289 0.00139847 0.00174839 0.00138635 0.00131665 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31384e-05 0.00130947 0.00979327 0.055511 0.179996 0.344138 0.456893 0.450426 0.407718 0.326699 0.239814 0.154509 0.0897115 0.0548165 0.0307544 0.0203012 0.0160958 0.0120984 0.0112869 0.0104678 0.00865838 0.00783105 0.00745451 0.00656734 0.00585084 0.00543436 0.00486268 0.0047763 0.00386413 0.00403245 0.00380384 0.00357175 0.00364202 0.00285018 0.00318593 0.00313049 0.00227262 0.00228305 0.00274579 0.00222371 0.00270747 0.00216347 0.00262949 0.00193318 0.0022108 0.00232883 0.00234441 0.00159591 0.00169689 0.00176888 0.00179 0.00218202 0.00205414 0.00150229 0.0020309 0.00115937 0.00122314 0.00130526 0.00140533 0.00175532 0.00124525 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000104947 0.00161244 0.0143349 0.0649253 0.190342 0.353561 0.446437 0.449825 0.393215 0.320461 0.232008 0.144613 0.0887591 0.0517481 0.0317001 0.0217271 0.0160946 0.0136932 0.0116151 0.0107658 0.00890537 0.00770261 0.00643905 0.00613527 0.00695815 0.00572328 0.004808 0.0046521 0.00458502 0.00384426 0.00376549 0.00395626 0.00331054 0.00390128 0.00295446 0.00324574 0.00296306 0.00272452 0.00289302 0.00219452 0.0025963 0.00305678 0.00227157 0.00217747 0.00174203 0.00213754 0.00196157 0.00225213 0.00195822 0.00244627 0.00144373 0.00183279 0.00213507 0.00178418 0.0019106 0.00168999 0.00183788 0.00160725 0.00106157 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30328e-05 0 0 0 0 0.000237126 0.00204417 0.0171382 0.0750766 0.197637 0.354668 0.444984 0.443024 0.383964 0.315879 0.22243 0.139527 0.0829499 0.0504416 0.0314957 0.0218435 0.017752 0.0142196 0.0107748 0.0106453 0.00908682 0.00895789 0.00725326 0.00729811 0.0062461 0.00541573 0.00458256 0.00533554 0.004814 0.00401526 0.00438557 0.00338362 0.00340348 0.00329848 0.00323528 0.00287079 0.00382436 0.00299142 0.00298869 0.00235346 0.0021752 0.00246444 0.00227201 0.00218098 0.00253154 0.002195 0.00158229 0.00214694 0.00206971 0.00223698 0.00199903 0.00172376 0.00170581 0.00167046 0.00145181 0.00165332 0.00180962 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000200222 0.00275875 0.020347 0.0814205 0.210936 0.354014 0.441271 0.42735 0.374766 0.305867 0.21516 0.138169 0.0836817 0.051305 0.0317407 0.0197282 0.0169248 0.0140252 0.0122077 0.0111278 0.00885051 0.00910607 0.00798617 0.00748781 0.0061744 0.00575092 0.00485054 0.00480589 0.00542396 0.00405121 0.00457433 0.00397345 0.00321987 0.00382205 0.00322034 0.00256849 0.00293679 0.00273241 0.00287151 0.00305438 0.00257006 0.0025618 0.00221244 0.00206776 0.00169894 0.00231513 0.0024685 0.00211978 0.00205011 0.0026187 0.00212467 0.00176033 0.00171682 0.00183365 0.00171088 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000257644 0.00346746 0.0234893 0.0888381 0.219348 0.348047 0.430799 0.422363 0.369916 0.295699 0.209582 0.136667 0.0805139 0.0519354 0.0326887 0.0219123 0.0162839 0.0138136 0.0113532 0.0123548 0.00976597 0.00878272 0.00839017 0.00687157 0.00608029 0.00565302 0.00547343 0.00487849 0.0040203 0.00488 0.00428965 0.00448488 0.00423193 0.0037021 0.00306343 0.00296515 0.0032037 0.00258904 0.002795 0.00270753 0.00267213 0.00202495 0.00214662 0.00208591 0.0025168 0.00220007 0.00212218 0.00156388 0.00215969 0.00170756 0.00237176 0.00143633 0.00217131 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000490767 0.00465184 0.0266465 0.096635 0.221698 0.355971 0.428528 0.414523 0.354654 0.286026 0.201511 0.132898 0.0816747 0.051508 0.0323152 0.0217537 0.0187392 0.0142118 0.0124809 0.0118503 0.00981697 0.00905753 0.00828741 0.00760266 0.00620202 0.00608001 0.0048862 0.00461166 0.00448997 0.00373126 0.00440509 0.00435862 0.00349916 0.00336495 0.00343682 0.00299074 0.00331108 0.00328473 0.00342819 0.00260081 0.00340889 0.00220607 0.00228288 0.00255007 0.0020011 0.00219369 0.002551 0.00228752 0.00179261 0.00238686 0.00169711 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000163205 0.000728397 0.00598504 0.0343948 0.106318 0.229161 0.355366 0.420896 0.404897 0.34677 0.279032 0.199845 0.128109 0.0790006 0.0487322 0.0325324 0.0217345 0.0174923 0.0147896 0.0134987 0.0113214 0.00912065 0.00811883 0.00736574 0.00774214 0.00626062 0.00620622 0.0060681 0.00494785 0.00478115 0.00507689 0.00469801 0.00386457 0.00407865 0.00343316 0.00339036 0.00332853 0.00303833 0.00325682 0.00330296 0.00312569 0.00304078 0.00226426 0.00226532 0.00230689 0.00233914 0.00209869 0.00208333 0.00259517 0.00233305 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.08418e-05 0.000923197 0.00673595 0.0388196 0.112914 0.238883 0.352655 0.412151 0.396632 0.342013 0.270854 0.194861 0.126826 0.0788724 0.0493878 0.033011 0.0250358 0.0192333 0.0159102 0.0128233 0.0113145 0.00919241 0.00786135 0.00776627 0.00651347 0.00535587 0.00616355 0.00531107 0.00541249 0.00472954 0.00399697 0.00466036 0.00413171 0.00372781 0.0039997 0.00383857 0.00311925 0.00350346 0.00318352 0.00295297 0.0031296 0.00277444 0.00246078 0.00208472 0.00258891 0.00241701 0.00224739 0.00279505 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.92461e-05 0 0 0 0 0 0 0 0 0 0 3.51011e-05 0 0 0 3.32066e-05 0 0 0 0 0 0.00126026 0.00918839 0.0416183 0.121158 0.24161 0.3525 0.403521 0.385787 0.340953 0.270271 0.183993 0.122143 0.0771167 0.0479824 0.0336685 0.023036 0.0191673 0.0151719 0.0124967 0.0112625 0.0103357 0.00951479 0.00798472 0.00695264 0.00731017 0.00654772 0.00590718 0.00466588 0.00532085 0.00491748 0.00539505 0.00400709 0.00363916 0.00395066 0.00335379 0.00327639 0.00411741 0.00324838 0.00303327 0.00299433 0.00237255 0.00273252 0.00249012 0.00226514 0.00269016 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30328e-05 0 0 0 0 0 0 0 0 0 0 3.31384e-05 0.00019824 0.00201861 0.0112916 0.0479873 0.128848 0.249339 0.349537 0.395511 0.38203 0.336839 0.257742 0.186034 0.119206 0.0785719 0.0490885 0.0325477 0.0242838 0.0186195 0.0145342 0.0129548 0.012264 0.0094994 0.00845763 0.0076632 0.00699775 0.00742841 0.0063775 0.00568431 0.00550788 0.00542623 0.0050273 0.00449123 0.00460538 0.00340018 0.00452993 0.00349783 0.00312346 0.00297229 0.00418493 0.00317944 0.00301222 0.00314927 0.00287804 0.00263704 
0 0 0 0 0 0 0 0 0 0 0 3.30328e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30328e-05 0.000224995 0.00233094 0.0130606 0.0516962 0.134645 0.251455 0.342924 0.385751 0.369739 0.31769 0.252848 0.183159 0.122469 0.0744358 0.0472557 0.0327543 0.0233027 0.0201276 0.0141164 0.0138724 0.0122917 0.0117459 0.00826351 0.00711734 0.0081148 0.00693408 0.00657484 0.00631513 0.00582945 0.00504485 0.00469749 0.00380158 0.00397952 0.00457303 0.00391373 0.00380348 0.00279048 0.00354166 0.00330597 0.00315893 0.00317983 0.00250721 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000400282 0.00337638 0.0158752 0.0584122 0.142008 0.250587 0.350687 0.383084 0.366572 0.319181 0.244448 0.174839 0.114569 0.0747345 0.0483561 0.0337611 0.023688 0.0192582 0.0162032 0.0139197 0.0112778 0.0105839 0.00908387 0.00781324 0.00773843 0.00725826 0.0065633 0.0056204 0.00528185 0.00520601 0.00484629 0.00428783 0.0037234 0.00420564 0.00419918 0.0036949 0.00358957 0.00310031 0.00325733 0.0035152 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31474e-05 0.000362209 0.00389826 0.0180785 0.0621047 0.147122 0.249979 0.347866 0.372166 0.359316 0.303393 0.243754 0.168009 0.114234 0.0734495 0.0502845 0.0333818 0.024232 0.0182095 0.0160831 0.0134837 0.0121961 0.0113673 0.0103908 0.00781896 0.00769985 0.00741195 0.00688284 0.00592796 0.00557436 0.0058473 0.00475082 0.00518417 0.004952 0.00447609 0.00447576 0.00348557 0.00321304 0.00394874 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31384e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31474e-05 0 0 3.30202e-05 6.24143e-05 0.000469012 0.00367603 0.0203823 0.0682753 0.15025 0.256313 0.344063 0.370129 0.354402 0.305115 0.231064 0.166131 0.111902 0.0745862 0.0478888 0.0340953 0.0252069 0.0190944 0.0162102 0.0130697 0.0120561 0.0122839 0.0102499 0.00936356 0.00751997 0.00657271 0.00591952 0.00588564 0.0058451 0.00511504 0.00419292 0.00443648 0.0046154 0.00405935 0.00301995 0.0039411 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.31474e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30202e-05 0.000762538 0.00629897 0.0234145 0.0705988 0.156416 0.254569 0.338774 0.357884 0.344477 0.287132 0.227906 0.164201 0.108351 0.0741019 0.0470936 0.0320993 0.0250048 0.0195635 0.0165147 0.0145572 0.0121068 0.0111408 0.00957738 0.00833023 0.00876466 0.00752112 0.00748035 0.00606048 0.00528983 0.00479926 0.0048706 0.00482679 0.00471495 0.00443981 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000227187 0.00125516 0.00658779 0.0261515 0.0736906 0.161357 0.261562 0.331269 0.356301 0.337685 0.287527 0.222587 0.16012 0.108048 0.0705634 0.0471466 0.0343042 0.0250773 0.019329 0.0156017 0.0159582 0.0117419 0.0098323 0.00888798 0.00897977 0.00904771 0.00669004 0.00694424 0.00629043 0.00537314 0.00494522 0.00514919 0.0049472 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000134303 0.00152474 0.00771426 0.0284943 0.0828601 0.161444 0.263206 0.327912 0.348414 0.334267 0.280827 0.21526 0.156056 0.107416 0.0726396 0.0467548 0.0348602 0.0252738 0.019315 0.0174876 0.0132505 0.013324 0.0110873 0.0105816 0.00927615 0.00771449 0.0077143 0.00699277 0.00678664 0.00502749 0.0054432 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.11457e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30202e-05 0 0 0 0 0 0 0 0 0 0 0 3.31682e-05 0.00030166 0.00216921 0.00891727 0.0299717 0.085887 0.163627 0.255256 0.32552 0.342691 0.322092 0.277192 0.21253 0.153887 0.105031 0.0704214 0.0491118 0.0339929 0.0258665 0.0207215 0.0165519 0.0147565 0.0125539 0.0113702 0.0104721 0.0092645 0.00897996 0.0074185 0.00726989 0.0069512 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.92461e-05 0.00025776 0.0020849 0.00954551 0.0350965 0.0865543 0.16938 0.253689 0.325417 0.333343 0.318178 0.262227 0.20531 0.153588 0.104459 0.0699669 0.0504684 0.0326882 0.0249442 0.0187446 0.0170209 0.0160424 0.0127634 0.0112212 0.00849815 0.00868702 0.00854406 0.00765959 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30328e-05 3.08793e-05 0.000362626 0.00171201 0.0106251 0.0359131 0.0914778 0.173517 0.264495 0.316268 0.331168 0.308664 0.259534 0.204257 0.14537 0.104456 0.0699186 0.051161 0.0350404 0.0262995 0.0218202 0.0166843 0.0139775 0.0128212 0.0119817 0.00978349 0.00921973 


==> anc/data/Period_3/Detector_Response_Baseline_3.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 3 in period 3 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 3 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.239843 0.535836 0.678683 0.630712 0.531784 0.423506 0.252044 0.117363 0.0576735 0.0305313 0.014372 0.00903894 0.00865111 0.00800395 0.00656566 0.00582015 0.0052971 0.00496295 0.00396351 0.00377867 0.00353368 0.00309641 0.00269847 0.00306574 0.00304224 0.00232217 0.00210016 0.00199031 0.00240634 0.0023015 0.00196204 0.00139379 0.00195461 0.00170824 0.00166497 0.00143313 0.00149713 0.0013636 0.00130023 0.00144101 0.0015866 0.00146472 0.000804218 0.00129426 0.0010775 0.00150107 0.00115461 0.00129569 0.000834778 0.000836404 0.000959558 0.00104821 0.000990807 0.000853801 0.000398662 0.000806492 0.00115261 0.000748232 0.000958696 0.000657492 0.000524475 0.000747256 0.00110261 0.000718225 0.000939661 0.000538491 0.000525184 0.000492044 0.000687539 0.000616514 0.000813859 0.000777775 0.000829143 0.000693859 0.00061609 0.000329453 0.000623008 0.000360138 0.000692939 0.000591149 0.00055427 0.0006184 
0.00377661 0.0518289 0.280619 0.655819 0.832256 0.680729 0.539192 0.417404 0.253357 0.115503 0.0585878 0.030133 0.0153756 0.0113808 0.00981023 0.00871504 0.00811775 0.00667152 0.00666164 0.00509528 0.00566063 0.00445816 0.0040929 0.00332306 0.00349528 0.00347671 0.00309419 0.00286776 0.00264679 0.0024881 0.00261753 0.00196243 0.00222519 0.0020113 0.00191013 0.00189133 0.00192873 0.00193684 0.00184988 0.00169969 0.00181033 0.00180499 0.00155957 0.00158135 0.00131385 0.0013454 0.00162211 0.00109648 0.00134519 0.00110614 0.00159796 0.00129332 0.00118221 0.00082726 0.00108372 0.00119187 0.000927457 0.000878569 0.00115353 0.000838721 0.000935193 0.000962672 0.00112549 0.000792048 0.00110152 0.00085976 0.000665863 0.000721596 0.000694023 0.000818001 0.000488368 0.000663161 0.000595271 0.000732977 0.000610315 0.000386617 0.000530191 0.000700502 0.000456671 0.00073464 0.000485729 0.000427926 
3.12017e-05 3.08535e-05 0.00430727 0.0624611 0.336353 0.726255 0.839562 0.683332 0.53818 0.403132 0.241515 0.112609 0.0569207 0.0305395 0.0175939 0.0133289 0.0108739 0.00975555 0.00906853 0.00766667 0.00664749 0.0067297 0.00630708 0.00548353 0.0046695 0.00364031 0.00437772 0.00419538 0.00384842 0.0030258 0.00305759 0.00295065 0.00290742 0.00217204 0.00230759 0.00226563 0.00227094 0.00146147 0.00206123 0.00252135 0.00206171 0.00161108 0.00163529 0.0013321 0.00141683 0.00140053 0.00154889 0.00160299 0.00146577 0.00149897 0.00152327 0.00137309 0.00139806 0.00159001 0.00119451 0.00142292 0.00101523 0.00131497 0.000761024 0.00109324 0.00101065 0.000951059 0.00104519 0.00114629 0.000920421 0.00126179 0.00100371 0.000820118 0.000501297 0.00099006 0.000859258 0.000583594 0.000734286 0.000532266 0.000751682 0.000597113 0.000849597 0.000429489 0.000730914 0.000568141 0.000303534 0.000885965 
0 0 0 0.000169112 0.00821272 0.0851722 0.367182 0.717875 0.81334 0.667039 0.518223 0.399988 0.228237 0.112711 0.0581021 0.0345507 0.0175001 0.0143979 0.0125017 0.0115289 0.0101925 0.00895843 0.0070549 0.00692077 0.00665762 0.00485693 0.00477674 0.00516414 0.0039318 0.00376451 0.00294468 0.00304824 0.00323292 0.00313093 0.00302644 0.00281823 0.00265783 0.00201001 0.00214987 0.00208522 0.0021658 0.00193742 0.00195447 0.00199268 0.00181698 0.00179741 0.00202125 0.00126671 0.00157963 0.00160009 0.00135667 0.00154785 0.00144258 0.00137676 0.00120438 0.00127253 0.00114883 0.00142234 0.00142513 0.00130533 0.00110389 0.0011499 0.00095275 0.000995944 0.000997512 0.00114981 0.0013082 0.00151791 0.00103891 0.000716714 0.00117719 0.000931274 0.00104088 0.000947221 0.000744419 0.000569816 0.000747022 0.000718842 0.000754166 0.000776609 0.000623774 0.000725501 
3.49604e-05 0 3.52615e-05 0 6.63308e-05 0.000476751 0.0110599 0.097176 0.383284 0.730236 0.792508 0.655648 0.516877 0.381895 0.220643 0.110414 0.0575255 0.0311569 0.0192019 0.0154723 0.0127811 0.0114561 0.00944773 0.00910043 0.0077547 0.00564033 0.00622052 0.00583071 0.00529281 0.00421299 0.00473343 0.0039766 0.00375176 0.00340886 0.00348951 0.00302258 0.00310724 0.00286161 0.00269827 0.00317013 0.00273601 0.00222844 0.0023872 0.00229378 0.00213402 0.00177187 0.00198141 0.00182709 0.00153369 0.00175846 0.00166064 0.00167712 0.00128645 0.00161893 0.00204086 0.00144177 0.00146384 0.00197684 0.00164029 0.00136809 0.00157002 0.00128027 0.00146234 0.00122865 0.00143355 0.00123769 0.00107549 0.00106617 0.00106961 0.000963313 0.00136133 0.000997126 0.000970603 0.000876501 0.00119445 0.0011216 0.000761792 0.00105653 0.000853321 0.00089632 0.000805604 0.00088318 
6.6255e-05 0.000132265 9.74345e-05 3.08535e-05 6.43671e-05 3.12015e-05 9.93532e-05 0.000651767 0.0128686 0.118647 0.409224 0.721807 0.782389 0.638323 0.501357 0.363683 0.217714 0.106929 0.0563808 0.0325272 0.0205272 0.0158818 0.013095 0.0113371 0.0100948 0.00979344 0.0082768 0.00673212 0.00732236 0.00588925 0.00565649 0.00535993 0.00413271 0.0042348 0.0039871 0.00418914 0.00315 0.00327927 0.00337021 0.00304633 0.00294729 0.00297615 0.0026018 0.00286343 0.00297698 0.00220218 0.00238767 0.00195309 0.00210443 0.00163315 0.00195126 0.00216271 0.00202054 0.00165537 0.0013805 0.00208001 0.0014462 0.00141251 0.0018373 0.00148442 0.00146067 0.00113891 0.00106349 0.00143936 0.00152057 0.00154939 0.00139021 0.00110236 0.00126555 0.0010908 0.00147334 0.00148247 0.00109647 0.0011303 0.000745176 0.00103175 0.00077039 0.000847393 0.00124654 0.000855553 0.000789804 0.0011125 
0.000165761 0 9.5176e-05 7.01954e-05 0.000101262 9.71696e-05 6.40269e-05 9.53795e-05 0.000134431 0.000919892 0.0203798 0.134213 0.432544 0.725161 0.762699 0.626364 0.48145 0.350706 0.201478 0.105115 0.0583946 0.0304732 0.0220064 0.0163271 0.0143076 0.0126777 0.010969 0.01089 0.00914162 0.00769142 0.00681123 0.00614575 0.00574214 0.00538668 0.00415645 0.00429674 0.00416933 0.00390606 0.00359343 0.00357921 0.00362603 0.0032794 0.00306034 0.00309586 0.00286031 0.00228624 0.00271316 0.00236873 0.00198357 0.00249686 0.0024153 0.00218896 0.00198009 0.00194449 0.00149082 0.0021293 0.00176159 0.00170583 0.00211576 0.00199212 0.00211823 0.0015313 0.00181684 0.0016686 0.00147635 0.00145008 0.00151856 0.000989455 0.00119898 0.00129477 0.00147488 0.00103659 0.0013482 0.00113639 0.000895994 0.000966769 0.000881604 0.00109471 0.00134897 0.0010621 0.00113009 0.00126795 
2.88288e-05 0 0 6.58139e-05 0 3.50979e-05 0 3.11571e-05 0 6.60932e-05 3.29762e-05 0.00139705 0.0265747 0.155597 0.455016 0.721697 0.744974 0.609966 0.482199 0.332784 0.197507 0.102517 0.0547918 0.0328865 0.0205496 0.0163423 0.0144467 0.0121404 0.0103642 0.00904197 0.00958518 0.00830136 0.00726021 0.00640014 0.0062387 0.00556756 0.00523153 0.00458023 0.00375855 0.00375719 0.00321527 0.00405011 0.00290203 0.00331167 0.0022507 0.00288816 0.00244516 0.00224674 0.00282611 0.00249891 0.00238805 0.00218695 0.00260795 0.00197958 0.00198802 0.00217181 0.00260386 0.00223366 0.00243208 0.00172273 0.00194515 0.00194007 0.00154775 0.00219251 0.00132241 0.00160164 0.00174016 0.00164696 0.00156246 0.00102974 0.00132983 0.00105136 0.0010633 0.00141444 0.00109835 0.00141373 0.000860473 0.0011933 0.00105946 0.00102142 0.00121579 0.00115397 
0 0 0 0 0 0 0 0 0 0 0 0 7.03396e-05 0.00239303 0.0344476 0.17834 0.470451 0.71477 0.729194 0.599909 0.467815 0.325045 0.193426 0.100255 0.054285 0.0327485 0.0222862 0.0164252 0.014562 0.012068 0.0116346 0.0100046 0.00909901 0.00840482 0.00841018 0.00651332 0.00673054 0.00594615 0.00480157 0.0047096 0.00432789 0.00426113 0.00455394 0.00337792 0.00372915 0.00371544 0.00292344 0.00301613 0.00266326 0.00273679 0.00272477 0.00245577 0.00255674 0.00207889 0.00257906 0.002278 0.00194858 0.00208233 0.0019134 0.00222102 0.00217625 0.00161505 0.00227437 0.00170602 0.0016037 0.00214998 0.00168604 0.00181333 0.000958505 0.00155424 0.00198822 0.0011882 0.00116909 0.00136934 0.00124462 0.000984688 0.00139549 0.00107669 0.00150487 0.00133317 0.00170554 0.00109879 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000134154 0.00477374 0.0425052 0.199057 0.486665 0.705475 0.699615 0.584929 0.450514 0.31673 0.181715 0.0995916 0.0533736 0.0342689 0.0214785 0.0169747 0.0161275 0.0126399 0.0113809 0.00974183 0.00948138 0.00839627 0.00733864 0.00719375 0.00621494 0.00515843 0.00636537 0.00494207 0.00526552 0.00417558 0.00430643 0.00355686 0.00256175 0.00416021 0.00373381 0.0029798 0.00249126 0.00275489 0.00235578 0.00273204 0.0030855 0.00280631 0.00186578 0.00208462 0.00209539 0.00175886 0.00171922 0.00204813 0.00209943 0.00184697 0.00187129 0.00205697 0.00131534 0.00149915 0.00172929 0.00144547 0.00115279 0.0013577 0.00174711 0.00136059 0.00132787 0.00147084 0.00125925 0.00112435 0.00136939 0.00117783 0.0012224 0.0014175 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00040692 0.00605189 0.0531314 0.219277 0.493092 0.690913 0.683841 0.565572 0.439662 0.307943 0.181955 0.0955699 0.0554335 0.0323479 0.0217554 0.0180719 0.0156381 0.013593 0.0121067 0.0108742 0.00952403 0.00879311 0.00738466 0.00703477 0.00563963 0.00561864 0.00601687 0.00442157 0.00494801 0.00468879 0.00430991 0.00410504 0.00322613 0.0040172 0.00309483 0.00347559 0.00308655 0.00327702 0.00313569 0.00359731 0.00250436 0.00222495 0.00208161 0.00197088 0.00227205 0.0022083 0.00231445 0.00210569 0.00186036 0.00210162 0.00229799 0.00219302 0.00154091 0.00174947 0.00163781 0.0017885 0.00175723 0.00116472 0.00166545 0.00153267 0.00179602 0.00136983 0.00135166 0.00159611 0.00159352 0.00133398 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000872242 0.0100864 0.0643978 0.233093 0.51484 0.67887 0.671878 0.557803 0.423807 0.293779 0.173412 0.0969024 0.0544222 0.0334289 0.0214744 0.0186127 0.0161081 0.0134333 0.013033 0.0107854 0.00914824 0.00779559 0.00853881 0.00710416 0.00691433 0.00625973 0.00524694 0.0054964 0.00433847 0.00381979 0.00433634 0.00374846 0.00443869 0.00392314 0.00379156 0.00328688 0.0033658 0.0024525 0.00285245 0.00253052 0.00291298 0.00252821 0.00247181 0.00209757 0.002129 0.0023336 0.00177497 0.00264211 0.00201415 0.00192804 0.00177299 0.0019596 0.00184757 0.00222101 0.00211222 0.00165875 0.0017687 0.0016913 0.00158734 0.0015771 0.0016469 0.00172293 0.00132729 0.00140773 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.60174e-05 0.0010083 0.0127789 0.0757104 0.258663 0.517418 0.670131 0.650808 0.537083 0.410941 0.283822 0.168114 0.0980252 0.0540449 0.0331493 0.0240518 0.018396 0.0166757 0.0141788 0.0111207 0.0102871 0.0100858 0.00917092 0.00798841 0.00681788 0.00656562 0.00677525 0.0052162 0.00612024 0.00536295 0.00434494 0.00460991 0.00378464 0.00434786 0.00414141 0.00309764 0.00348017 0.00319023 0.00295518 0.00280635 0.00361484 0.00308164 0.00238749 0.00257768 0.0022546 0.00270403 0.00229033 0.00208396 0.002143 0.00221769 0.00217338 0.00130601 0.00197583 0.00172747 0.00145332 0.0017228 0.00203435 0.00171852 0.00176243 0.00157248 0.00171741 0.00145181 0.00129703 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12017e-05 0 0 7.01954e-05 0.00149665 0.0154458 0.0888939 0.271119 0.516055 0.668947 0.633968 0.524256 0.403098 0.272581 0.162007 0.0945454 0.054773 0.0325965 0.0250552 0.020149 0.0158383 0.0141516 0.0109738 0.0109526 0.0101999 0.00916248 0.0081444 0.0072142 0.00666542 0.00616746 0.00527967 0.00514265 0.00457668 0.00518754 0.00392333 0.00355049 0.00387475 0.00372457 0.00398998 0.00329853 0.00331931 0.00296826 0.002976 0.00240483 0.00273961 0.0029246 0.00253458 0.00219188 0.0026294 0.00245785 0.00257757 0.00204639 0.00240895 0.00171558 0.00188116 0.00241251 0.00243452 0.0019704 0.00184397 0.00224887 0.00162595 0.00168197 0.00186086 0.00133575 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000138508 0.0017808 0.0211524 0.0979895 0.287111 0.525252 0.651385 0.625825 0.513568 0.389006 0.262522 0.159792 0.0922404 0.052756 0.033846 0.0258455 0.020616 0.0171208 0.0149792 0.011905 0.0117236 0.0116741 0.00865173 0.00902006 0.00696437 0.00611751 0.00676524 0.00590215 0.00536087 0.00594994 0.00561684 0.00432639 0.0042674 0.00425432 0.00376767 0.00385274 0.00371509 0.00350504 0.00340838 0.00281644 0.00291857 0.00254841 0.0025097 0.00266159 0.00240021 0.00272961 0.00295772 0.00265623 0.00257775 0.00255331 0.00236655 0.00217146 0.00212609 0.00214163 0.00226971 0.00157023 0.00208168 0.00158033 0.00229508 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51754e-05 0.000235725 0.00358718 0.0253197 0.111211 0.304191 0.527933 0.638587 0.60681 0.503513 0.373015 0.259858 0.156506 0.0899248 0.0533102 0.0351513 0.0248118 0.0195147 0.0180603 0.015839 0.0111176 0.0118484 0.0114917 0.00870236 0.00850455 0.00775721 0.00675312 0.00617408 0.00678968 0.00509858 0.00586036 0.00441738 0.00476376 0.0039899 0.00462985 0.00385187 0.00372624 0.00339003 0.00389702 0.00322057 0.00391116 0.00314862 0.00297421 0.00328236 0.00274551 0.00277154 0.00241706 0.00242958 0.00240132 0.00205471 0.00218966 0.0021744 0.00212242 0.00183639 0.0020356 0.00215888 0.00186272 0.00231357 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000452209 0.00406456 0.03058 0.127038 0.322135 0.527103 0.624943 0.586369 0.487878 0.365874 0.246446 0.148545 0.0884486 0.0556802 0.0333558 0.0248903 0.0211059 0.0171874 0.0157658 0.0132604 0.0119448 0.01005 0.00989816 0.00916268 0.00804756 0.00637268 0.00664031 0.00651709 0.00584409 0.00529541 0.00504468 0.0045779 0.00417427 0.00469461 0.00362322 0.00366437 0.00414343 0.00387553 0.00299552 0.00263455 0.00284797 0.00322306 0.00286855 0.00296756 0.00247336 0.002573 0.00233808 0.00227883 0.00283155 0.00275053 0.00249664 0.00233697 0.00209939 0.0019442 0.00199009 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000564258 0.00601997 0.0358609 0.136051 0.328554 0.532496 0.616007 0.577141 0.480509 0.361906 0.239734 0.148526 0.0873732 0.0530969 0.0349194 0.024784 0.0197355 0.017523 0.0158232 0.0141227 0.012468 0.011027 0.0099686 0.00824791 0.00851456 0.00686266 0.00795611 0.00686746 0.00658383 0.00570419 0.00478271 0.00355546 0.00425792 0.004548 0.00377353 0.00461421 0.00362512 0.00355576 0.00339655 0.00334131 0.00341603 0.00389229 0.00321355 0.00269081 0.00286585 0.00293332 0.00276196 0.00308837 0.00259652 0.00272141 0.00232347 0.00202324 0.00213265 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51642e-05 0 0 0 0 0 0 0 0 9.73431e-05 0.000534608 0.00721962 0.0430437 0.148643 0.339358 0.528137 0.603464 0.563239 0.462355 0.346011 0.229446 0.144511 0.0857841 0.0518935 0.0341516 0.0278375 0.0225264 0.0178082 0.0141398 0.0136927 0.0120793 0.0109206 0.0103723 0.00849673 0.00872494 0.0072568 0.00614204 0.00597169 0.00754913 0.00555613 0.00528009 0.00516895 0.00442463 0.00461551 0.00447489 0.00430521 0.00319212 0.00400005 0.00308273 0.00299337 0.00314158 0.00342709 0.00307525 0.00361966 0.00258515 0.00263454 0.00300789 0.00259848 0.00262142 0.00269491 0.00251828 
0 0 0 0 3.31654e-05 0 0 0 0 0 3.50979e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.70154e-05 0.00142312 0.00938799 0.0499703 0.162702 0.348045 0.526884 0.597087 0.552602 0.451329 0.33478 0.22868 0.139943 0.0856315 0.0536692 0.0371693 0.0287774 0.0216003 0.018211 0.016848 0.0122803 0.0116578 0.01055 0.00890304 0.00933206 0.00783528 0.00796443 0.00693894 0.00651739 0.00700812 0.00555362 0.00581806 0.00518762 0.00511735 0.00454887 0.00430974 0.0039963 0.00394 0.00362771 0.00373302 0.00324194 0.00358623 0.00335621 0.00331832 0.00237058 0.00248577 0.00279278 0.00281019 0.00238534 0.0023281 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.55686e-05 0.00145674 0.0122317 0.0562499 0.173768 0.360748 0.531363 0.592862 0.539482 0.440504 0.329157 0.227722 0.137417 0.086345 0.0540436 0.0378489 0.0275572 0.0213371 0.0192552 0.0167823 0.0142627 0.0128136 0.0113883 0.00944833 0.00819088 0.00885486 0.00757361 0.00697997 0.0068718 0.00691879 0.00517283 0.00597566 0.00458219 0.00485847 0.00487069 0.0034784 0.00416916 0.00342718 0.00400886 0.00371828 0.00365108 0.00375262 0.00286183 0.00300416 0.00295474 0.00289412 0.0029991 0.00261925 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.11328e-05 0 0 0 0 0 0 0 0 0 0 0 0.000227367 0.00188195 0.0153409 0.0678792 0.180894 0.361621 0.530578 0.587565 0.520468 0.434073 0.31875 0.218283 0.139257 0.0873873 0.0527836 0.0362846 0.0269962 0.0218363 0.0185805 0.0165177 0.0147045 0.0120577 0.011792 0.010567 0.00958834 0.00933431 0.00707572 0.0062693 0.00638334 0.0061809 0.00686358 0.00564562 0.00559496 0.00542219 0.00469279 0.00445414 0.00501646 0.00419476 0.00361964 0.00288185 0.00280982 0.00334936 0.00340065 0.00342839 0.00297435 0.0036232 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000233389 0.0023245 0.0164179 0.0696554 0.194118 0.372396 0.51602 0.571004 0.51648 0.417982 0.311297 0.206749 0.132292 0.0853999 0.0530113 0.0378352 0.0300539 0.021719 0.0182059 0.0172592 0.0144161 0.0124804 0.0117781 0.00985949 0.00869791 0.00880081 0.00800753 0.00754388 0.00654691 0.00563494 0.00681374 0.00586937 0.00505392 0.00507324 0.00544491 0.00444373 0.00372564 0.00454807 0.00389722 0.00431164 0.00438053 0.00289323 0.00351698 0.00334832 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50979e-05 0.000398522 0.00374354 0.0192853 0.0762889 0.207672 0.372957 0.514047 0.553325 0.495905 0.411391 0.304911 0.21057 0.134286 0.079807 0.0544967 0.0378884 0.0295781 0.022541 0.0178983 0.0164555 0.0143419 0.0124424 0.0114059 0.0112915 0.0095338 0.00970158 0.00845735 0.00707833 0.00718881 0.00624454 0.00550162 0.00618069 0.00519933 0.00486238 0.00482258 0.00502727 0.0043968 0.00425912 0.00442464 0.00407788 0.00345524 0.00368466 
0 0 0 0 0 0 0 0 0 3.51642e-05 0 3.12017e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000163177 0.000338714 0.00405843 0.0241177 0.08494 0.210275 0.380165 0.507353 0.541094 0.493125 0.403399 0.306195 0.205083 0.130366 0.0817395 0.0557127 0.0389558 0.0299712 0.0232314 0.0192234 0.016006 0.0146179 0.0134394 0.0123938 0.0104283 0.00846382 0.00840504 0.00813881 0.00849964 0.00686307 0.00620817 0.00606783 0.00570009 0.0062999 0.00488456 0.00444921 0.00463822 0.00473136 0.00417851 0.00457516 0.00457482 
0 3.50312e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000661019 0.00490545 0.0257526 0.0934676 0.221007 0.376844 0.50434 0.530278 0.482284 0.392488 0.294719 0.201143 0.133254 0.0818897 0.0573853 0.0372603 0.0295577 0.0231296 0.0194275 0.0175734 0.0134525 0.013783 0.0117372 0.0103355 0.00908442 0.00986828 0.00792535 0.00713896 0.00702264 0.00651714 0.0054588 0.00495393 0.00523759 0.00588079 0.00541066 0.00452226 0.00518887 0.0038766 
3.51754e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000175855 0.00115735 0.005865 0.0319954 0.10126 0.226384 0.38291 0.499063 0.520671 0.470787 0.381145 0.285995 0.195856 0.127638 0.0828444 0.0543568 0.0386606 0.0300203 0.0249313 0.0210229 0.0161446 0.0148603 0.0131671 0.011431 0.0103319 0.0104261 0.00918221 0.00761352 0.00778339 0.00739996 0.00661049 0.00620787 0.00578791 0.00525715 0.00555239 0.00531919 0.00479232 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.31654e-05 0 0 3.12017e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000272556 0.00123421 0.00868353 0.0345918 0.109492 0.237429 0.381647 0.489267 0.507405 0.462046 0.378593 0.279559 0.191124 0.129078 0.0797151 0.055505 0.0386387 0.0311727 0.0254414 0.0193717 0.0174507 0.0158867 0.0133965 0.011426 0.0109847 0.00931053 0.00913117 0.00812017 0.00791909 0.00728939 0.00752222 0.00663699 0.00621331 0.00647862 0.00494772 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51754e-05 0.000171937 0.0014608 0.0106916 0.0424498 0.112358 0.236195 0.387853 0.480643 0.500702 0.449852 0.364945 0.272486 0.187746 0.127295 0.0808697 0.0550001 0.0407936 0.0298758 0.0245166 0.0208371 0.0183891 0.017043 0.0139896 0.0131681 0.0109547 0.00953015 0.00830687 0.00896694 0.00791896 0.00790116 0.00712328 0.0063984 0.00627043 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.91248e-05 0.00170913 0.0108116 0.0410114 0.116077 0.243713 0.386886 0.475773 0.483577 0.442473 0.359924 0.265408 0.18515 0.127095 0.0831425 0.0543793 0.0394947 0.034249 0.0252004 0.0217774 0.0191449 0.0154153 0.0137383 0.013074 0.0106416 0.0102209 0.00868669 0.00868094 0.0083486 0.0078073 0.00717378 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12017e-05 0 0 0 0 0 0 0 0 3.51642e-05 0 0 0 0 3.12017e-05 0.000506153 0.00300276 0.012422 0.0459922 0.127464 0.250442 0.386882 0.475536 0.480578 0.434316 0.345257 0.256694 0.180188 0.120185 0.0798461 0.054404 0.0387098 0.0317759 0.0255727 0.0215394 0.01805 0.0143013 0.0126714 0.012259 0.0102914 0.0109673 0.00977362 0.00918857 0.00905959 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50412e-05 0.000373629 0.00312948 0.0130663 0.0515968 0.134237 0.251213 0.377554 0.465456 0.468625 0.416997 0.341942 0.253927 0.175785 0.117767 0.0809473 0.0554291 0.0421397 0.0317434 0.0261256 0.0197457 0.0188322 0.0156336 0.0140698 0.012856 0.0121845 0.0102976 0.0104941 
0 3.49604e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51754e-05 0 0 0 3.0842e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101201 0.000408746 0.00380249 0.0176336 0.0563286 0.138204 0.2564 0.380341 0.457664 0.456577 0.406256 0.336711 0.245593 0.18285 0.118828 0.0856532 0.0582001 0.0432398 0.0323945 0.0253485 0.0223726 0.0202864 0.0163611 0.0150552 0.0122673 0.0124046 


==> anc/data/Period_3/Detector_Response_Baseline_4.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 4 in period 3 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 4 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.378764 0.824099 1.00839 0.8468 0.643868 0.473854 0.259953 0.112905 0.0527619 0.0268214 0.0172961 0.0127861 0.0114727 0.00833394 0.00826973 0.00680941 0.00559766 0.00632919 0.00495474 0.00483991 0.00431462 0.00479929 0.00301178 0.00300338 0.00294577 0.00275812 0.00310747 0.00249002 0.00277962 0.00233619 0.00220704 0.00234347 0.00171298 0.0022591 0.00143104 0.00166427 0.00143525 0.00220237 0.00154101 0.00189885 0.00194736 0.00137851 0.00161498 0.00158906 0.0016499 0.00160104 0.00154011 0.00187261 0.00117063 0.00167271 0.00139693 0.0013126 0.00109781 0.00131445 0.0012288 0.00141098 0.000835568 0.00104171 0.00113107 0.000774072 0.00110657 0.00106598 0.00107656 0.000780526 0.000842132 0.000671822 0.00106924 0.000620567 0.000643242 0.000735934 0.000670924 0.000831592 0.000665455 0.000540026 0.000666408 0.00050986 0.000561172 0.000732788 0.000946785 0.000493089 0.000465396 0.000871121 
0.00544193 0.0854711 0.440188 1.03148 1.25863 0.947896 0.650607 0.461056 0.259688 0.112341 0.0517182 0.0303844 0.0181092 0.0142442 0.0137276 0.0102748 0.00938508 0.00927126 0.00841366 0.00663682 0.00578958 0.00572094 0.00488627 0.00482613 0.0039467 0.00466653 0.00427931 0.00306958 0.0034557 0.00325561 0.00341172 0.00263645 0.00277484 0.00265287 0.0026971 0.00249144 0.00244703 0.0019117 0.00178183 0.00203394 0.00164458 0.0021063 0.00212201 0.00208281 0.00136717 0.00187294 0.00174126 0.0019097 0.00175496 0.00184323 0.00187218 0.00192171 0.00191862 0.00135952 0.00146701 0.00134068 0.00130618 0.00188247 0.00156384 0.0016972 0.00140924 0.000835415 0.00121125 0.00121103 0.00111246 0.00114897 0.00106786 0.00116019 0.000932268 0.00107133 0.00103633 0.000870336 0.000805498 0.00103875 0.000741001 0.000739359 0.000627096 0.0010308 0.000657595 0.00076816 0.000508271 0.000699247 
0 0.000272902 0.00844178 0.102924 0.550246 1.13761 1.25825 0.933204 0.63525 0.447048 0.251133 0.113794 0.0540382 0.032726 0.0198279 0.0150993 0.0143687 0.0118832 0.0109568 0.0089349 0.00902311 0.00856622 0.0072448 0.00592494 0.0054812 0.00529267 0.00471955 0.00449244 0.00433285 0.00397719 0.00389919 0.00385115 0.00345602 0.00356177 0.00277996 0.00271181 0.00224966 0.00260117 0.00237995 0.00290579 0.00300123 0.00285412 0.00221298 0.00226714 0.00192592 0.0020249 0.00211475 0.00191069 0.00289082 0.00235883 0.00145028 0.00123306 0.00178594 0.00140689 0.0015436 0.00140845 0.00163382 0.00151151 0.00151535 0.00149645 0.001548 0.00127229 0.00105712 0.00150878 0.00106929 0.00177373 0.00111149 0.00142719 0.000926993 0.000930697 0.00117387 0.00111021 0.00118397 0.00103758 0.00110472 0.000944662 0.000701889 0.000965841 0.000957003 0.000947622 0.000918177 0.0010042 
0 3.11914e-05 0 0.000169265 0.010774 0.140244 0.591658 1.13083 1.23065 0.899576 0.627702 0.430083 0.237065 0.111236 0.0553868 0.0334294 0.0211078 0.0188869 0.0151893 0.0142393 0.0127426 0.0110095 0.0103833 0.00791565 0.00791174 0.00593477 0.0062453 0.00632127 0.00522285 0.00477316 0.00507108 0.00488948 0.00401312 0.00417557 0.00383435 0.00360408 0.00347105 0.00370589 0.00285977 0.00287134 0.00286377 0.00290481 0.00265126 0.00307485 0.00262997 0.00222052 0.00224467 0.00229524 0.00237662 0.00267448 0.0022708 0.00200608 0.00199651 0.00192688 0.00171938 0.00165073 0.00158 0.00205123 0.00197881 0.00181843 0.00152612 0.00132569 0.00150202 0.00152152 0.00154613 0.00127534 0.00139829 0.00190326 0.00115145 0.000849353 0.000949731 0.000873863 0.00147617 0.000998839 0.000980426 0.00156976 0.00112003 0.0010796 0.000878662 0.00100545 0.00110176 0.00100773 
3.32571e-05 0 0 0 3.51672e-05 0.000783652 0.016636 0.160886 0.621892 1.12677 1.19444 0.886937 0.609261 0.412137 0.230226 0.109761 0.0545216 0.0347476 0.0235768 0.0178836 0.0143648 0.0149129 0.012606 0.0114795 0.00981531 0.00855426 0.00793333 0.00594064 0.00664097 0.00610248 0.00642401 0.00525237 0.00451112 0.00479823 0.00436527 0.00461657 0.00402926 0.00404947 0.00300347 0.00396046 0.0034326 0.00315777 0.00361023 0.00277398 0.00307387 0.00249342 0.00347178 0.0027913 0.00239357 0.00203934 0.00228287 0.00208462 0.00252284 0.00233035 0.00201095 0.00210633 0.00171122 0.00231438 0.00201243 0.00187998 0.00173211 0.002207 0.00208099 0.00174728 0.00180763 0.00157864 0.00154752 0.00133429 0.00194259 0.00111246 0.00180047 0.00140036 0.00126511 0.00138422 0.00130693 0.0012436 0.00133992 0.00113969 0.0012112 0.00074774 0.00117402 0.000864246 
0 3.11763e-05 9.90703e-05 3.34302e-05 0 0.000136327 0 0.000912383 0.0238239 0.196689 0.660529 1.12726 1.14674 0.853794 0.600062 0.404032 0.226335 0.107968 0.0575761 0.0344419 0.0232951 0.0199905 0.0172627 0.015031 0.0122827 0.0120171 0.0101189 0.0100832 0.0089603 0.0076387 0.00695095 0.00726897 0.00639868 0.00628405 0.00417102 0.00480851 0.00518953 0.00457957 0.0047947 0.00441157 0.00403464 0.00392618 0.00361346 0.00362723 0.00296663 0.00315209 0.00319879 0.00255477 0.00282245 0.0024531 0.00309368 0.0025941 0.00220704 0.00263568 0.00244809 0.00229621 0.00289118 0.00247876 0.00251593 0.00171729 0.00211316 0.00164187 0.00204836 0.00173739 0.00183273 0.00165323 0.00148046 0.00161415 0.00170523 0.00155917 0.00118303 0.00224571 0.00124295 0.00103512 0.00143792 0.00151096 0.000990106 0.00137175 0.00144052 0.00130958 0.00120356 0.00117109 
0.000171363 0.000136488 0.000264982 0.000165175 6.44496e-05 0.000105202 0.000164254 6.84729e-05 0.000242006 0.00190596 0.0330446 0.22263 0.686352 1.11044 1.12236 0.846914 0.582005 0.386022 0.211468 0.109595 0.0565376 0.0339569 0.024986 0.0192231 0.0181025 0.016181 0.0138088 0.0112667 0.011769 0.0106882 0.00853157 0.00788245 0.00656021 0.00677816 0.00666547 0.00531339 0.00500885 0.00568679 0.00502191 0.00476202 0.00487986 0.00487001 0.00393014 0.00396687 0.00367115 0.00341071 0.0030199 0.00353798 0.00301933 0.00351285 0.00270974 0.00312928 0.00270657 0.00308466 0.00287431 0.00245531 0.00292456 0.00237805 0.00236957 0.00268906 0.00279629 0.00264581 0.00227236 0.00235541 0.00147539 0.00177107 0.00231715 0.00202919 0.00198827 0.00158606 0.00195086 0.00160562 0.00170132 0.0013143 0.00179796 0.00151697 0.00135979 0.00168596 0.00143 0.00154596 0.00152395 0.00100364 
3.11914e-05 3.5042e-05 0 0 3.33031e-05 0 6.83275e-05 3.5147e-05 7.0139e-05 3.29138e-05 0.000167513 0.00332677 0.0425562 0.254903 0.716402 1.11307 1.09864 0.811365 0.563221 0.366866 0.204503 0.102627 0.0561501 0.0346273 0.0241572 0.0215192 0.0179164 0.0166388 0.0149113 0.0123359 0.0119122 0.00903222 0.0090767 0.00900198 0.00803378 0.00814064 0.00704509 0.00553808 0.00607268 0.00513641 0.00512019 0.00480063 0.00502259 0.00466545 0.00414999 0.00331338 0.00389398 0.00347451 0.00442117 0.00363485 0.00290906 0.00334106 0.00281015 0.00261413 0.00332044 0.00286822 0.00264042 0.00285551 0.00222 0.00251197 0.00235627 0.00254676 0.0025186 0.00165484 0.00230547 0.00216291 0.00207594 0.00206369 0.00183148 0.00208122 0.00161532 0.00224283 0.00164958 0.00146082 0.00174943 0.00130713 0.00130285 0.00157017 0.00146912 0.00170411 0.0012455 0.0016094 
0 0 0 0 0 0 0 0 0 0 0 3.28288e-05 0.000136263 0.00487175 0.0570475 0.286083 0.745353 1.09161 1.04986 0.791097 0.547005 0.350457 0.199711 0.102974 0.0567205 0.0370135 0.0268484 0.0213525 0.0185976 0.0162021 0.0153877 0.0133809 0.0111934 0.0100974 0.00928165 0.00921609 0.00835658 0.00798377 0.00699127 0.00582725 0.00549353 0.0052668 0.00566878 0.00492244 0.00486864 0.00408972 0.00388789 0.0041262 0.00408754 0.00401161 0.00350311 0.00340824 0.00342978 0.00330846 0.00260716 0.00265792 0.00305383 0.00305217 0.00334597 0.00205167 0.00285496 0.00276127 0.0023171 0.0027271 0.00245874 0.00212035 0.00223322 0.00253677 0.00213457 0.00248205 0.00207243 0.00207519 0.00210434 0.00138189 0.0016744 0.0019655 0.00170605 0.00108721 0.001512 0.00158791 0.00131502 0.00165093 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000638395 0.00698882 0.071291 0.315494 0.766726 1.07274 1.0297 0.765864 0.53347 0.341251 0.194972 0.103987 0.0588904 0.0360346 0.0285223 0.0239666 0.0182835 0.0154075 0.0154549 0.0130815 0.0115623 0.0114265 0.00931767 0.00938207 0.00812894 0.00775808 0.00715224 0.00615012 0.00650133 0.00539567 0.00523371 0.00507434 0.00473324 0.00499927 0.00514214 0.00419339 0.00375839 0.00384162 0.00363531 0.00326452 0.00325403 0.00268839 0.00305189 0.00298223 0.00262028 0.00330105 0.0024876 0.00280379 0.00291882 0.00266626 0.00228901 0.00227951 0.0025892 0.00201947 0.00212558 0.00224244 0.00231491 0.00231596 0.00251165 0.00198659 0.00237379 0.00229453 0.00175395 0.00209117 0.00177534 0.00171671 0.0017232 0.0014804 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000444314 0.0115043 0.0878967 0.357745 0.784314 1.05629 0.988957 0.739246 0.516741 0.331466 0.187847 0.0978451 0.0579574 0.0376338 0.0291096 0.0230545 0.0205081 0.0175729 0.0159841 0.0136118 0.0126595 0.0114124 0.00974973 0.00920604 0.00857115 0.00806327 0.00752353 0.00753672 0.00598552 0.00679416 0.00480473 0.00552033 0.00478684 0.0044766 0.00439187 0.00431124 0.00383408 0.00393112 0.00400301 0.00345777 0.0034374 0.00392628 0.00279963 0.00346422 0.00292444 0.00326309 0.00264192 0.00283086 0.00320977 0.00282456 0.00276951 0.00229025 0.00265483 0.00239025 0.00262575 0.00235115 0.00287483 0.00246758 0.00211867 0.00202907 0.00226832 0.00174137 0.00171369 0.00248327 0.00149511 0.00142324 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.02239e-05 0.00104366 0.0158949 0.108388 0.388988 0.79251 1.04441 0.957829 0.717271 0.490711 0.320883 0.183687 0.0984179 0.0582794 0.0377408 0.0288017 0.0217882 0.0192784 0.0178875 0.0161838 0.0133719 0.0119114 0.0109195 0.00951829 0.00984507 0.00844374 0.00749533 0.00780357 0.00626561 0.00674631 0.0063934 0.00540437 0.00527455 0.00524313 0.00545262 0.00468541 0.00439698 0.00448349 0.0038966 0.00378405 0.00417738 0.00415049 0.00342041 0.00279269 0.00361346 0.00334966 0.00251972 0.00381656 0.00234279 0.0028316 0.00282531 0.00250819 0.00267855 0.00286241 0.00311978 0.00268243 0.00247168 0.00238437 0.00232208 0.00243055 0.00224354 0.00200474 0.00210954 0.00213611 0.001876 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.3193e-05 6.79587e-05 0.00196123 0.0216231 0.12387 0.40941 0.809785 1.02508 0.929294 0.701055 0.492111 0.31347 0.180524 0.0984961 0.0577134 0.0392037 0.0285106 0.0232119 0.0202699 0.0182217 0.0158587 0.01344 0.0130527 0.0108587 0.0103953 0.00993461 0.00887018 0.00837805 0.00691362 0.00683811 0.00669402 0.00649921 0.00586861 0.0053162 0.00563115 0.00557526 0.00409326 0.00469994 0.00435522 0.00411389 0.00459721 0.00358257 0.00398454 0.00334209 0.00378744 0.00360102 0.00311614 0.00299015 0.00323265 0.00284501 0.00308722 0.00272601 0.00334672 0.00241407 0.00283462 0.00275451 0.00251972 0.00301594 0.00242921 0.0022149 0.00218727 0.00218746 0.0016321 0.00182148 
0 0 0 0 0 0 0 3.5031e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000202603 0.00253201 0.0273699 0.144576 0.438263 0.813017 0.999667 0.900334 0.669101 0.474712 0.306628 0.17651 0.0945326 0.0570186 0.0388888 0.0304853 0.0240887 0.0213162 0.0191072 0.0163681 0.0142967 0.0126874 0.0110081 0.0113381 0.0103787 0.0100134 0.00832396 0.00807121 0.0075057 0.00673683 0.00690091 0.00662722 0.00550917 0.00472074 0.00541006 0.0044329 0.00484257 0.00476382 0.00495936 0.00444955 0.0048017 0.00320519 0.00469643 0.0031028 0.00303421 0.00381476 0.00388257 0.00386737 0.00338472 0.00292465 0.00310682 0.00301013 0.00310298 0.00253876 0.00229522 0.00250286 0.00268335 0.0024433 0.00270307 0.00241621 0.00245163 
0 0 0 0 0 0 0 0 3.50542e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000167825 0.00399558 0.0345817 0.160825 0.460707 0.813355 0.969926 0.87974 0.655262 0.454657 0.289697 0.168788 0.09572 0.057545 0.0403015 0.030343 0.0259656 0.0210898 0.0179974 0.0168005 0.0153188 0.0138255 0.0125041 0.0106014 0.010003 0.00887463 0.00791518 0.0080872 0.00701756 0.00614201 0.00601905 0.00633526 0.00533574 0.00541392 0.00523022 0.00483907 0.00419521 0.00501225 0.00436808 0.00407208 0.00392085 0.00397409 0.00350725 0.00347402 0.00361642 0.00329567 0.00363237 0.00322909 0.00323228 0.00284373 0.0032204 0.00323661 0.00305999 0.00292963 0.00206164 0.00294907 0.0026123 0.00223529 0.00269066 
0 0 0 3.5031e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50542e-05 0 0 0 0 3.3193e-05 0.000208536 0.00523534 0.0428694 0.180637 0.482028 0.826838 0.961462 0.854647 0.645692 0.446321 0.282548 0.165312 0.0960141 0.0583199 0.0411724 0.0308592 0.0261852 0.0209247 0.0196237 0.0179536 0.0149735 0.012993 0.0127795 0.0104856 0.0109278 0.00951575 0.00887173 0.00836392 0.00772159 0.00675886 0.00597537 0.0064767 0.00651776 0.00568665 0.00603505 0.00517785 0.00377208 0.00447775 0.0052651 0.00430733 0.00450006 0.00430943 0.00353079 0.0032664 0.00399246 0.00297191 0.00355782 0.0041086 0.00280305 0.00334715 0.00320056 0.00303787 0.00280607 0.00275787 0.0033081 0.0030381 0.00273962 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000504226 0.00716942 0.0505793 0.202727 0.508704 0.816371 0.943223 0.826638 0.626667 0.428365 0.277485 0.165242 0.0937581 0.0600784 0.0387505 0.0325794 0.0256393 0.0224615 0.0190604 0.0172693 0.0159715 0.0148186 0.0121439 0.0101781 0.0099725 0.00919181 0.00923022 0.00772325 0.00855016 0.00763175 0.00636489 0.00669023 0.00673081 0.0051539 0.00518603 0.00461158 0.0048335 0.00499724 0.00453231 0.00394018 0.00376786 0.00376124 0.00383697 0.00423365 0.00395482 0.00415247 0.00389825 0.00330838 0.00376077 0.00353012 0.00273469 0.00322836 0.00259532 0.0027135 0.002758 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000100976 0.000818408 0.00896482 0.0606733 0.221561 0.521278 0.815251 0.921356 0.808767 0.608753 0.424064 0.271647 0.164952 0.098327 0.0596714 0.0416825 0.0318038 0.0275243 0.0242046 0.0214368 0.0170349 0.0156296 0.0139201 0.0132575 0.0123981 0.010579 0.00945266 0.0088326 0.00932907 0.00810296 0.00778753 0.00627455 0.006975 0.00616923 0.00521314 0.00513217 0.00568485 0.00566149 0.00497494 0.00519901 0.00479058 0.00416463 0.00421849 0.00422655 0.00400753 0.0037602 0.00364644 0.00345928 0.00330902 0.00403512 0.00385552 0.00348264 0.00296644 0.00305621 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.84729e-05 0.00194619 0.0132433 0.0706566 0.245888 0.541056 0.8123 0.897009 0.789844 0.59585 0.40933 0.259584 0.161216 0.0957629 0.0604245 0.0429826 0.0337538 0.0291289 0.0233531 0.0204609 0.0178237 0.0147052 0.0141522 0.0132194 0.0127626 0.0110395 0.00928736 0.0102224 0.00914866 0.00853487 0.00707074 0.00615147 0.00646792 0.0064401 0.00605791 0.00485212 0.00446342 0.00516345 0.00574746 0.00394759 0.00454055 0.00446655 0.00395509 0.00388197 0.00430354 0.0040148 0.00382132 0.00343701 0.00390129 0.0040181 0.00357633 0.00412886 
0 0 0 0 0 3.50542e-05 0 0 3.5042e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34302e-05 0.00157618 0.0161841 0.0803209 0.263004 0.553373 0.817907 0.88459 0.766913 0.566347 0.398642 0.258435 0.154521 0.0946009 0.0615045 0.0449883 0.0350001 0.0299402 0.023164 0.0214656 0.0177911 0.0156377 0.0141015 0.0141443 0.0105633 0.0102394 0.0099232 0.00775518 0.00840651 0.00778414 0.00845852 0.00683962 0.00722736 0.00608481 0.0062446 0.00590478 0.00568819 0.00564481 0.00541566 0.00567606 0.00462539 0.00494965 0.00479752 0.00443319 0.00449098 0.00386761 0.00473167 0.00371747 0.00309748 0.00340295 
0 0 0 0 0 0 0 3.51925e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28832e-05 0.000305555 0.00266768 0.0200597 0.09075 0.276361 0.561443 0.794929 0.861678 0.730814 0.561976 0.387701 0.250891 0.153526 0.0931888 0.0631397 0.0451905 0.0335679 0.0291786 0.0250387 0.0211419 0.0187737 0.0154442 0.01429 0.0131746 0.0128097 0.0114401 0.0100363 0.00918292 0.00809554 0.00870446 0.00766263 0.00766969 0.00725897 0.00675559 0.00542075 0.0067338 0.00533269 0.00590095 0.00534477 0.00558756 0.00541612 0.00539116 0.00410086 0.00446085 0.00467135 0.00437145 0.0041852 0.00332283 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5031e-05 0 0 0 0 3.28832e-05 0.000270977 0.00374066 0.0235992 0.102236 0.296602 0.571065 0.790419 0.840394 0.715492 0.546936 0.382105 0.245283 0.153839 0.0924097 0.0626361 0.0457321 0.0373997 0.0285415 0.0224615 0.0214873 0.02139 0.01695 0.0148155 0.0131677 0.0115254 0.0118873 0.00964129 0.0105401 0.00868723 0.0086902 0.0079337 0.00744721 0.00744206 0.00653104 0.00680865 0.0062197 0.00543639 0.00523557 0.00555817 0.00593845 0.0047477 0.00509987 0.00446171 0.00478561 0.00460731 0.00330581 
0 0 0 0 0 0 0 0 3.51925e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09928e-05 0 0.000435591 0.00429981 0.0292693 0.117093 0.311731 0.57439 0.787526 0.816913 0.697733 0.531497 0.37231 0.241543 0.152232 0.0950085 0.0596399 0.0456658 0.0354327 0.0271357 0.0235774 0.0208157 0.0190074 0.0171862 0.0145501 0.0136413 0.0138025 0.0116304 0.011922 0.0106533 0.00930079 0.00843022 0.00826801 0.00854386 0.00693668 0.00692152 0.0074566 0.00623995 0.00587312 0.00571881 0.005737 0.00593786 0.00485097 0.00539815 0.00512847 0.00387332 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.49719e-05 0.000810013 0.00615786 0.0352752 0.129183 0.329659 0.59508 0.783747 0.796754 0.677838 0.513926 0.363329 0.240054 0.146809 0.0941576 0.0640638 0.0460213 0.0370523 0.0301194 0.0263533 0.0229851 0.0199108 0.0184353 0.0170637 0.0140531 0.0124116 0.0115654 0.0114284 0.0099798 0.00954459 0.00958939 0.00807978 0.00780575 0.00673757 0.00763267 0.00662869 0.00684185 0.00588444 0.00598276 0.00501668 0.00568449 0.00542316 0.00467077 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.49719e-05 0 0 0 0.00016695 0.00114616 0.00743845 0.0392418 0.141177 0.335465 0.593956 0.761335 0.776119 0.667327 0.499729 0.349105 0.230501 0.147315 0.0916847 0.0667717 0.0470652 0.0354642 0.0303958 0.0253185 0.022953 0.0192698 0.0182886 0.0162023 0.014958 0.0123826 0.012318 0.0112935 0.0110055 0.0103875 0.00896373 0.00804498 0.00815616 0.00773022 0.00727473 0.00649508 0.00649684 0.00617986 0.00639693 0.005794 0.00516965 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34302e-05 0.00159454 0.00913283 0.046483 0.146935 0.349768 0.595409 0.754575 0.765414 0.65117 0.492338 0.344729 0.23619 0.146707 0.0917055 0.0646661 0.0483481 0.03627 0.0317313 0.0250266 0.023292 0.0213618 0.0182215 0.01638 0.0149296 0.0125695 0.011505 0.0116895 0.00966803 0.00997282 0.00904263 0.00861863 0.00849488 0.0077252 0.00620933 0.00672945 0.00579221 0.00752587 0.00642435 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5031e-05 0.00010125 0.00172807 0.0113998 0.0531386 0.161247 0.363826 0.587786 0.738229 0.738118 0.63133 0.480786 0.33541 0.223602 0.143532 0.0950774 0.0638208 0.0471809 0.0344566 0.0301619 0.0272159 0.0230059 0.0191095 0.0173894 0.0167359 0.0159037 0.0149031 0.01192 0.0115158 0.00957746 0.00944872 0.00979888 0.00854924 0.00740932 0.00754665 0.00832101 0.00677946 0.00567867 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50008e-05 0.000202855 0.0021633 0.0135301 0.058495 0.172338 0.372558 0.58884 0.732413 0.729896 0.623185 0.470467 0.335337 0.226209 0.142515 0.0971704 0.0668522 0.0493163 0.0369729 0.0289299 0.0255488 0.0228029 0.021413 0.0191173 0.0159496 0.0149767 0.0127764 0.0119707 0.0118715 0.010024 0.00931031 0.00927019 0.00956232 0.00870458 0.00725373 0.00690235 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28288e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32733e-05 7.02235e-05 0.000339626 0.00249253 0.0145024 0.0647901 0.185837 0.377129 0.598915 0.718042 0.718682 0.599144 0.458237 0.330702 0.21713 0.144632 0.0950808 0.0680715 0.0467023 0.0385499 0.0316161 0.0273346 0.022059 0.0206051 0.01939 0.015268 0.0158419 0.0135388 0.0126153 0.012507 0.0109652 0.0101357 0.00974888 0.00873936 0.00892379 
0 0 0 0 0 0 3.5031e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.49719e-05 0 0 3.28496e-05 0 0 0 0 0 0 0 0 0 0 0.000407172 0.00309196 0.0197668 0.0678921 0.192551 0.389157 0.593024 0.708929 0.695194 0.588808 0.446492 0.320179 0.219586 0.143991 0.0945153 0.0656871 0.0488869 0.0402342 0.0316144 0.0275375 0.0242614 0.0200961 0.0191591 0.0143275 0.016088 0.0145944 0.0123032 0.012001 0.0113639 0.0101594 0.00921017 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33031e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.84496e-05 0.000510248 0.00435905 0.0205559 0.079097 0.203178 0.388678 0.586487 0.690283 0.687216 0.576951 0.439211 0.314147 0.214476 0.141673 0.0966108 0.0676343 0.0505155 0.0395357 0.0318119 0.0283898 0.023194 0.0201684 0.0184211 0.018204 0.0141787 0.0132213 0.0140642 0.0109871 0.010868 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.51925e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51672e-05 0 0 0 6.67036e-05 0.000140674 0.000480045 0.00493008 0.0272484 0.0838341 0.208266 0.402515 0.580412 0.680997 0.658263 0.563541 0.429384 0.311635 0.209448 0.139298 0.0964054 0.0682739 0.0508402 0.0384602 0.0334266 0.0271678 0.023364 0.020995 0.0203988 0.0158895 0.0149226 0.0141408 0.0134954 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29138e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2789e-05 0 0 0 0 0 0 0.000134028 0.000970715 0.0063814 0.0261916 0.0909484 0.21536 0.40317 0.590569 0.674366 0.657813 0.549404 0.416569 0.298779 0.208002 0.138681 0.0974307 0.0675506 0.0518514 0.04052 0.0340738 0.0284997 0.0242534 0.0223062 0.0184117 0.0179814 0.0164303 


==> anc/data/Period_3/Detector_Response_Baseline_5.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 5 in period 3 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 5 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.278978 0.602739 0.738036 0.603189 0.440478 0.316795 0.172718 0.0672411 0.0294232 0.0176806 0.00980808 0.00898755 0.00744397 0.00648909 0.00542855 0.00486974 0.00476559 0.00411571 0.00355537 0.00297728 0.00281235 0.00273579 0.00251237 0.00225995 0.00212968 0.00202765 0.00216104 0.00198723 0.00172347 0.00178882 0.00215449 0.00168643 0.00177287 0.00161397 0.00131718 0.00141731 0.00165858 0.00149516 0.00128219 0.00165254 0.00169599 0.000876306 0.00121395 0.00125279 0.0011674 0.00112008 0.00085202 0.00104144 0.00125154 0.000974677 0.00101932 0.000710536 0.000977454 0.00102528 0.00061659 0.0010441 0.000831719 0.000714265 0.000880035 0.00051256 0.00075135 0.00103379 0.000434445 0.0004776 0.000737248 0.000750631 0.000710338 0.000497526 0.000300962 0.00068062 0.000820741 0.000635718 0.000834847 0.000302321 0.000698028 0.000475575 0.000376643 0.000467827 0.000538654 0.000531926 0.000403718 0.000501113 
0.00447279 0.0632859 0.338659 0.768019 0.922045 0.666756 0.449215 0.310701 0.169147 0.068611 0.0320222 0.0182023 0.0117159 0.0096152 0.00921426 0.00845322 0.00702437 0.00624866 0.00603657 0.00524846 0.0043235 0.00345615 0.00404826 0.00339784 0.00337737 0.00306103 0.00307267 0.00261181 0.00281061 0.00262363 0.00178202 0.00188852 0.00160155 0.00152286 0.00207609 0.00229295 0.00183631 0.00168539 0.00165031 0.00190588 0.00178699 0.00167247 0.00156548 0.00165246 0.00125693 0.00135389 0.00155466 0.00138032 0.00139077 0.00119561 0.00101556 0.00132349 0.00121203 0.00147551 0.00135034 0.000676004 0.00100935 0.000901375 0.000880904 0.00104469 0.000834384 0.000906873 0.00116774 0.000633516 0.000679646 0.000469448 0.000673603 0.000704055 0.000766802 0.000600768 0.000844071 0.000668292 0.000369638 0.000575907 0.000372582 0.000940276 0.000502742 0.000545495 0.000713031 0.000433892 0.000644194 0.000581442 
0 0.000135916 0.00553785 0.0776471 0.408278 0.852966 0.911544 0.676681 0.444018 0.297877 0.164983 0.0697614 0.0323686 0.0202391 0.0131983 0.0113278 0.0105145 0.00886299 0.00856438 0.00722125 0.00575729 0.0051065 0.00484834 0.00419371 0.00453508 0.00381963 0.00388436 0.00359123 0.00357888 0.00262745 0.00284406 0.00261714 0.0025636 0.002089 0.00205525 0.00186218 0.00221065 0.00257009 0.00223274 0.00165894 0.00222951 0.00125689 0.00172549 0.00172048 0.00142566 0.00118477 0.00165204 0.00129631 0.00127643 0.00119701 0.00147053 0.00156228 0.00167846 0.00120537 0.00121244 0.00125333 0.00125484 0.00105909 0.00138363 0.00110966 0.000907396 0.000984147 0.0014681 0.00105303 0.000941803 0.00131396 0.000960846 0.00118135 0.000535776 0.000908099 0.000710277 0.00104056 0.00101326 0.00101306 0.000925143 0.000746865 0.00083786 0.000499139 0.000743062 0.00107677 0.000703494 0.000642045 
0 0 0 0.000169623 0.00855319 0.108847 0.442163 0.839879 0.900439 0.645918 0.434305 0.287852 0.153891 0.0681007 0.0348117 0.0211625 0.015591 0.01278 0.0109711 0.00903604 0.00810295 0.00691462 0.00608587 0.00586 0.00542529 0.00444036 0.00541984 0.00427264 0.00361288 0.00337661 0.00328882 0.0029064 0.00293592 0.00264472 0.00266266 0.0029048 0.00275341 0.00225154 0.00270126 0.00204931 0.00202905 0.00224355 0.00196134 0.00217555 0.00209619 0.00145525 0.00175656 0.00149136 0.00162475 0.00119579 0.00170233 0.00157626 0.00169365 0.00186909 0.00135964 0.00172409 0.0012134 0.00139004 0.00142346 0.00118524 0.00120251 0.00131623 0.00142228 0.000950179 0.000705426 0.00117532 0.00111233 0.000906413 0.00100544 0.00119495 0.000974768 0.00101414 0.00118082 0.00111945 0.000941303 0.000742631 0.000982689 0.000716105 0.000783685 0.00088726 0.000544345 0.000735606 
0 0 0 3.51639e-05 0 0.00037426 0.0119261 0.118859 0.468305 0.84835 0.867261 0.636979 0.430699 0.280364 0.149776 0.0662644 0.034193 0.0226811 0.0164574 0.0146417 0.0116285 0.0109624 0.00851637 0.00719014 0.00813602 0.00619809 0.00630434 0.00577472 0.00491257 0.00454017 0.00397591 0.00445682 0.00373928 0.00307585 0.0033734 0.00318828 0.00260572 0.00264384 0.00284312 0.00223164 0.00291074 0.00263917 0.00223652 0.0025803 0.0018508 0.00208211 0.00217007 0.0016517 0.0013784 0.00191658 0.00189476 0.00202514 0.00210095 0.00147896 0.00148938 0.0016632 0.00138678 0.0012521 0.00160238 0.00127445 0.00155334 0.00117844 0.00141384 0.00155621 0.00128923 0.00108731 0.000917252 0.00127146 0.000879863 0.000843921 0.000668781 0.000888288 0.00118702 0.00104102 0.000943732 0.000874708 0.000806718 0.000816941 0.000973611 0.000918095 0.00088316 0.000885374 
3.33468e-05 6.60884e-05 6.8445e-05 0 6.81178e-05 3.50053e-05 3.51639e-05 0.000542253 0.0167352 0.144707 0.486217 0.842899 0.838043 0.613903 0.40974 0.271636 0.141571 0.0656 0.0371735 0.0223683 0.0166731 0.013674 0.0132866 0.0107596 0.0100063 0.00808 0.00751057 0.00646975 0.00522046 0.00571679 0.00465336 0.00465653 0.00421127 0.00378043 0.00417299 0.00320206 0.00377904 0.00379617 0.00268474 0.00340869 0.00313891 0.00338807 0.00250194 0.00281778 0.00235594 0.00239182 0.00223361 0.00223708 0.00207144 0.0021382 0.00178343 0.00207105 0.00154848 0.00173231 0.00155497 0.00176035 0.00190145 0.00172811 0.00142331 0.00169499 0.0012995 0.00141714 0.00114919 0.00142964 0.00173051 0.00118701 0.00130825 0.00111127 0.00119651 0.00101174 0.00146887 0.00107933 0.00108711 0.00111199 0.000912108 0.00128652 0.000773389 0.00108613 0.000914798 0.00100735 0.0010797 0.000982097 
3.51026e-05 9.99257e-05 0.000100933 0.00013645 6.38686e-05 6.84374e-05 9.98451e-05 3.33468e-05 0.000169803 0.00155244 0.026737 0.163152 0.509566 0.82701 0.8215 0.594017 0.409312 0.259608 0.138164 0.0675059 0.0351497 0.022563 0.0159954 0.0138276 0.011646 0.0110413 0.0103746 0.00780228 0.00858329 0.00731902 0.00665646 0.0055481 0.00562219 0.0050599 0.00490704 0.00442063 0.00364048 0.00390523 0.00343879 0.00299174 0.0029295 0.00339579 0.00286993 0.00267182 0.00272895 0.00266608 0.00286916 0.00238756 0.00255479 0.00292288 0.00260123 0.00205448 0.00257734 0.00256102 0.00195879 0.00226072 0.00209479 0.00180251 0.00168856 0.00192957 0.00155887 0.00165436 0.0020716 0.00173427 0.00145063 0.00139178 0.00161979 0.00128731 0.00177166 0.00148464 0.00145414 0.00129288 0.00152593 0.00129619 0.00138852 0.00121421 0.00108211 0.00100163 0.00155142 0.000947092 0.000950082 0.000980429 
3.29211e-05 0 0 3.10246e-05 6.80919e-05 3.33347e-05 3.50638e-05 0 3.29211e-05 3.3025e-05 0.000132839 0.00230468 0.0339287 0.189983 0.535081 0.817103 0.798288 0.577446 0.392396 0.250919 0.133152 0.0638685 0.0378829 0.0235528 0.018465 0.014826 0.0125786 0.0113518 0.0104179 0.00852942 0.00800847 0.00695656 0.00668297 0.00675546 0.00533011 0.00521463 0.0050368 0.00410774 0.0036711 0.00342118 0.00371352 0.00321756 0.00416514 0.00324941 0.00260321 0.00313529 0.0034152 0.00263678 0.00272568 0.00179844 0.00259289 0.00255989 0.00194991 0.0024494 0.00211374 0.00210287 0.00161891 0.00171963 0.0019927 0.00210122 0.00193517 0.00151205 0.00185268 0.00156437 0.00201185 0.00168563 0.0014236 0.00196844 0.0012329 0.0016529 0.00128052 0.00104789 0.000892233 0.000775322 0.00124773 0.0012276 0.00104763 0.00123976 0.00148011 0.0010187 0.00105394 0.00108719 
0 0 0 0 0 0 0 0 0 0 0 0 0.000103298 0.00398061 0.0433589 0.216515 0.552529 0.80632 0.766007 0.557513 0.377298 0.241942 0.128422 0.0643382 0.0363988 0.0243423 0.0190069 0.0160674 0.0131597 0.0117912 0.0112456 0.010223 0.00809835 0.00769616 0.00639327 0.00634804 0.00636003 0.00529064 0.00516656 0.00481075 0.00475567 0.00470778 0.0037169 0.00402882 0.00400975 0.00335266 0.00346426 0.00359292 0.00309423 0.00246862 0.00312179 0.00310204 0.00255994 0.00261098 0.00267347 0.00219636 0.00230754 0.00207464 0.00159418 0.00201714 0.00195318 0.0016955 0.00179599 0.00178126 0.00182498 0.00196763 0.00138201 0.00199667 0.00122009 0.0015322 0.00189644 0.00131471 0.00142045 0.0017021 0.00118814 0.00123406 0.00124452 0.00108411 0.0011798 0.00137844 0.001026 0.00132345 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.33424e-05 0.000233719 0.00573465 0.0517026 0.239997 0.574665 0.794881 0.747527 0.545212 0.368486 0.231024 0.126436 0.0648389 0.0356875 0.0235006 0.0191768 0.0154871 0.0135913 0.0117402 0.00909128 0.00927297 0.00820877 0.00777561 0.00717284 0.00598399 0.00494477 0.00540954 0.00614821 0.00504824 0.0044578 0.00493485 0.00358778 0.00364666 0.00342146 0.00295854 0.00304889 0.00332019 0.00305712 0.002995 0.00299461 0.00331243 0.0020303 0.00220492 0.00248545 0.00225481 0.00247184 0.00239265 0.0022718 0.00250604 0.00217612 0.00194417 0.00189487 0.00199185 0.00206493 0.00169737 0.00176933 0.00163217 0.00196739 0.00179016 0.0014919 0.00207922 0.00197436 0.00162827 0.00118577 0.0015744 0.000951335 0.00136024 0.00084717 0.0013141 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2844e-05 0.000641837 0.00846071 0.0670575 0.265313 0.582573 0.787691 0.723748 0.521961 0.350101 0.223262 0.125285 0.0654566 0.0378409 0.0245019 0.0196428 0.0150888 0.012908 0.0127775 0.00995277 0.00936003 0.00949332 0.00726674 0.00721798 0.0056758 0.00586128 0.00538903 0.00529433 0.00428586 0.00455843 0.00432118 0.004168 0.00356493 0.0032217 0.00322689 0.00361317 0.00349346 0.00317797 0.00348766 0.00325018 0.00291577 0.0027955 0.00235674 0.00253982 0.00298306 0.0021826 0.00258989 0.00220024 0.00205714 0.00229364 0.00165442 0.0020327 0.00182956 0.0021286 0.0020944 0.00223665 0.00172446 0.00144928 0.00148186 0.00153244 0.00165505 0.00155561 0.00111482 0.00172112 0.00170571 0.00165823 0.00142151 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29471e-05 0.000604897 0.0124703 0.076832 0.28471 0.592742 0.770344 0.701753 0.515314 0.341472 0.214465 0.119964 0.0648091 0.0358008 0.0256039 0.0202346 0.0174162 0.0151335 0.0120726 0.0116468 0.00986646 0.00808214 0.0091628 0.0075013 0.00698532 0.00572881 0.00573098 0.00619096 0.00488566 0.00453388 0.00422207 0.00495441 0.00414659 0.00381529 0.00414471 0.00366723 0.00381644 0.00345302 0.0030748 0.00342481 0.00286978 0.00228127 0.00264617 0.00249878 0.00232843 0.00237534 0.00220275 0.0019689 0.00234571 0.00233138 0.00221362 0.00226906 0.00162083 0.00184907 0.00211946 0.00166545 0.00193558 0.00168653 0.00142937 0.00165396 0.0020927 0.00138972 0.00108042 0.00157702 0.000975842 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000132767 0.00105176 0.0146959 0.0928715 0.305226 0.596146 0.756447 0.676201 0.499635 0.331403 0.209453 0.117021 0.0642303 0.0379064 0.026004 0.0209135 0.0175493 0.0152312 0.0148528 0.011111 0.0109141 0.0103671 0.00818406 0.00764153 0.00699216 0.00681883 0.00634801 0.00543415 0.00479132 0.00550559 0.00441291 0.00424802 0.00499116 0.00444007 0.00399782 0.00426715 0.00359396 0.00384887 0.00305724 0.00305419 0.00321674 0.00294545 0.00300844 0.00270985 0.00285987 0.00253874 0.00227667 0.00217461 0.00244098 0.00247086 0.00207217 0.0021364 0.00210847 0.00189671 0.0020134 0.00199177 0.00220382 0.00182347 0.00166099 0.00186989 0.00155996 0.00144412 0.00172574 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000138574 0.00155017 0.0186351 0.107962 0.326622 0.600118 0.730012 0.656537 0.48219 0.324118 0.203074 0.116696 0.0638475 0.0371549 0.0263799 0.0210686 0.018006 0.0154867 0.013517 0.0122113 0.010899 0.00827474 0.00797055 0.0084913 0.00674349 0.00701133 0.00591735 0.00497855 0.00545544 0.00485313 0.00481889 0.00451703 0.00404497 0.00406097 0.00413981 0.00376791 0.00348551 0.00389402 0.00340575 0.00344843 0.00309827 0.00267708 0.00297023 0.00261061 0.00234899 0.00227566 0.00269766 0.00234842 0.00285555 0.00255081 0.00216494 0.00221554 0.0019327 0.00246883 0.00189653 0.00191943 0.00162076 0.00226001 0.00201948 0.00189423 0.00142835 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000205079 0.00220521 0.0255809 0.121714 0.346254 0.61062 0.721772 0.635202 0.467164 0.318596 0.196278 0.110627 0.0616142 0.038801 0.0276303 0.0211872 0.0184476 0.0168932 0.0128033 0.0114567 0.0107015 0.00967256 0.00869863 0.00844153 0.00732546 0.00719116 0.00596223 0.00643112 0.00522998 0.00559754 0.00581853 0.00489921 0.00519304 0.00433553 0.00367662 0.00400229 0.0042797 0.00314867 0.00389797 0.0033171 0.0029187 0.00297043 0.00327336 0.00256702 0.00315412 0.00322531 0.00257835 0.00274481 0.00301521 0.00223621 0.00224964 0.00222702 0.00220404 0.00278453 0.00221735 0.00230445 0.00173331 0.00192062 0.00218235 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51639e-05 0 0 0.00047378 0.00415842 0.0311883 0.137206 0.361324 0.610984 0.700335 0.612036 0.457693 0.311385 0.193919 0.105979 0.0634859 0.0385541 0.0282493 0.0219357 0.0185681 0.0162125 0.0146757 0.0128121 0.0114476 0.0108072 0.0090636 0.00869786 0.00805143 0.00663407 0.0070536 0.00589168 0.00538139 0.0053987 0.00500647 0.00420322 0.00477002 0.00396756 0.00400183 0.0045907 0.00380593 0.00413129 0.00349455 0.00324208 0.00343812 0.00324592 0.0030798 0.00272728 0.00251743 0.00247781 0.00291612 0.00226689 0.00290069 0.00213291 0.00234353 0.0020966 0.00223613 0.00201029 0.00206663 0.00212826 0.00179574 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33347e-05 0.000370214 0.00610255 0.0378419 0.151047 0.373497 0.606472 0.686898 0.600887 0.441247 0.301337 0.193713 0.111949 0.063816 0.0406384 0.0292118 0.0226383 0.017979 0.0159326 0.013823 0.0129767 0.0113033 0.0117269 0.0097308 0.00940978 0.00804904 0.00630555 0.00687945 0.00661976 0.00516073 0.00566158 0.00546046 0.00484827 0.00413953 0.00385513 0.00385737 0.00396036 0.0045672 0.00327614 0.00331296 0.00317581 0.00388411 0.00277727 0.00325551 0.00314408 0.00319385 0.00276999 0.00199992 0.00236824 0.00282898 0.00269007 0.00233854 0.00224865 0.00189339 0.00226302 0.00213465 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000639308 0.00786133 0.0437014 0.17045 0.385782 0.612684 0.670981 0.57781 0.427947 0.287322 0.183322 0.104614 0.0620073 0.0427134 0.0282078 0.024419 0.0190294 0.0144616 0.0143512 0.0135795 0.0115555 0.0107988 0.00884595 0.009157 0.00720766 0.00701007 0.00628032 0.00747333 0.0067728 0.00615042 0.00565741 0.0053929 0.00457768 0.00388299 0.00438412 0.00472992 0.00415283 0.00369959 0.00357211 0.00356183 0.00332282 0.00353146 0.00351448 0.00375184 0.00267249 0.00286372 0.00252944 0.00289116 0.00273134 0.00261934 0.00275747 0.00224097 0.00226521 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.3025e-05 0.00128572 0.0109128 0.0519516 0.179742 0.402704 0.603378 0.645587 0.564963 0.415668 0.284063 0.182129 0.10566 0.0637973 0.040252 0.0291556 0.0236793 0.0196785 0.0170473 0.0146394 0.0140311 0.0113005 0.0102268 0.0102219 0.00948709 0.00832598 0.00854813 0.00653608 0.0072985 0.0049778 0.00560993 0.00506932 0.00470251 0.00460556 0.00463204 0.00454322 0.00332225 0.0046557 0.00342649 0.00428469 0.00332025 0.00293963 0.00324643 0.0033398 0.00399841 0.00267074 0.0036758 0.00277637 0.00209589 0.00319334 0.00268061 0.00254599 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101295 0.00203027 0.0119955 0.0614799 0.193795 0.408749 0.599875 0.637203 0.546877 0.407043 0.274769 0.169421 0.103812 0.0626903 0.039581 0.0310115 0.025171 0.0202882 0.015951 0.0147927 0.0134449 0.0116809 0.01051 0.00915949 0.00866043 0.00850387 0.00643477 0.00742359 0.00575849 0.00634497 0.00499899 0.00549955 0.00488492 0.00495086 0.00455789 0.00434378 0.00397445 0.00411436 0.00401799 0.00389499 0.00333672 0.00386391 0.00424851 0.00381252 0.00307523 0.00339295 0.00257877 0.00270995 0.00307048 0.00252641 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101366 0.00193606 0.0139896 0.0672428 0.209785 0.421267 0.597546 0.62512 0.526222 0.397707 0.261353 0.173986 0.105558 0.0659923 0.041849 0.028873 0.0243959 0.0204342 0.0177474 0.0150956 0.0139359 0.0112257 0.0114382 0.00989736 0.00901961 0.00812282 0.00707028 0.00727166 0.00646434 0.00682021 0.00572508 0.00593603 0.0048335 0.00590422 0.00480935 0.00452146 0.00451918 0.00455556 0.00319443 0.00386672 0.00347504 0.00387573 0.00348501 0.00293757 0.002952 0.00318362 0.00310411 0.00270936 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000200673 0.00252087 0.0185639 0.0788636 0.216789 0.419791 0.592666 0.614833 0.517119 0.385331 0.260016 0.16779 0.0996981 0.0631242 0.0402107 0.0312369 0.0254876 0.0206821 0.0169765 0.0151042 0.0131774 0.011675 0.0098597 0.0108258 0.00959251 0.00904865 0.00767993 0.00721968 0.00726003 0.00605492 0.00626563 0.00551076 0.00524778 0.00514043 0.0052691 0.00417301 0.00455138 0.00378377 0.00419681 0.00393655 0.00351369 0.00337226 0.00385686 0.00309197 0.00362767 0.003115 
0 0 3.51708e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000207223 0.0045029 0.0207093 0.0808729 0.231707 0.435288 0.590542 0.594747 0.509442 0.381476 0.259962 0.163302 0.0997763 0.0615773 0.0428952 0.0298987 0.0255905 0.0221333 0.0161068 0.0143808 0.0137422 0.0116701 0.0115767 0.0105605 0.00774271 0.00996598 0.00788427 0.00748571 0.00750005 0.00639861 0.00621265 0.00565675 0.00563573 0.00534958 0.00487419 0.00440121 0.00440246 0.00381451 0.00463399 0.00442684 0.00377842 0.00470007 0.00365584 0.0039852 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000406043 0.0042899 0.0255841 0.0944605 0.237475 0.434294 0.567901 0.580819 0.488116 0.367769 0.247748 0.163404 0.0994698 0.0621286 0.0432795 0.032321 0.0251544 0.0219155 0.0173743 0.0151381 0.0143169 0.0114882 0.0101762 0.00996596 0.0103557 0.0088483 0.00878698 0.00749598 0.00603434 0.00667066 0.00611713 0.00579019 0.00556242 0.00556489 0.00516039 0.00496247 0.00436438 0.00384764 0.0039779 0.00372385 0.00339286 0.00422302 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29471e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000778554 0.00569564 0.0292106 0.105473 0.248408 0.437908 0.566126 0.566857 0.480798 0.361398 0.239349 0.15982 0.0970665 0.0642216 0.0429179 0.0318942 0.0260444 0.0219533 0.0180125 0.0167903 0.015291 0.0136054 0.0109308 0.0111163 0.0096666 0.00991636 0.0085543 0.00732877 0.0077882 0.00639163 0.00587833 0.00633405 0.00587706 0.00443172 0.00618527 0.00486969 0.00463799 0.00458114 0.00429685 0.0043841 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52632e-05 0.000169668 0.000854374 0.00756086 0.0335841 0.113307 0.260275 0.44343 0.557548 0.551201 0.463036 0.350594 0.241502 0.155441 0.0948714 0.0649817 0.044761 0.0337552 0.0273625 0.0216704 0.0165784 0.0161852 0.014627 0.0118112 0.0120536 0.0101824 0.0103758 0.00817707 0.00818827 0.00802746 0.00800881 0.0066832 0.00568458 0.00583312 0.00586651 0.00589465 0.00431978 0.00469937 0.00492424 0.0052134 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51639e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10246e-05 0 0 0 0 0 0 0 3.33468e-05 0.00010136 0.00128056 0.0090056 0.0404371 0.122229 0.265799 0.443477 0.544866 0.546791 0.454426 0.341228 0.236746 0.155581 0.0995543 0.0628773 0.0452349 0.0346225 0.0272062 0.0214676 0.0184433 0.0168544 0.0142893 0.0136207 0.011686 0.0111287 0.0102092 0.00819526 0.00872439 0.00799376 0.00721037 0.00636089 0.00703555 0.00543653 0.00598419 0.00536546 0.00544045 0.00433111 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000136845 0.001928 0.00984435 0.0437837 0.127665 0.280226 0.439682 0.534016 0.534615 0.447211 0.335937 0.229518 0.151645 0.0968832 0.0653453 0.0438705 0.0330231 0.0254316 0.0236063 0.0201511 0.0163718 0.0148713 0.0136909 0.0113708 0.0112873 0.00974051 0.00830982 0.00807434 0.00865972 0.00817373 0.00708717 0.0065465 0.00682715 0.00591574 0.0053443 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29471e-05 0.000272953 0.00195306 0.0120389 0.0486623 0.134041 0.282763 0.433228 0.521805 0.524847 0.438298 0.323815 0.228881 0.151169 0.0999052 0.063138 0.045832 0.0339085 0.0288645 0.0235432 0.0190637 0.0185795 0.0143219 0.0134522 0.0129203 0.0113169 0.0108792 0.00955201 0.00855817 0.00884934 0.00755483 0.00760141 0.00684433 0.00650116 
0 0 0 0 0 0 0 0 3.29471e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2844e-05 0.000238134 0.00262292 0.0139241 0.0497488 0.146175 0.293242 0.436754 0.517187 0.507482 0.418686 0.320813 0.222097 0.149087 0.0997973 0.0648687 0.0456565 0.0336693 0.0275709 0.0210468 0.0182866 0.0171686 0.0134491 0.014005 0.0110176 0.0104879 0.00862301 0.00942464 0.00873779 0.0080142 0.007606 0.0064997 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33424e-05 3.33424e-05 0.000207134 0.00309768 0.01571 0.0558986 0.146788 0.293909 0.438475 0.511765 0.497883 0.408376 0.312249 0.215081 0.147963 0.0952559 0.0645744 0.0456222 0.034354 0.028542 0.0232752 0.0199369 0.0174782 0.0149884 0.0147798 0.0117288 0.0106465 0.0103914 0.01018 0.00780208 0.00855809 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.2844e-05 0 0 0 0 0 0 0 0 0 3.51639e-05 0 0 0 0 0 0 0 0 0 0 0 0 0.000168006 0.000343476 0.00402952 0.017796 0.0627414 0.158256 0.294832 0.4284 0.497686 0.481212 0.400363 0.309506 0.213896 0.14119 0.0982122 0.0659543 0.0453494 0.0331568 0.0284354 0.0239683 0.0202553 0.0172512 0.01558 0.0135331 0.012472 0.0107748 0.00988301 0.0106882 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52632e-05 0 0 0 0.000857553 0.00541169 0.0209694 0.0654349 0.164126 0.298698 0.428189 0.487451 0.473371 0.392991 0.294987 0.211099 0.142942 0.0978913 0.0668414 0.0485321 0.0343436 0.0283916 0.0237981 0.0210835 0.0172068 0.0150653 0.0139756 0.0135732 0.0116036 


==> anc/data/Period_3/Detector_Response_Baseline_6.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 6 in period 3 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 6 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.113854 0.247358 0.308632 0.26966 0.218628 0.167514 0.096004 0.0418133 0.0200244 0.00987929 0.00556722 0.00399654 0.00446026 0.00342841 0.00320732 0.00304972 0.00247224 0.0020885 0.00159428 0.00156245 0.00176747 0.00135206 0.00101589 0.0014879 0.00150434 0.00107897 0.000915707 0.000904609 0.000720829 0.000986833 0.000923082 0.000922849 0.000783489 0.000823216 0.000527593 0.000752129 0.000946517 0.000652251 0.000417391 0.000819855 0.000652576 0.00042576 0.000418376 0.000364073 0.000716152 0.000735909 0.000491623 0.000455365 0.000362654 0.000428659 0.000824669 0.000493486 0.000522185 0.000389965 0.000458592 0.000393941 0.000622554 0.000553188 0.000297995 0.000523337 0.000496325 0.000596112 0.000359723 0.000295697 0.000431733 0.000325806 0.000526383 0.000327595 0.000293875 0.000425237 0.000224408 0.000289522 0.000259977 0.000364056 0.000326526 0.000225096 0.000396489 0.000364819 0.00029485 0.0003284 0.000197813 0.000194833 
0.00202081 0.0262067 0.137528 0.311958 0.381275 0.298252 0.221293 0.169391 0.0935645 0.0433454 0.0198454 0.0114614 0.00643331 0.00504264 0.00455123 0.00371781 0.00336683 0.00311675 0.00273546 0.00207849 0.00196041 0.00206926 0.00175915 0.00148498 0.00174941 0.00154674 0.0010415 0.00127823 0.00116013 0.00134272 0.000974937 0.00101853 0.0011551 0.00074606 0.00115647 0.000622324 0.000968018 0.000955452 0.0010631 0.000622603 0.00112033 0.000885989 0.000754809 0.00094856 0.000821273 0.000828654 0.000600269 0.000519664 0.000873502 0.000591833 0.000531281 0.000650486 0.000428343 0.000586316 0.000529449 0.000531373 0.000426152 0.000294862 0.000553369 0.000830444 0.000492896 0.000615769 0.000522546 0.000397557 0.000330693 0.000196134 0.000300112 0.00043031 0.000485485 0.000491101 0.000558793 0.000359447 0.000292805 0.000303419 0.000428171 0.000196698 0.000228218 0.000262393 0.000556419 0.000229689 0.000357929 0.000235588 
3.30548e-05 3.29488e-05 0.00182408 0.031282 0.163986 0.346992 0.379784 0.289023 0.217575 0.163967 0.094056 0.0427194 0.0202641 0.0109514 0.00707336 0.0060142 0.00532362 0.00443118 0.00385733 0.00363007 0.00333591 0.00282775 0.00243341 0.00267565 0.00197 0.00223573 0.00206445 0.00197072 0.00170326 0.00129513 0.00132561 0.00134809 0.00100727 0.00101626 0.00115089 0.001246 0.000892562 0.0011082 0.00106157 0.00122283 0.00105265 0.00102405 0.000921664 0.000954777 0.000712855 0.000723141 0.000850038 0.000782053 0.00069387 0.000494571 0.000526648 0.000791014 0.000381922 0.000794638 0.000648609 0.000555012 0.000548064 0.000589121 0.000395551 0.000759127 0.000752294 0.000294601 0.000716358 0.000585268 0.000462399 0.000351948 0.000618092 0.000516492 0.00055845 0.000397003 0.000688996 0.000552217 0.000624674 0.000755145 0.000423574 0.00045079 0.000553824 0.000356638 0.000427619 0.000491208 0.000429984 0.000229102 
0 0 3.30548e-05 6.64929e-05 0.00323934 0.0430023 0.176622 0.342105 0.377057 0.287562 0.212658 0.15583 0.0883453 0.0419296 0.0201038 0.0107306 0.00796249 0.00586678 0.00551015 0.00485728 0.00413338 0.00366765 0.00337632 0.00318895 0.00231651 0.00214326 0.00228439 0.00190531 0.00206986 0.00170436 0.00158621 0.00179074 0.00135242 0.00124574 0.000888362 0.00135682 0.00135194 0.00111448 0.00125056 0.00126478 0.00100985 0.00117472 0.00117669 0.000842655 0.000755097 0.000791969 0.000753428 0.000945677 0.000758456 0.000751088 0.000847334 0.000987888 0.000974709 0.000727111 0.000556484 0.000887376 0.000854727 0.00055361 0.000463141 0.000465285 0.000553923 0.000725298 0.000660512 0.000554744 0.000523481 0.000429153 0.000328657 0.000628013 0.000622159 0.00078738 0.000496075 0.000359 0.000389462 0.000427261 0.000533677 0.000296241 0.000260842 0.000235913 0.000558771 0.000522818 0.000397177 0.000485726 
0 0 0 3.30226e-05 0 0.000196197 0.00517265 0.0449855 0.18965 0.34128 0.36168 0.282146 0.210816 0.15028 0.0859833 0.0386696 0.0213704 0.0122902 0.00842481 0.00770839 0.00546764 0.00470033 0.00427877 0.00420754 0.00343931 0.00281839 0.00289199 0.00268628 0.00195778 0.00169576 0.00159944 0.00223521 0.00162969 0.00193731 0.00205535 0.00147316 0.000980567 0.00197171 0.00138345 0.00105993 0.00150313 0.00138526 0.00101438 0.00150727 0.000794328 0.000948764 0.000971225 0.000842996 0.00087636 0.00108654 0.00117089 0.000814919 0.000820046 0.000813704 0.000622928 0.000816306 0.000818934 0.000755286 0.000561597 0.000848915 0.000652243 0.000560168 0.000855851 0.000700952 0.000791488 0.000398402 0.000482733 0.000425818 0.000594839 0.000589784 0.000580652 0.000512174 0.000534296 0.000490317 0.000367357 0.000590656 0.000594977 0.000557343 0.000656166 0.000491522 0.000556161 0.000455788 
0 0 3.30548e-05 3.15043e-05 3.32465e-05 6.81564e-05 0 0.000461064 0.0063678 0.0570052 0.198134 0.335348 0.358141 0.269535 0.201399 0.148875 0.0813247 0.0395235 0.0218618 0.0110295 0.00835862 0.00726955 0.00560664 0.00448122 0.00448708 0.00360979 0.00367683 0.00359458 0.00284965 0.00315009 0.00290599 0.00177728 0.00179484 0.00220401 0.00189544 0.00175488 0.00141023 0.00146351 0.00145088 0.00151282 0.00124666 0.00152258 0.00149237 0.00115362 0.0010865 0.000913508 0.00126278 0.001111 0.000890757 0.00104329 0.00108665 0.000851038 0.000885712 0.000864886 0.00104871 0.000519534 0.000792859 0.00118252 0.000627195 0.00101281 0.000951668 0.000756622 0.000687837 0.000493925 0.00084962 0.000730516 0.00071102 0.000527011 0.000818656 0.00049188 0.000522749 0.000719367 0.00062232 0.000368283 0.000628692 0.000618104 0.000721265 0.000727541 0.00052519 0.000393883 0.000890856 0.00036226 
3.29966e-05 6.60192e-05 9.89408e-05 0 0 3.29488e-05 6.44531e-05 3.51598e-05 7.03196e-05 0.000522776 0.0103085 0.0674808 0.205738 0.338511 0.3449 0.26877 0.197189 0.137287 0.0824425 0.0402482 0.0187096 0.0141999 0.00825217 0.0073837 0.00674202 0.00476471 0.00441906 0.00438906 0.00337392 0.00255285 0.00380502 0.00298392 0.00276955 0.00198902 0.0021234 0.001765 0.00173911 0.00157635 0.00164287 0.00190185 0.001556 0.00157778 0.00148845 0.00141634 0.00150967 0.0013918 0.000918284 0.00124301 0.000797517 0.00114718 0.00105787 0.00105139 0.000926171 0.00118276 0.000882523 0.000812229 0.000750483 0.000889284 0.000819603 0.00110563 0.000721431 0.00112415 0.00108882 0.000684045 0.000695661 0.000872653 0.000623448 0.000691406 0.000796499 0.000726778 0.000577708 0.000752614 0.00089246 0.000623775 0.00089052 0.000466344 0.000587989 0.000692744 0.000587013 0.000429565 0.000562726 0.000258312 
0 0 0 0 0 0 0 0 3.51598e-05 3.29966e-05 0 0.000825007 0.0121171 0.0771962 0.213219 0.329558 0.335041 0.263146 0.191855 0.132822 0.07358 0.039394 0.0210569 0.0128582 0.00898533 0.00685324 0.00604965 0.00543017 0.00458856 0.00470733 0.0039915 0.00350427 0.00359276 0.00320689 0.0029723 0.00278393 0.0023628 0.00242745 0.0020069 0.00227854 0.00203753 0.00134691 0.00206698 0.00157315 0.00167757 0.0014693 0.00163674 0.00148332 0.00146356 0.00113 0.00114289 0.00114572 0.00125427 0.00156962 0.00105445 0.000749769 0.000940273 0.00113018 0.000788097 0.000885389 0.000984695 0.000694748 0.00114311 0.000811712 0.000853893 0.000824191 0.000832271 0.000827582 0.000558226 0.000688589 0.000726277 0.000854538 0.000951746 0.000779414 0.000419886 0.00065635 0.000859675 0.000731876 0.00080384 0.000660714 0.000330554 0.000555681 
0 0 0 0 0 3.07843e-05 0 0 0 0 0 0 6.22886e-05 0.00139188 0.0161822 0.0878867 0.217722 0.324568 0.322619 0.253136 0.189241 0.128354 0.0739583 0.0361611 0.0203765 0.0121324 0.00876106 0.00691833 0.00648188 0.00534864 0.00494286 0.00483467 0.00371376 0.00331752 0.00291779 0.00253782 0.00270821 0.00260022 0.0018299 0.00209522 0.00231016 0.00167465 0.00202918 0.0020569 0.00160566 0.00178821 0.00141415 0.00107623 0.00160636 0.0015726 0.00135297 0.00151261 0.00131796 0.00135886 0.0012543 0.00111239 0.00140275 0.00102394 0.0010906 0.00111244 0.00120867 0.000726425 0.00081752 0.000957074 0.00120153 0.000788487 0.000850852 0.000821089 0.000819603 0.000969732 0.000879737 0.00105871 0.000646585 0.000977358 0.000797221 0.00072465 0.000626799 0.000521081 0.000692261 0.000691577 0.000754 0.000924968 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.07843e-05 0.00198419 0.0211545 0.0977274 0.230749 0.324728 0.318858 0.243124 0.183975 0.125223 0.0700969 0.0375312 0.0192052 0.0135719 0.00991645 0.00770431 0.00713596 0.00596954 0.00541673 0.00472927 0.00417496 0.00400196 0.00341433 0.00316129 0.00303619 0.00289301 0.0027081 0.00278335 0.00224359 0.00209629 0.00185966 0.00162458 0.00207363 0.00205882 0.00177004 0.00142653 0.00137605 0.00179405 0.00143683 0.00172342 0.00111681 0.000824912 0.00105348 0.00105504 0.00102224 0.00111581 0.00104841 0.00132128 0.00127692 0.00102782 0.00119373 0.00101925 0.00105029 0.00055465 0.000884445 0.00122047 0.00115582 0.000896569 0.00091449 0.000849601 0.000794373 0.00107389 0.000651019 0.000766293 0.00088236 0.000590954 0.000782706 0.000546094 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000264428 0.00299273 0.0272306 0.107093 0.235228 0.324037 0.30823 0.245335 0.174692 0.120055 0.0695724 0.036115 0.0199649 0.0130902 0.00932964 0.00775013 0.00681157 0.00556765 0.00570335 0.00505995 0.00396941 0.00343501 0.00331567 0.00321279 0.00323019 0.00301526 0.00206787 0.00223616 0.00212315 0.00193544 0.00213107 0.0015928 0.0020452 0.00173825 0.00167022 0.00176367 0.00199671 0.00154889 0.00178423 0.00141388 0.0013824 0.00104664 0.00102275 0.00122057 0.00121617 0.000946543 0.00111117 0.00111856 0.000816641 0.00107842 0.00107554 0.000886264 0.00104895 0.00109495 0.000820815 0.000561197 0.000860563 0.000885358 0.00107583 0.000823114 0.000693138 0.000915384 0.000788923 0.00062235 0.000496137 0.000461372 
0 0 0 0 0 0 3.30226e-05 0 0 0 0 0 0 0 0 0 0 3.07843e-05 0.000264248 0.00402475 0.0323368 0.114429 0.240518 0.317638 0.300601 0.238891 0.172297 0.11494 0.0677356 0.0367333 0.0210407 0.0127477 0.00943412 0.00770897 0.00676259 0.00523428 0.00522693 0.00505505 0.0040319 0.0039533 0.00335167 0.00349339 0.00286373 0.00275248 0.00276675 0.00247459 0.00194036 0.00177821 0.00168218 0.00240594 0.00200523 0.00203543 0.00169111 0.00154764 0.00181256 0.00156815 0.0013442 0.00144592 0.00147441 0.00121306 0.00141118 0.00124859 0.000979809 0.00085789 0.000754745 0.00114594 0.000759917 0.00111112 0.00121411 0.00125576 0.000954541 0.000916663 0.000820311 0.000953441 0.00107529 0.000822846 0.000983392 0.000784298 0.000656877 0.00078182 0.000563042 0.000689531 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000627536 0.00651719 0.0372492 0.119361 0.245119 0.308397 0.285873 0.229468 0.167785 0.111975 0.0645833 0.0356238 0.021117 0.0152517 0.00933274 0.00888479 0.00683673 0.00630304 0.00591065 0.0047784 0.00474372 0.00421775 0.0041387 0.00354082 0.00312888 0.00304869 0.00295493 0.00238273 0.0024365 0.0023604 0.00206838 0.00210355 0.00160844 0.00169706 0.00198174 0.00163911 0.0020638 0.00157278 0.0011051 0.00190927 0.00106904 0.00116374 0.00114932 0.00145694 0.00138998 0.00118892 0.00130277 0.00105001 0.00135502 0.000990937 0.0012467 0.00105157 0.000788139 0.00116955 0.000850878 0.000930115 0.00083026 0.000986395 0.000886906 0.00098176 0.000978115 0.00101973 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00053117 0.00773813 0.0424236 0.131016 0.241666 0.299089 0.280378 0.221003 0.161267 0.108634 0.0626205 0.0353861 0.0202593 0.0143795 0.0106833 0.00901333 0.00718091 0.00673514 0.00537647 0.00547675 0.00412615 0.00373767 0.00410165 0.00330935 0.00357335 0.00324768 0.00292118 0.00235178 0.00314887 0.00233475 0.00255045 0.00258349 0.00234084 0.00173683 0.00128281 0.00166652 0.00160502 0.00158681 0.00125337 0.00158911 0.00159299 0.00174375 0.00179679 0.00125752 0.00137778 0.00101392 0.000972768 0.000953179 0.000976724 0.000885108 0.00112407 0.00128327 0.00128146 0.00105447 0.00088772 0.000846193 0.000753053 0.000978426 0.000859116 0.000985712 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.8893e-05 0.00124846 0.00982758 0.0476562 0.138678 0.240879 0.301267 0.275632 0.218119 0.156523 0.102989 0.0625943 0.0364713 0.0210563 0.0138967 0.0103264 0.00772363 0.00652297 0.00643734 0.00566979 0.0054552 0.00433633 0.00415225 0.00396034 0.00363775 0.00378927 0.00325393 0.00353975 0.00303974 0.00299225 0.00283916 0.00245669 0.00231981 0.00175308 0.00178588 0.00183414 0.0016899 0.00195942 0.0015181 0.00177024 0.00156847 0.00136716 0.00197959 0.000859289 0.0014416 0.00124813 0.00144124 0.00116147 0.00184972 0.000992286 0.000920056 0.0010721 0.00108255 0.00104363 0.00111634 0.000685396 0.00149475 0.000980887 0.000944941 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.81086e-05 0.00154944 0.0125084 0.057092 0.146607 0.246526 0.290483 0.267536 0.208462 0.154787 0.101261 0.0611648 0.034927 0.0214698 0.0143865 0.0113839 0.00832459 0.00776671 0.00573314 0.00606585 0.00573801 0.00461504 0.00433311 0.00343856 0.00413362 0.00355262 0.00305133 0.00342263 0.00253044 0.002534 0.00234823 0.00247464 0.00263138 0.0026419 0.0019702 0.00189663 0.00186951 0.0018443 0.00180168 0.00177182 0.00153892 0.00125171 0.00163745 0.00134061 0.00146701 0.00108216 0.00112776 0.00154195 0.00116525 0.00151304 0.000850296 0.00106522 0.000855315 0.00118727 0.00124719 0.0012094 0.00108417 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000198314 0.00192865 0.0144725 0.0596366 0.150158 0.244577 0.284204 0.261663 0.202178 0.149007 0.100763 0.0606654 0.0344244 0.0207553 0.0156054 0.0120386 0.00917722 0.00754241 0.00635177 0.00601002 0.00542593 0.00446387 0.00430824 0.00502896 0.00345946 0.0033513 0.0030595 0.00306016 0.00305564 0.00301686 0.00248534 0.00316111 0.00220051 0.00212648 0.00210508 0.0016193 0.00192222 0.00196513 0.00124237 0.00211174 0.0012114 0.00142911 0.00175963 0.00144591 0.00108688 0.00178162 0.00131247 0.001305 0.00144385 0.00159155 0.00101813 0.00133313 0.00118066 0.00104066 0.00107476 
0 0 0 0 0 0 3.29488e-05 0 0 0 0 0 3.15043e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30226e-05 0.000223636 0.00290359 0.0165414 0.0644928 0.158302 0.247932 0.282971 0.255382 0.194743 0.14785 0.0953185 0.0563354 0.0356 0.0209325 0.014881 0.0112613 0.00914671 0.00742181 0.00738103 0.00533784 0.00485599 0.00549503 0.00357977 0.0040624 0.00367055 0.00405407 0.00368086 0.00314984 0.00280295 0.00283628 0.00230038 0.00238745 0.00257342 0.00244782 0.00196487 0.00207808 0.00191229 0.00226199 0.00161244 0.00186646 0.0015705 0.00168463 0.00137884 0.00138174 0.00131568 0.00118331 0.00156138 0.00151236 0.00135242 0.000979966 0.00116985 0.000895976 0.00114279 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.62431e-05 0.000367799 0.00365866 0.020391 0.0713453 0.158499 0.242765 0.274654 0.242562 0.191628 0.140645 0.0967144 0.055256 0.0369135 0.0211907 0.0150818 0.0110581 0.00994156 0.00764531 0.00673546 0.00582778 0.00529705 0.00546084 0.00485255 0.00471838 0.00371522 0.00387666 0.00331412 0.0029418 0.00295592 0.0025184 0.00249498 0.00298895 0.00221758 0.00169095 0.00209953 0.00223219 0.00217571 0.00151745 0.00200938 0.00197784 0.00213721 0.00151368 0.00144287 0.00114192 0.00131718 0.00146527 0.00155457 0.00131151 0.00141897 0.00154791 0.00143416 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.47507e-05 0.000297868 0.00539381 0.0226772 0.0761107 0.163012 0.242747 0.266465 0.23586 0.189894 0.134871 0.0885125 0.0572006 0.0361712 0.0222009 0.0154339 0.0110869 0.00948502 0.00811709 0.00712672 0.00637402 0.0061308 0.00515672 0.00429524 0.00409649 0.00417328 0.00351655 0.00292699 0.00236953 0.0032706 0.00301526 0.00288794 0.00229123 0.00283139 0.00206675 0.00213656 0.00285341 0.00180457 0.00164697 0.00180918 0.00177253 0.00137682 0.00143341 0.00177546 0.00141804 0.00159527 0.00131371 0.00158066 0.00161085 0.00127694 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51598e-05 0 0 3.07843e-05 0.000624652 0.00528553 0.0267794 0.0835368 0.166218 0.238263 0.265871 0.228915 0.181844 0.134093 0.0908705 0.0546336 0.032805 0.0219591 0.0149106 0.0109354 0.00906799 0.00836414 0.00735259 0.00555952 0.00568523 0.004903 0.00517809 0.00394175 0.00388134 0.00418593 0.00313621 0.00282725 0.00308783 0.00302189 0.00296658 0.0025358 0.00222858 0.00212415 0.00225824 0.00230557 0.0017272 0.00171275 0.00180033 0.00201329 0.00158043 0.00118714 0.00196863 0.00134035 0.00148777 0.00184447 0.00144073 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29966e-05 0 0 0 0 0 0 0 0 0 0 0 0 0.000101429 0.00116011 0.00723128 0.0305788 0.0880626 0.169837 0.242445 0.260417 0.231571 0.184867 0.132596 0.0879333 0.0542165 0.0347073 0.0220984 0.0153479 0.0125192 0.0106031 0.00899172 0.0072487 0.0067571 0.00724267 0.00584955 0.00488762 0.00372191 0.00413005 0.00435126 0.00401037 0.00302086 0.00276874 0.00363551 0.00280784 0.00232569 0.00238532 0.00237918 0.00230247 0.00192228 0.00178037 0.00177079 0.00161094 0.00160211 0.00190304 0.00172406 0.00160617 0.00187413 0.00164218 
0 0 0 0 0 0 0 0 3.29966e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000165551 0.00115028 0.00885571 0.0326356 0.0914244 0.175693 0.239079 0.250092 0.224658 0.175702 0.125716 0.0894212 0.0541723 0.0323596 0.0221914 0.0145907 0.0121085 0.0104528 0.00815024 0.00751403 0.00649342 0.00629044 0.00556423 0.00496583 0.00414925 0.00388342 0.00351853 0.00370871 0.00297208 0.0029463 0.00291028 0.00222294 0.0026209 0.00275606 0.00243196 0.00197905 0.00213328 0.00214189 0.00214423 0.0019095 0.00214567 0.00184064 0.00192628 0.00188032 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00032496 0.00156884 0.00943227 0.0379505 0.0965403 0.173187 0.234951 0.244782 0.21862 0.171863 0.123008 0.0827295 0.0506122 0.0337392 0.0223268 0.0156784 0.0125093 0.0114342 0.00837031 0.00709364 0.00601293 0.00660508 0.0055246 0.00509234 0.00448184 0.00415234 0.00421763 0.00332779 0.00316064 0.00347395 0.00298917 0.0024789 0.0030781 0.00295399 0.00235654 0.00170721 0.00187882 0.00244731 0.00126071 0.00176985 0.00163666 0.0019328 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00023186 0.00221331 0.0109913 0.0397056 0.098136 0.178711 0.234564 0.244817 0.212295 0.164475 0.122272 0.0806993 0.0526573 0.0330166 0.0229968 0.0153536 0.0127624 0.0101048 0.00920714 0.0076944 0.00612656 0.00613365 0.00557659 0.00515735 0.00410404 0.00442483 0.00396819 0.00378268 0.0033952 0.00283261 0.00361114 0.00301651 0.00294362 0.0023396 0.00250437 0.00259103 0.00226637 0.00222027 0.00185558 0.00171337 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.60036e-05 0.000458228 0.00234127 0.013642 0.0436618 0.104017 0.17642 0.231104 0.234973 0.206774 0.163492 0.117025 0.0782414 0.0508364 0.0328963 0.0215552 0.0156054 0.0133448 0.00974684 0.0096141 0.00817409 0.00665898 0.00657075 0.00612081 0.00530318 0.00511415 0.00437956 0.00338887 0.00433792 0.003561 0.00339334 0.00304077 0.00264422 0.0025944 0.00258192 0.00245278 0.00240543 0.00260025 0.00247313 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29488e-05 3.29966e-05 0.000959383 0.00359473 0.0154352 0.0471319 0.107799 0.17763 0.22703 0.229088 0.200751 0.157534 0.117296 0.0745366 0.0530513 0.0322577 0.0224467 0.0179503 0.0126779 0.010203 0.00944415 0.0074115 0.00668506 0.00622311 0.00555365 0.00446277 0.00496957 0.00378513 0.00391783 0.00361182 0.00369371 0.00278378 0.00266157 0.00331139 0.00285348 0.00283359 0.00256491 0.00248409 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.66641e-05 0.000630248 0.0038319 0.0180496 0.0495238 0.112557 0.181075 0.225404 0.227883 0.196811 0.154022 0.11655 0.0763597 0.0501972 0.0335841 0.0229138 0.0154184 0.0128572 0.0115739 0.00881974 0.00866541 0.00697653 0.00670854 0.00588524 0.00539883 0.00397161 0.00405645 0.00436623 0.00395081 0.00335729 0.00296202 0.00332901 0.00326329 0.00316668 0.00296115 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51598e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.8968e-05 0.000724671 0.00467966 0.018885 0.0534404 0.115165 0.180035 0.220568 0.225371 0.197443 0.152089 0.110832 0.0774993 0.0502736 0.0333582 0.0233081 0.0163751 0.0130515 0.0102157 0.00916471 0.00787868 0.00739777 0.00696059 0.00596996 0.00522768 0.00483175 0.0044453 0.00444753 0.00353986 0.00369639 0.00329425 0.00296487 0.00315082 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.51598e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51598e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000161554 0.000942807 0.00557958 0.0210254 0.0549854 0.118742 0.180334 0.215847 0.212564 0.192085 0.147425 0.110376 0.0728434 0.0483513 0.0350482 0.024268 0.0154455 0.0139939 0.011313 0.00921433 0.00756011 0.0086838 0.00612436 0.00586211 0.00599499 0.00505659 0.00495172 0.00431074 0.00390884 0.0039197 0.00335768 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.81683e-05 0.00105706 0.00642169 0.0214195 0.0592425 0.118239 0.176614 0.211336 0.211671 0.186376 0.140443 0.105292 0.0757334 0.0507694 0.0332115 0.0241107 0.0178258 0.0136941 0.00990237 0.00940253 0.00848888 0.00725423 0.00666327 0.00567844 0.00547989 0.00497268 0.00461055 0.0046163 0.00330545 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.07843e-05 0 0 3.30226e-05 0 0 0 0 0 0 0 3.30548e-05 0.00026526 0.00119052 0.00642628 0.0245317 0.06207 0.120774 0.175183 0.210385 0.204443 0.179105 0.145221 0.105474 0.0727272 0.0491437 0.0347973 0.0231673 0.0171158 0.0138701 0.011604 0.00977416 0.00802715 0.00695844 0.00741998 0.00632251 0.00541812 0.00561279 0.00509172 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.59455e-05 0.000199998 0.00187888 0.00900046 0.0277668 0.066544 0.118784 0.173758 0.207366 0.199438 0.175758 0.139584 0.10442 0.0717346 0.0509132 0.0336675 0.0230257 0.0176456 0.0137877 0.0106553 0.00953091 0.0087738 0.0083326 0.00676834 0.00642046 0.00562396 


==> anc/data/Period_3/Spectra_for_baseline_bin_1.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 1 in period 3 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 37.3247 0.0000
2 1.1 52.0369 0.0000
3 1.3 63.3164 0.0000
4 1.5 70.7663 0.0000
5 1.7 77.6851 0.0000
6 1.9 83.5807 0.0000
7 2.1 86.5866 0.0000
8 2.3 88.2169 0.0000
9 2.5 85.9816 0.0000
10 2.7 84.1987 0.0000
11 2.9 80.5431 0.0000
12 3.1 74.7895 0.0000
13 3.3 69.2396 0.0000
14 3.5 63.6712 0.0000
15 3.7 58.5131 0.0000
16 3.9 52.9879 0.0000
17 4.1 47.3261 0.0000
18 4.3 42.3867 0.0000
19 4.5 37.4940 0.0000
20 4.7 32.7888 0.0000
21 4.9 28.4785 0.0000
22 5.1 24.3667 0.0000
23 5.3 20.9025 0.0000
24 5.5 17.3287 0.0000
25 5.7 14.3150 0.0000
26 5.9 11.4007 0.0000
27 6.1 8.7940 0.0000
28 6.3 6.5105 0.0000
29 6.5 4.7875 0.0000
30 6.7 3.3340 0.0000
31 6.9 2.2110 0.0000
32 7.1 1.3358 0.0000
33 7.3 0.7398 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 3. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 56.5260 0.0000
2 1.1 71.3094 0.0000
3 1.3 78.6870 0.0000
4 1.5 89.4149 0.0000
5 1.7 104.8854 0.0000
6 1.9 113.9102 0.0000
7 2.1 109.5866 0.0000
8 2.3 127.0209 0.0000
9 2.5 115.7867 0.0000
10 2.7 107.1480 0.0000
11 2.9 108.8229 0.0000
12 3.1 101.5226 0.0000
13 3.3 90.9823 0.0000
14 3.5 85.1100 0.0000
15 3.7 83.0463 0.0000
16 3.9 67.4993 0.0000
17 4.1 68.1948 0.0000
18 4.3 55.0086 0.0000
19 4.5 54.8721 0.0000
20 4.7 50.7440 0.0000
21 4.9 35.6582 0.0000
22 5.1 34.5547 0.0000
23 5.3 31.9748 0.0000
24 5.5 22.9495 0.0000
25 5.7 14.1219 0.0000
26 5.9 13.2307 0.0000
27 6.1 12.6160 0.0000
28 6.3 7.4565 0.0000
29 6.5 7.5033 0.0000
30 6.7 3.9018 0.0000
31 6.9 4.2736 0.0000
32 7.1 1.5172 0.0000
33 7.3 0.8129 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 35.0483 8.8729
2 1.1 56.4655 9.0257
3 1.3 56.7776 9.3318
4 1.5 59.3416 9.5838
5 1.7 78.7588 10.6614
6 1.9 95.8802 11.6753
7 2.1 69.0681 10.4555
8 2.3 86.1919 10.1706
9 2.5 102.2989 11.0582
10 2.7 69.4149 9.4473
11 2.9 83.4370 9.4805
12 3.1 83.3918 9.9696
13 3.3 69.2010 9.3931
14 3.5 71.1558 9.1405
15 3.7 55.2607 8.7786
16 3.9 52.6606 8.4395
17 4.1 46.6616 8.2497
18 4.3 29.8637 9.1350
19 4.5 28.6034 9.2351
20 4.7 41.2873 9.2156
21 4.9 37.0816 8.6168
22 5.1 21.9388 7.2505
23 5.3 15.0739 6.5372
24 5.5 20.8484 5.9477
25 5.7 -0.9789 5.4378
26 5.9 13.1487 4.9536
27 6.1 10.8229 5.9069
28 6.3 5.4416 4.8181
29 6.5 -2.3356 3.9002
30 6.7 2.0285 4.0465
31 6.9 -2.7602 4.5701
32 7.1 1.9334 3.1134
33 7.3 2.5871 2.0042
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 1 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 5.8806 4.3017
2 1.1 0.5993 3.0476
3 1.3 5.0097 3.5971
4 1.5 8.6144 3.8397
5 1.7 10.4906 4.0712
6 1.9 13.9368 4.4989
7 2.1 13.7379 4.4993
8 2.3 4.1542 2.7155
9 2.5 5.1890 3.0361
10 2.7 6.3209 3.0332
11 2.9 1.2183 1.3568
12 3.1 5.3933 2.7121
13 3.3 6.7493 3.0321
14 3.5 4.0527 2.3487
15 3.7 8.0900 3.3216
16 3.9 6.7493 3.0321
17 4.1 8.1359 3.3215
18 4.3 21.6498 5.4240
19 4.5 23.0058 5.5909
20 4.7 17.6278 4.8891
21 4.9 14.9158 4.4973
22 5.1 12.1885 4.0680
23 5.3 10.8173 3.8354
24 5.5 5.4086 2.7120
25 5.7 12.1885 4.0680
26 5.9 4.0374 2.3487
27 6.1 9.4460 3.5877
28 6.3 6.7799 3.0321
29 6.5 6.7799 3.0321
30 6.7 5.3933 2.7121
31 6.9 9.4766 3.5876
32 7.1 2.7120 1.9176
33 7.3 0.0000 0.0000
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 1 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 19.0710 0.4740
2 1.1 14.9351 0.4194
3 1.3 12.2127 0.3792
4 1.5 9.0440 0.3263
5 1.7 7.7505 0.3021
6 1.9 6.1830 0.2698
7 2.1 6.1940 0.2701
8 2.3 5.6539 0.2581
9 2.5 5.5121 0.2548
10 2.7 4.2641 0.2241
11 2.9 3.3446 0.1985
12 3.1 3.2149 0.1946
13 3.3 3.0497 0.1895
14 3.5 2.7915 0.1813
15 3.7 2.6492 0.1766
16 3.9 2.5901 0.1746
17 4.1 2.2026 0.1611
18 4.3 2.4864 0.1712
19 4.5 2.3908 0.1678
20 4.7 2.0849 0.1567
21 4.9 2.0026 0.1536
22 5.1 1.8726 0.1485
23 5.3 2.1088 0.1576
24 5.5 1.7430 0.1433
25 5.7 1.7903 0.1452
26 5.9 1.8139 0.1462
27 6.1 1.7311 0.1428
28 6.3 1.7785 0.1447
29 6.5 1.5557 0.1354
30 6.7 1.5782 0.1363
31 6.9 1.2836 0.1230
32 7.1 1.3546 0.1263
33 7.3 1.4129 0.1290


==> anc/data/Period_3/Spectra_for_baseline_bin_2.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 2 in period 3 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 62.5457 0.0000
2 1.1 90.1894 0.0000
3 1.3 111.2358 0.0000
4 1.5 127.8484 0.0000
5 1.7 141.0468 0.0000
6 1.9 151.7868 0.0000
7 2.1 158.4462 0.0000
8 2.3 161.9812 0.0000
9 2.5 161.2572 0.0000
10 2.7 156.0327 0.0000
11 2.9 150.1927 0.0000
12 3.1 141.0868 0.0000
13 3.3 131.4075 0.0000
14 3.5 120.3858 0.0000
15 3.7 110.3666 0.0000
16 3.9 100.6300 0.0000
17 4.1 90.6282 0.0000
18 4.3 80.5323 0.0000
19 4.5 71.1088 0.0000
20 4.7 62.6143 0.0000
21 4.9 54.6135 0.0000
22 5.1 46.8322 0.0000
23 5.3 40.0198 0.0000
24 5.5 33.3484 0.0000
25 5.7 27.7898 0.0000
26 5.9 22.1665 0.0000
27 6.1 17.2760 0.0000
28 6.3 12.8738 0.0000
29 6.5 9.4923 0.0000
30 6.7 6.7470 0.0000
31 6.9 4.4736 0.0000
32 7.1 2.7294 0.0000
33 7.3 1.5317 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 3. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 94.7218 0.0000
2 1.1 123.5922 0.0000
3 1.3 138.2393 0.0000
4 1.5 161.5395 0.0000
5 1.7 190.4321 0.0000
6 1.9 206.8667 0.0000
7 2.1 200.5341 0.0000
8 2.3 233.2321 0.0000
9 2.5 217.1563 0.0000
10 2.7 198.5610 0.0000
11 2.9 202.9273 0.0000
12 3.1 191.5174 0.0000
13 3.3 172.6724 0.0000
14 3.5 160.9209 0.0000
15 3.7 156.6408 0.0000
16 3.9 128.1888 0.0000
17 4.1 130.5911 0.0000
18 4.3 104.5132 0.0000
19 4.5 104.0672 0.0000
20 4.7 96.9020 0.0000
21 4.9 68.3819 0.0000
22 5.1 66.4133 0.0000
23 5.3 61.2189 0.0000
24 5.5 44.1654 0.0000
25 5.7 27.4149 0.0000
26 5.9 25.7245 0.0000
27 6.1 24.7842 0.0000
28 6.3 14.7444 0.0000
29 6.5 14.8771 0.0000
30 6.7 7.8959 0.0000
31 6.9 8.6468 0.0000
32 7.1 3.1001 0.0000
33 7.3 1.6830 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 62.1366 10.8583
2 1.1 81.2744 11.6473
3 1.3 114.1497 13.5869
4 1.5 116.6902 13.0512
5 1.7 120.1317 13.4456
6 1.9 139.1606 14.7580
7 2.1 168.3004 15.4630
8 2.3 181.8910 14.7270
9 2.5 164.7800 14.1022
10 2.7 160.5836 13.5758
11 2.9 166.4115 13.9985
12 3.1 148.8276 13.9337
13 3.3 150.5166 12.9072
14 3.5 126.9641 13.3347
15 3.7 125.6973 12.8954
16 3.9 109.9346 12.6413
17 4.1 82.3335 12.2812
18 4.3 109.0768 12.7136
19 4.5 76.9454 12.3087
20 4.7 59.3358 12.2349
21 4.9 50.7838 11.4531
22 5.1 53.3449 8.7221
23 5.3 38.2878 9.1073
24 5.5 36.4334 8.8376
25 5.7 17.9573 6.6267
26 5.9 10.1896 7.8499
27 6.1 18.4870 6.4088
28 6.3 10.3762 6.2244
29 6.5 4.5692 6.5006
30 6.7 14.1301 4.4575
31 6.9 3.8223 5.3761
32 7.1 5.5728 5.8086
33 7.3 -6.3395 4.7698
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 2 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 4.6259 4.3039
2 1.1 7.0376 4.5107
3 1.3 17.1318 5.5989
4 1.5 12.8758 4.7028
5 1.7 18.2287 5.2548
6 1.9 26.5788 6.2162
7 2.1 23.7904 5.9131
8 2.3 8.4002 3.8402
9 2.5 8.5378 3.8399
10 2.7 6.0763 3.0338
11 2.9 9.3083 3.5880
12 3.1 16.1647 4.6974
13 3.3 3.9456 2.3490
14 3.5 18.9225 5.0737
15 3.7 14.8393 4.4974
16 3.9 18.9531 5.0737
17 4.1 27.0737 6.0642
18 4.3 20.2479 5.2518
19 4.5 29.7551 6.3602
20 4.7 36.5656 7.0459
21 4.9 32.4824 6.6430
22 5.1 8.0747 3.3216
23 5.3 17.5207 4.8892
24 5.5 16.2565 4.6973
25 5.7 9.4613 3.5877
26 5.9 20.3244 5.2517
27 6.1 8.1206 3.3215
28 6.3 10.8326 3.8353
29 6.5 14.8393 4.4974
30 6.7 1.3254 1.3562
31 6.9 9.4919 3.5876
32 7.1 10.8479 3.8353
33 7.3 10.8173 3.8354
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 2 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 32.2376 0.6162
2 1.1 26.6881 0.5606
3 1.3 21.7185 0.5058
4 1.5 18.4339 0.4660
5 1.7 14.6397 0.4152
6 1.9 13.2606 0.3952
7 2.1 11.9092 0.3745
8 2.3 11.7088 0.3714
9 2.5 10.6822 0.3547
10 2.7 8.3401 0.3134
11 2.9 7.2803 0.2929
12 3.1 7.0077 0.2873
13 3.3 6.5378 0.2775
14 3.5 6.1133 0.2683
15 3.7 5.4635 0.2536
16 3.9 5.1122 0.2454
17 4.1 4.5927 0.2326
18 4.3 4.6753 0.2346
19 4.5 4.2995 0.2250
20 4.7 4.0985 0.2197
21 4.9 3.7338 0.2097
22 5.1 3.5804 0.2053
23 5.3 3.1915 0.1939
24 5.5 3.3101 0.1975
25 5.7 3.5814 0.2054
26 5.9 3.4860 0.2026
27 6.1 3.3924 0.1999
28 6.3 2.7912 0.1813
29 6.5 2.5915 0.1747
30 6.7 2.5446 0.1731
31 6.9 2.6858 0.1779
32 7.1 2.5793 0.1743
33 7.3 3.5222 0.2037


==> anc/data/Period_3/Spectra_for_baseline_bin_3.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 3 in period 3 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 68.8104 0.0000
2 1.1 103.1306 0.0000
3 1.3 130.7700 0.0000
4 1.5 150.9071 0.0000
5 1.7 167.3657 0.0000
6 1.9 180.5558 0.0000
7 2.1 190.2349 0.0000
8 2.3 195.5053 0.0000
9 2.5 195.7647 0.0000
10 2.7 190.2798 0.0000
11 2.9 182.2401 0.0000
12 3.1 172.0988 0.0000
13 3.3 159.5788 0.0000
14 3.5 146.6717 0.0000
15 3.7 134.4938 0.0000
16 3.9 122.6684 0.0000
17 4.1 110.5829 0.0000
18 4.3 99.0609 0.0000
19 4.5 87.0507 0.0000
20 4.7 77.0383 0.0000
21 4.9 67.7293 0.0000
22 5.1 58.1933 0.0000
23 5.3 49.1960 0.0000
24 5.5 41.4914 0.0000
25 5.7 34.5296 0.0000
26 5.9 27.7766 0.0000
27 6.1 21.6411 0.0000
28 6.3 16.3212 0.0000
29 6.5 11.9875 0.0000
30 6.7 8.5033 0.0000
31 6.9 5.7737 0.0000
32 7.1 3.5249 0.0000
33 7.3 1.9929 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 3. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 104.2092 0.0000
2 1.1 141.3263 0.0000
3 1.3 162.5155 0.0000
4 1.5 190.6747 0.0000
5 1.7 225.9661 0.0000
6 1.9 246.0751 0.0000
7 2.1 240.7669 0.0000
8 2.3 281.5026 0.0000
9 2.5 263.6257 0.0000
10 2.7 242.1426 0.0000
11 2.9 246.2271 0.0000
12 3.1 233.6146 0.0000
13 3.3 209.6901 0.0000
14 3.5 196.0575 0.0000
15 3.7 190.8839 0.0000
16 3.9 156.2627 0.0000
17 4.1 159.3449 0.0000
18 4.3 128.5593 0.0000
19 4.5 127.3979 0.0000
20 4.7 119.2247 0.0000
21 4.9 84.8044 0.0000
22 5.1 82.5246 0.0000
23 5.3 75.2559 0.0000
24 5.5 54.9497 0.0000
25 5.7 34.0638 0.0000
26 5.9 32.2351 0.0000
27 6.1 31.0464 0.0000
28 6.3 18.6927 0.0000
29 6.5 18.7878 0.0000
30 6.7 9.9513 0.0000
31 6.9 11.1597 0.0000
32 7.1 4.0037 0.0000
33 7.3 2.1898 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 96.6400 13.9370
2 1.1 106.5188 13.9737
3 1.3 137.3883 14.5137
4 1.5 140.0616 14.8004
5 1.7 149.1669 15.3464
6 1.9 204.2159 16.5861
7 2.1 165.5207 16.2621
8 2.3 213.2829 16.7050
9 2.5 203.9656 16.1983
10 2.7 200.1341 16.1289
11 2.9 178.8534 15.2130
12 3.1 172.0774 14.2965
13 3.3 140.2273 14.2746
14 3.5 147.2274 14.2503
15 3.7 136.3127 14.6265
16 3.9 103.8043 13.4134
17 4.1 137.9269 14.1974
18 4.3 84.2109 14.1708
19 4.5 91.3586 14.1819
20 4.7 74.8379 13.8131
21 4.9 89.4059 11.4234
22 5.1 53.2809 11.6358
23 5.3 40.7191 9.6871
24 5.5 43.2823 8.9805
25 5.7 20.2306 6.9379
26 5.9 22.1761 7.3472
27 6.1 11.7979 7.2449
28 6.3 17.1375 7.7012
29 6.5 20.3773 7.7117
30 6.7 17.9193 7.0558
31 6.9 7.1264 7.2210
32 7.1 1.2863 5.2068
33 7.3 5.9449 6.0804
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 3 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 11.2015 5.4387
2 1.1 12.4919 5.2631
3 1.3 9.6940 4.7080
4 1.5 16.1941 5.2577
5 1.7 21.4092 5.7569
6 1.9 17.0104 5.0766
7 2.1 30.0041 6.6459
8 2.3 16.3375 5.0776
9 2.5 13.0286 4.7025
10 2.7 16.7252 4.8905
11 2.9 14.7016 4.4976
12 3.1 6.5963 3.0325
13 3.3 20.2480 5.2518
14 3.5 17.5666 4.8892
15 3.7 27.0584 6.0642
16 3.9 27.0278 6.0643
17 4.1 21.6345 5.4240
18 4.3 44.6097 7.7897
19 4.5 42.0048 7.5498
20 4.7 44.7015 7.7896
21 4.9 13.5139 4.2881
22 5.1 31.1570 6.5031
23 5.3 18.9532 5.0737
24 5.5 12.1426 4.0681
25 5.7 8.1359 3.3215
26 5.9 9.4460 3.5877
27 6.1 13.5445 4.2880
28 6.3 14.8546 4.4974
29 6.5 13.5445 4.2880
30 6.7 10.8020 3.8354
31 6.9 16.2412 4.6973
32 7.1 8.1053 3.3215
33 7.3 9.4919 3.5876
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 3 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 56.1585 0.8133
2 1.1 47.9892 0.7519
3 1.3 40.9177 0.6942
4 1.5 34.7443 0.6397
5 1.7 31.4239 0.6084
6 1.9 27.7737 0.5720
7 2.1 24.4752 0.5369
8 2.3 23.3796 0.5248
9 2.5 23.0058 0.5206
10 2.7 19.1407 0.4748
11 2.9 17.4449 0.4533
12 3.1 16.3263 0.4385
13 3.3 15.5247 0.4276
14 3.5 14.2060 0.4091
15 3.7 13.6288 0.4007
16 3.9 12.1679 0.3786
17 4.1 12.4386 0.3828
18 4.3 11.1794 0.3629
19 4.5 10.6365 0.3540
20 4.7 10.4606 0.3510
21 4.9 9.0802 0.3270
22 5.1 8.5621 0.3176
23 5.3 8.3277 0.3132
24 5.5 8.5750 0.3178
25 5.7 8.6335 0.3189
26 5.9 9.3779 0.3324
27 6.1 8.6575 0.3193
28 6.3 7.0079 0.2873
29 6.5 7.0781 0.2887
30 6.7 6.2788 0.2720
31 6.9 6.6324 0.2795
32 7.1 6.6084 0.2790
33 7.3 8.5632 0.3176


==> anc/data/Period_3/Spectra_for_baseline_bin_4.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 4 in period 3 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 77.3803 0.0000
2 1.1 122.2343 0.0000
3 1.3 157.7748 0.0000
4 1.5 184.1051 0.0000
5 1.7 204.8120 0.0000
6 1.9 222.4485 0.0000
7 2.1 235.8779 0.0000
8 2.3 243.0831 0.0000
9 2.5 242.8863 0.0000
10 2.7 238.5687 0.0000
11 2.9 229.4201 0.0000
12 3.1 216.4750 0.0000
13 3.3 202.2585 0.0000
14 3.5 185.6695 0.0000
15 3.7 169.4286 0.0000
16 3.9 156.0532 0.0000
17 4.1 141.2118 0.0000
18 4.3 126.5270 0.0000
19 4.5 112.0991 0.0000
20 4.7 98.9375 0.0000
21 4.9 85.8396 0.0000
22 5.1 74.1786 0.0000
23 5.3 63.1949 0.0000
24 5.5 53.7374 0.0000
25 5.7 44.4096 0.0000
26 5.9 36.1336 0.0000
27 6.1 28.0808 0.0000
28 6.3 21.3507 0.0000
29 6.5 15.7785 0.0000
30 6.7 11.3239 0.0000
31 6.9 7.6935 0.0000
32 7.1 4.7855 0.0000
33 7.3 2.7167 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 3. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 117.1878 0.0000
2 1.1 167.5053 0.0000
3 1.3 196.0760 0.0000
4 1.5 232.6212 0.0000
5 1.7 276.5237 0.0000
6 1.9 303.1698 0.0000
7 2.1 298.5340 0.0000
8 2.3 350.0085 0.0000
9 2.5 327.0819 0.0000
10 2.7 303.5931 0.0000
11 2.9 309.9725 0.0000
12 3.1 293.8527 0.0000
13 3.3 265.7722 0.0000
14 3.5 248.1863 0.0000
15 3.7 240.4661 0.0000
16 3.9 198.7903 0.0000
17 4.1 203.4799 0.0000
18 4.3 164.2043 0.0000
19 4.5 164.0560 0.0000
20 4.7 153.1159 0.0000
21 4.9 107.4803 0.0000
22 5.1 105.1936 0.0000
23 5.3 96.6700 0.0000
24 5.5 71.1678 0.0000
25 5.7 43.8105 0.0000
26 5.9 41.9335 0.0000
27 6.1 40.2850 0.0000
28 6.3 24.4530 0.0000
29 6.5 24.7294 0.0000
30 6.7 13.2522 0.0000
31 6.9 14.8704 0.0000
32 7.1 5.4354 0.0000
33 7.3 2.9851 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 69.5688 15.2535
2 1.1 115.1837 16.2379
3 1.3 142.5581 16.9514
4 1.5 172.5219 17.8293
5 1.7 198.4687 18.3784
6 1.9 215.2381 18.4434
7 2.1 220.1798 18.9512
8 2.3 264.8685 18.8296
9 2.5 228.7233 18.4730
10 2.7 203.2538 17.7189
11 2.9 224.7033 17.8248
12 3.1 224.1677 17.6594
13 3.3 188.1015 16.5172
14 3.5 173.5312 16.4365
15 3.7 179.2768 16.1799
16 3.9 152.8527 15.8103
17 4.1 149.2897 16.7385
18 4.3 136.0964 17.3314
19 4.5 136.2491 19.0562
20 4.7 116.8476 15.8051
21 4.9 73.0131 14.4091
22 5.1 92.4215 13.9364
23 5.3 91.4708 13.1599
24 5.5 30.3305 11.0776
25 5.7 40.4127 11.5638
26 5.9 45.3453 11.4909
27 6.1 39.7691 9.7707
28 6.3 22.7289 8.8469
29 6.5 21.2930 10.0980
30 6.7 3.2181 9.1083
31 6.9 8.4078 8.3022
32 7.1 -2.8941 8.1008
33 7.3 -2.5780 8.7377
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 4 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 18.5821 6.5179
2 1.1 18.3132 6.3740
3 1.3 22.6362 6.5131
4 1.5 28.1933 6.7863
5 1.7 29.9373 6.7844
6 1.9 27.0933 6.3634
7 2.1 34.6634 7.1787
8 2.3 14.2929 4.8943
9 2.5 24.3300 6.2190
10 2.7 28.4243 6.3618
11 2.9 22.5470 5.5915
12 3.1 21.3286 5.4244
13 3.3 21.4663 5.4243
14 3.5 26.9819 6.0643
15 3.7 21.5580 5.4241
16 3.9 28.3685 6.2140
17 4.1 43.2385 7.6707
18 4.3 58.2460 8.8918
19 4.5 85.2586 10.7629
20 4.7 46.0269 7.9067
21 4.9 47.3370 8.0222
22 5.1 33.8231 6.7800
23 5.3 25.6566 5.9107
24 5.5 29.6786 6.3603
25 5.7 29.7704 6.3602
26 5.9 27.0278 6.0643
27 6.1 14.8546 4.4974
28 6.3 16.1800 4.6974
29 6.5 27.0738 6.0642
30 6.7 27.0432 6.0642
31 6.9 18.9378 5.0737
32 7.1 21.6345 5.4240
33 7.3 24.3618 5.7530
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 4 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 100.8491 1.0899
2 1.1 88.5031 1.0210
3 1.3 78.8057 0.9635
4 1.5 70.2849 0.9099
5 1.7 62.5939 0.8587
6 1.9 56.6686 0.8170
7 2.1 52.1567 0.7838
8 2.3 50.8386 0.7738
9 2.5 48.9467 0.7593
10 2.7 41.3219 0.6977
11 2.9 38.7498 0.6756
12 3.1 36.5037 0.6557
13 3.3 33.4322 0.6276
14 3.5 32.4868 0.6186
15 3.7 31.1651 0.6059
16 3.9 29.7788 0.5923
17 4.1 28.4718 0.5791
18 4.3 26.6576 0.5604
19 4.5 25.4923 0.5480
20 4.7 24.1255 0.5331
21 4.9 22.6499 0.5165
22 5.1 21.7554 0.5062
23 5.3 20.8726 0.4958
24 5.5 21.9909 0.5089
25 5.7 22.8169 0.5184
26 5.9 22.6268 0.5163
27 6.1 20.3763 0.4899
28 6.3 17.0911 0.4487
29 6.5 16.6333 0.4427
30 6.7 15.7387 0.4306
31 6.9 15.6543 0.4294
32 7.1 17.2595 0.4509
33 7.3 21.2162 0.4999


==> anc/data/Period_3/Spectra_for_baseline_bin_5.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 5 in period 3 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 48.9867 0.0000
2 1.1 78.9324 0.0000
3 1.3 102.8318 0.0000
4 1.5 120.0832 0.0000
5 1.7 134.8756 0.0000
6 1.9 145.3280 0.0000
7 2.1 154.6824 0.0000
8 2.3 159.8803 0.0000
9 2.5 159.9732 0.0000
10 2.7 157.2800 0.0000
11 2.9 151.4725 0.0000
12 3.1 143.3869 0.0000
13 3.3 133.4473 0.0000
14 3.5 122.6032 0.0000
15 3.7 112.9004 0.0000
16 3.9 103.1961 0.0000
17 4.1 93.7949 0.0000
18 4.3 83.6375 0.0000
19 4.5 73.9895 0.0000
20 4.7 65.2015 0.0000
21 4.9 57.2375 0.0000
22 5.1 49.2701 0.0000
23 5.3 42.2558 0.0000
24 5.5 35.4020 0.0000
25 5.7 29.6555 0.0000
26 5.9 24.0880 0.0000
27 6.1 18.9110 0.0000
28 6.3 14.2914 0.0000
29 6.5 10.5229 0.0000
30 6.7 7.6001 0.0000
31 6.9 5.1687 0.0000
32 7.1 3.2179 0.0000
33 7.3 1.8266 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 3. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 74.1874 0.0000
2 1.1 108.1660 0.0000
3 1.3 127.7951 0.0000
4 1.5 151.7281 0.0000
5 1.7 182.1002 0.0000
6 1.9 198.0641 0.0000
7 2.1 195.7706 0.0000
8 2.3 230.2071 0.0000
9 2.5 215.4272 0.0000
10 2.7 200.1483 0.0000
11 2.9 204.6565 0.0000
12 3.1 194.6397 0.0000
13 3.3 175.3528 0.0000
14 3.5 163.8849 0.0000
15 3.7 160.2370 0.0000
16 3.9 131.4577 0.0000
17 4.1 135.1543 0.0000
18 4.3 108.5431 0.0000
19 4.5 108.2830 0.0000
20 4.7 100.9060 0.0000
21 4.9 71.6674 0.0000
22 5.1 69.8706 0.0000
23 5.3 64.6392 0.0000
24 5.5 46.8851 0.0000
25 5.7 29.2554 0.0000
26 5.9 27.9544 0.0000
27 6.1 27.1298 0.0000
28 6.3 16.3680 0.0000
29 6.5 16.4923 0.0000
30 6.7 8.8943 0.0000
31 6.9 9.9904 0.0000
32 7.1 3.6550 0.0000
33 7.3 2.0071 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 68.1108 12.9875
2 1.1 96.5518 14.1157
3 1.3 74.6495 13.4110
4 1.5 124.5127 14.5378
5 1.7 165.7317 15.9984
6 1.9 125.8872 15.2624
7 2.1 137.8291 15.5859
8 2.3 173.0298 16.2033
9 2.5 155.5020 15.1389
10 2.7 149.6311 15.4107
11 2.9 147.9583 14.7390
12 3.1 137.9671 14.2258
13 3.3 134.6373 14.4531
14 3.5 114.2719 13.5660
15 3.7 102.6683 14.0261
16 3.9 87.9797 14.1689
17 4.1 102.3680 14.2270
18 4.3 66.2677 16.5196
19 4.5 71.6766 17.1195
20 4.7 79.6566 16.1865
21 4.9 37.7179 12.7239
22 5.1 37.4002 12.7954
23 5.3 62.5341 11.8805
24 5.5 45.8218 10.4383
25 5.7 22.7291 10.2465
26 5.9 21.4571 8.5213
27 6.1 19.3492 8.5110
28 6.3 13.3797 8.3714
29 6.5 25.2175 8.2286
30 6.7 -4.2515 8.5400
31 6.9 16.3795 7.0137
32 7.1 5.1888 7.2504
33 7.3 8.0038 7.9027
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 5 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 8.4284 5.0895
2 1.1 13.0068 5.4362
3 1.3 16.8508 5.7630
4 1.5 14.7004 5.0801
5 1.7 18.8658 5.4279
6 1.9 27.5828 6.3628
7 2.1 27.4146 6.3630
8 2.3 21.5165 5.7568
9 2.5 14.9760 5.0797
10 2.7 22.9543 5.7549
11 2.9 17.1841 4.8898
12 3.1 16.1035 4.6975
13 3.3 20.0950 5.2521
14 3.5 18.8155 5.0739
15 3.7 29.7245 6.3602
16 3.9 37.8145 7.1753
17 4.1 32.2988 6.6432
18 4.3 78.4940 10.3270
19 4.5 85.2739 10.7629
20 4.7 69.0480 9.6837
21 4.9 44.6709 7.7896
22 5.1 46.0269 7.9067
23 5.3 25.6566 5.9107
24 5.5 18.9072 5.0737
25 5.7 27.0126 6.0643
26 5.9 13.4833 4.2881
27 6.1 14.8393 4.4974
28 6.3 17.6125 4.8891
29 6.5 12.1426 4.0681
30 6.7 27.0126 6.0643
31 6.9 8.0747 3.3216
32 7.1 13.4986 4.2881
33 7.3 14.8546 4.4974
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 5 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 65.4608 0.8781
2 1.1 59.4414 0.8368
3 1.3 54.4997 0.8012
4 1.5 45.7868 0.7344
5 1.7 41.4025 0.6983
6 1.9 38.5300 0.6737
7 2.1 36.7563 0.6580
8 2.3 34.4537 0.6371
9 2.5 32.5220 0.6189
10 2.7 31.4146 0.6083
11 2.9 27.8576 0.5728
12 3.1 25.9294 0.5527
13 3.3 26.2677 0.5563
14 3.5 24.9126 0.5417
15 3.7 23.6072 0.5273
16 3.9 23.2058 0.5228
17 4.1 23.3332 0.5242
18 4.3 21.2382 0.5002
19 4.5 20.0495 0.4860
20 4.7 19.2954 0.4768
21 4.9 18.6112 0.4682
22 5.1 17.5729 0.4549
23 5.3 17.8093 0.4580
24 5.5 18.2710 0.4639
25 5.7 18.2583 0.4638
26 5.9 19.0596 0.4738
27 6.1 17.8115 0.4581
28 6.3 15.0078 0.4205
29 6.5 13.6398 0.4008
30 6.7 13.2389 0.3949
31 6.9 13.5459 0.3994
32 7.1 15.3126 0.4247
33 7.3 19.1416 0.4748


==> anc/data/Period_3/Spectra_for_baseline_bin_6.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 6 in period 3 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 22.6509 0.0000
2 1.1 35.1412 0.0000
3 1.3 44.9746 0.0000
4 1.5 52.1928 0.0000
5 1.7 58.0172 0.0000
6 1.9 62.4516 0.0000
7 2.1 66.3801 0.0000
8 2.3 67.8667 0.0000
9 2.5 67.4677 0.0000
10 2.7 66.7403 0.0000
11 2.9 64.3454 0.0000
12 3.1 60.7693 0.0000
13 3.3 56.0864 0.0000
14 3.5 51.3443 0.0000
15 3.7 47.3342 0.0000
16 3.9 43.3667 0.0000
17 4.1 39.0582 0.0000
18 4.3 34.9946 0.0000
19 4.5 30.7034 0.0000
20 4.7 26.9980 0.0000
21 4.9 23.6014 0.0000
22 5.1 20.6956 0.0000
23 5.3 17.4620 0.0000
24 5.5 14.6637 0.0000
25 5.7 12.2365 0.0000
26 5.9 9.8534 0.0000
27 6.1 7.6925 0.0000
28 6.3 5.8587 0.0000
29 6.5 4.3305 0.0000
30 6.7 3.0827 0.0000
31 6.9 2.0712 0.0000
32 7.1 1.2873 0.0000
33 7.3 0.7306 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 3. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 34.3035 0.0000
2 1.1 48.1562 0.0000
3 1.3 55.8926 0.0000
4 1.5 65.9468 0.0000
5 1.7 78.3310 0.0000
6 1.9 85.1138 0.0000
7 2.1 84.0126 0.0000
8 2.3 97.7194 0.0000
9 2.5 90.8551 0.0000
10 2.7 84.9310 0.0000
11 2.9 86.9380 0.0000
12 3.1 82.4909 0.0000
13 3.3 73.6987 0.0000
14 3.5 68.6325 0.0000
15 3.7 67.1803 0.0000
16 3.9 55.2433 0.0000
17 4.1 56.2811 0.0000
18 4.3 45.4153 0.0000
19 4.5 44.9341 0.0000
20 4.7 41.7822 0.0000
21 4.9 29.5515 0.0000
22 5.1 29.3487 0.0000
23 5.3 26.7119 0.0000
24 5.5 19.4201 0.0000
25 5.7 12.0714 0.0000
26 5.9 11.4350 0.0000
27 6.1 11.0358 0.0000
28 6.3 6.7100 0.0000
29 6.5 6.7872 0.0000
30 6.7 3.6076 0.0000
31 6.9 4.0033 0.0000
32 7.1 1.4621 0.0000
33 7.3 0.8028 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 25.9126 8.9906
2 1.1 34.3353 9.2621
3 1.3 38.4611 9.3123
4 1.5 49.4486 9.9744
5 1.7 73.8664 9.9781
6 1.9 76.2853 11.4054
7 2.1 77.9441 12.0185
8 2.3 61.0830 10.0363
9 2.5 58.3997 10.0278
10 2.7 61.2621 9.8408
11 2.9 60.0169 9.3885
12 3.1 48.9609 9.3089
13 3.3 51.3884 9.4155
14 3.5 52.3559 8.7343
15 3.7 68.2109 9.4045
16 3.9 40.5851 9.6349
17 4.1 40.8291 11.0628
18 4.3 24.8395 11.8575
19 4.5 43.5655 11.6930
20 4.7 46.0239 12.8232
21 4.9 7.3173 10.4515
22 5.1 29.7735 9.1460
23 5.3 16.7224 6.7037
24 5.5 16.0840 6.9125
25 5.7 19.0551 6.9245
26 5.9 0.9792 6.5038
27 6.1 8.8981 6.8157
28 6.3 -3.3768 5.8699
29 6.5 -2.8751 5.2698
30 6.7 2.2437 5.9668
31 6.9 6.3543 5.4852
32 7.1 3.1559 5.8112
33 7.3 0.1674 4.7187
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 6 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 6.9667 4.2997
2 1.1 7.1044 4.2995
3 1.3 8.2517 4.2974
4 1.5 11.5963 4.5029
5 1.7 3.3129 2.7179
6 1.9 16.2508 4.8912
7 2.1 21.3537 5.5932
8 2.3 10.2763 4.0716
9 2.5 11.6780 4.2913
10 2.7 10.2665 3.8365
11 2.9 7.8299 3.3222
12 3.1 12.0968 4.0681
13 3.3 12.0355 4.0683
14 3.5 6.7034 3.0323
15 3.7 5.3321 2.7122
16 3.9 18.9226 5.0737
17 4.1 31.1111 6.5032
18 4.3 45.9964 7.9068
19 4.5 36.5197 7.0460
20 4.7 47.3676 8.0222
21 4.9 40.6030 7.4271
22 5.1 20.3244 5.2517
23 5.3 9.4460 3.5877
24 5.5 10.8020 3.8354
25 5.7 9.4307 3.5877
26 5.9 14.8240 4.4974
27 6.1 13.4833 4.2881
28 6.3 13.5445 4.2880
29 6.5 10.7867 3.8354
30 6.7 12.1733 4.0680
31 6.9 8.0747 3.3216
32 7.1 10.8020 3.8354
33 7.3 6.7188 3.0322
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 6 in period 3.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 29.1207 0.5857
2 1.1 25.5603 0.5487
3 1.3 21.2872 0.5008
4 1.5 17.9551 0.4599
5 1.7 14.8207 0.4179
6 1.9 13.4639 0.3982
7 2.1 13.7021 0.4018
8 2.3 12.6407 0.3859
9 2.5 11.9223 0.3748
10 2.7 10.4714 0.3512
11 2.9 9.1531 0.3284
12 3.1 8.9423 0.3246
13 3.3 8.5761 0.3179
14 3.5 7.9407 0.3059
15 3.7 7.4570 0.2964
16 3.9 7.4924 0.2971
17 4.1 8.0598 0.3082
18 4.3 7.1641 0.2905
19 4.5 6.9148 0.2854
20 4.7 6.6085 0.2790
21 4.9 6.0797 0.2676
22 5.1 5.9021 0.2637
23 5.3 5.8316 0.2621
24 5.5 6.1140 0.2684
25 5.7 6.5142 0.2770
26 5.9 6.1968 0.2702
27 6.1 5.6185 0.2573
28 6.3 5.8323 0.2621
29 6.5 5.0884 0.2448
30 6.7 4.5830 0.2324
31 6.9 4.5710 0.2321
32 7.1 5.0421 0.2437
33 7.3 6.1138 0.2684


==> anc/data/Period_3/True_baseline_per_baseline_bin.txt <==
#######################################################################################
# PROSPECT Collaboration                                                              #
# Supplemental Material: True baseline distribution for each baseline bin in period 3 #
# Generated on 11/12/2024                                                             #
#######################################################################################
#
# Baseline distribution per baseline bin is presented as a 100x6 matrix
# The 6 columns represent each of the baseline bins.
# The 100 rows correspond to the baseline coverage of the prospect detector [6.94,8.94] m with a bin width of 0.02 m.
#
9.38684e+42 1.90441e+40 0 0 0 0 
1.08528e+43 8.53576e+40 0 0 0 0 
1.19514e+43 2.03703e+41 0 0 0 0 
2.65993e+43 1.28494e+42 0 0 0 0 
1.42556e+43 1.39065e+42 0 0 0 0 
1.44335e+43 2.24495e+42 0 0 0 0 
1.44459e+43 3.38111e+42 0 0 0 0 
1.38606e+43 4.7384e+42 0 0 0 0 
1.33718e+43 6.54306e+42 0 0 0 0 
1.23275e+43 8.55764e+42 0 0 0 0 
2.0663e+43 2.41863e+43 4.57432e+40 0 0 0 
8.47627e+42 1.62034e+43 1.16539e+41 0 0 0 
7.02022e+42 1.88723e+43 2.95094e+41 0 0 0 
5.71956e+42 2.14736e+43 5.74775e+41 0 0 0 
4.68688e+42 2.35198e+43 1.12625e+42 0 0 0 
3.4252e+42 2.51554e+43 1.85483e+42 0 0 0 
4.27256e+42 5.42497e+43 7.19511e+42 0 0 0 
1.24532e+42 2.78813e+43 6.16939e+42 0 0 0 
7.17339e+41 2.75232e+43 8.37847e+42 0 0 0 
4.30356e+41 2.6002e+43 1.07794e+43 3.29277e+39 0 0 
2.51135e+41 2.44461e+43 1.35722e+43 1.73143e+40 0 0 
1.26327e+41 2.23902e+43 1.65052e+43 7.19436e+40 0 0 
6.41237e+40 2.00742e+43 1.98445e+43 1.97208e+41 0 0 
3.25899e+40 3.24056e+43 4.88207e+43 1.38532e+42 0 0 
6.19227e+38 1.20773e+43 2.85782e+43 1.78518e+42 0 0 
6.1519e+38 9.63625e+42 3.08488e+43 2.77544e+42 0 0 
0 7.35663e+42 3.2628e+43 4.25655e+42 0 0 
0 5.39637e+42 3.33446e+43 6.05051e+42 0 0 
0 3.79542e+42 3.33665e+43 8.39869e+42 0 0 
0 4.1981e+42 6.40702e+43 2.51003e+43 0 0 
0 9.26443e+41 2.94054e+43 1.74462e+43 2.43335e+39 0 
0 5.39487e+41 2.6704e+43 2.07972e+43 7.92348e+39 0 
0 2.1294e+41 2.37958e+43 2.42407e+43 2.79266e+40 0 
0 8.82659e+40 2.04579e+43 2.77263e+43 8.32566e+40 0 
0 3.90847e+40 1.74031e+43 3.05949e+43 2.00857e+41 0 
0 1.32172e+40 2.52801e+43 6.93262e+43 1.23688e+42 0 
0 0 8.52309e+42 3.73167e+43 1.42566e+42 0 
0 0 6.39099e+42 3.84255e+43 2.2413e+42 0 
0 0 4.56055e+42 3.85899e+43 3.42218e+42 0 
0 0 3.04457e+42 3.80294e+43 4.90668e+42 0 
0 0 1.93334e+42 3.66883e+43 6.74045e+42 0 
0 0 1.14578e+42 3.46448e+43 8.8134e+42 0 
0 0 9.63581e+41 6.16079e+43 2.48557e+43 7.38082e+39 
0 0 1.3989e+41 2.59316e+43 1.63568e+43 2.13036e+40 
0 0 4.57067e+40 2.27505e+43 1.901e+43 6.74885e+40 
0 0 1.54158e+40 1.9472e+43 2.15019e+43 1.61437e+41 
0 0 4.43853e+39 1.60965e+43 2.36023e+43 3.23674e+41 
0 0 5.52419e+38 1.32098e+43 2.54494e+43 5.55547e+41 
0 0 0 1.85981e+43 5.40352e+43 2.3351e+42 
0 0 0 6.10335e+42 2.74166e+43 2.13572e+42 
0 0 0 4.3255e+42 2.68116e+43 2.92101e+42 
0 0 0 2.98711e+42 2.56545e+43 3.85263e+42 
0 0 0 1.9565e+42 2.41252e+43 4.77925e+42 
0 0 0 1.19504e+42 2.18451e+43 5.91319e+42 
0 0 0 1.05402e+42 3.64594e+43 1.51309e+43 
0 0 0 1.62121e+41 1.42017e+43 9.22659e+42 
0 0 0 6.36112e+40 1.17555e+43 9.96634e+42 
0 0 0 1.93279e+40 9.37217e+42 1.07287e+43 
0 0 0 2.44974e+39 7.20294e+42 1.11845e+43 
0 0 0 4.81381e+38 5.38032e+42 1.16686e+43 
0 0 0 0 3.86787e+42 1.14154e+43 
0 0 0 0 4.5515e+42 2.18953e+43 
0 0 0 0 1.12117e+42 9.98725e+42 
0 0 0 0 6.70015e+41 9.16331e+42 
0 0 0 0 3.46557e+41 8.06688e+42 
0 0 0 0 1.65917e+41 6.9733e+42 
0 0 0 0 6.8575e+40 5.98758e+42 
0 0 0 0 4.20108e+40 9.05147e+42 
0 0 0 0 2.70697e+39 3.18903e+42 
0 0 0 0 0 2.43041e+42 
0 0 0 0 0 1.8206e+42 
0 0 0 0 0 1.33076e+42 
0 0 0 0 0 9.29484e+41 
0 0 0 0 0 1.03439e+42 
0 0 0 0 0 2.41671e+41 
0 0 0 0 0 1.31812e+41 
0 0 0 0 0 7.31355e+40 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 


==> anc/data/Period_4/Detector_Response_Baseline_1.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 1 in period 4 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 1 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0459336 0.103181 0.139998 0.160698 0.192815 0.205492 0.147023 0.0847144 0.0510276 0.028191 0.010596 0.00484234 0.00379771 0.00302337 0.0029005 0.00268643 0.00264148 0.00231999 0.00198849 0.00135947 0.00199194 0.00177925 0.00140084 0.0012339 0.00159483 0.00141313 0.00133544 0.00133093 0.000923328 0.00110935 0.000969158 0.00120425 0.00099509 0.00100867 0.000918999 0.00102548 0.000931632 0.000622949 0.000709067 0.000768873 0.000705948 0.000731516 0.000440372 0.000529682 0.000638744 0.000862581 0.000500459 0.000496279 0.000491206 0.000714355 0.000585898 0.000554581 0.000653347 0.000611884 0.000650257 0.000532868 0.00062926 0.00075573 0.000621838 0.000612918 0.000425369 0.000674124 0.00059824 0.000550847 0.000551463 0.000500924 0.000521276 0.000649838 0.000558421 0.000429131 0.000797016 0.000371578 0.000744971 0.000248687 0.000496353 0.000492984 0.000515896 0.000453878 0.000397197 0.000249021 0.000427668 0.000552107 
0.000657415 0.00900219 0.0497783 0.118397 0.165701 0.173736 0.194535 0.197765 0.143582 0.0795666 0.0512011 0.0269782 0.0110976 0.00494235 0.0039223 0.0038406 0.00417819 0.00310935 0.00302925 0.00226651 0.0023902 0.00227173 0.00192956 0.00196147 0.00195047 0.001463 0.00164882 0.00166397 0.00111548 0.00136721 0.00120962 0.00136035 0.00103247 0.00105852 0.00101402 0.00123578 0.000998042 0.0015069 0.000902774 0.00110775 0.000983531 0.000744978 0.00104308 0.00106241 0.000644624 0.000774356 0.000633644 0.000676313 0.000688261 0.000399324 0.000610986 0.000547236 0.000710308 0.000651967 0.000553169 0.000460137 0.000861412 0.000923251 0.000894731 0.000522591 0.000827457 0.00065907 0.000951931 0.000733007 0.000529527 0.000646973 0.000547169 0.000501345 0.000517914 0.00077276 0.000373183 0.000465605 0.000653459 0.000527235 0.00042421 0.000335758 0.00042909 0.000371814 0.000486585 0.000455081 0.000524834 0.000272589 
3.12164e-05 0 0.000624191 0.00950144 0.0528106 0.123763 0.167494 0.174988 0.198726 0.196725 0.133724 0.077509 0.0484717 0.0276963 0.0107495 0.00538153 0.00509751 0.00365917 0.00451676 0.00267444 0.00322942 0.00250251 0.00282257 0.00188636 0.00264171 0.00184909 0.00170269 0.00140796 0.00115673 0.00129401 0.00107057 0.00158678 0.0013985 0.00108594 0.00103424 0.00113977 0.000902503 0.00102226 0.0010013 0.00115282 0.0011646 0.000804098 0.000866287 0.000996981 0.00102531 0.000845737 0.000493878 0.000837039 0.00105064 0.000928441 0.000789661 0.000734944 0.000929473 0.000705616 0.000836303 0.00110189 0.000649155 0.000805708 0.000745566 0.000737361 0.000431605 0.000645805 0.000986767 0.00107423 0.000669496 0.000681924 0.000495093 0.00046446 0.000486466 0.000975768 0.000489658 0.000553881 0.000707207 0.000760515 0.000734267 0.000527495 0.000662412 0.000705576 0.000489867 0.000762263 0.000400253 0.000425679 
0 3.12164e-05 0 0 0.0014172 0.0124166 0.0574958 0.12551 0.162056 0.174928 0.198518 0.189404 0.133632 0.0778135 0.0497952 0.024742 0.0105027 0.00639109 0.00434998 0.00479898 0.00354732 0.00324554 0.00296544 0.00331339 0.00185738 0.00224534 0.00227791 0.0022921 0.00181836 0.00146579 0.00188122 0.00198532 0.00173205 0.00143758 0.00143118 0.00130135 0.00120878 0.00102497 0.0011496 0.00144208 0.00115291 0.000836167 0.00096237 0.000839025 0.00102497 0.00111874 0.0008619 0.000987347 0.000736706 0.00092246 0.00102411 0.000775258 0.000931602 0.000648263 0.00081362 0.000898647 0.000784865 0.000856141 0.000922039 0.000561896 0.000806327 0.000709324 0.000800484 0.000621661 0.000834918 0.000452273 0.000640959 0.000846663 0.00067309 0.000865854 0.000595937 0.000363254 0.000337222 0.000645689 0.000560817 0.000607239 0.000532585 0.000679309 0.000486449 0.000394084 0.000585629 0.00030599 
2.98206e-05 0 0 6.47144e-05 3.10235e-05 6.24327e-05 0.00119705 0.0150928 0.0616106 0.12321 0.162508 0.173284 0.190364 0.179597 0.12626 0.0763241 0.0495153 0.0243602 0.011301 0.00666666 0.00495976 0.00425121 0.00421912 0.00383278 0.00375725 0.00321186 0.00244558 0.00238082 0.00205692 0.00199072 0.0021992 0.00190357 0.00211965 0.00168268 0.00177726 0.00132533 0.0011278 0.00142603 0.0014593 0.0012333 0.00121661 0.00137241 0.00115388 0.000899255 0.00153409 0.000870336 0.000930843 0.00087697 0.000928918 0.000775844 0.00102173 0.00109146 0.00124667 0.000861955 0.0011123 0.000954518 0.000532561 0.00102139 0.000919583 0.000678675 0.000779381 0.000798829 0.000964967 0.000892473 0.000829981 0.000771902 0.000740486 0.000676429 0.000562014 0.00105544 0.000922392 0.000638141 0.00071657 0.000837844 0.000530003 0.000768708 0.000577223 0.000463498 0.00052406 0.000586408 0.000581017 0.00056101 
3.11758e-05 3.12328e-05 2.98206e-05 3.11758e-05 6.21993e-05 6.10369e-05 0 0 0.00237439 0.0185906 0.0629853 0.125168 0.160002 0.176946 0.190527 0.174074 0.12367 0.0731937 0.0460474 0.0244637 0.0104154 0.00627122 0.00484442 0.00486118 0.00324613 0.00396968 0.00414791 0.00319224 0.00324329 0.00241879 0.00281832 0.00206693 0.00161767 0.00153144 0.00192416 0.00177754 0.00163443 0.00151812 0.00118635 0.00126621 0.00112201 0.00171215 0.00094177 0.00124286 0.00136606 0.00128021 0.00111117 0.00118489 0.0011509 0.00108136 0.00103011 0.000838319 0.000714093 0.000899655 0.000717344 0.000660819 0.00101895 0.000583075 0.000872963 0.00113969 0.000654109 0.000739216 0.000965481 0.000655952 0.00068458 0.000784598 0.000655352 0.000679721 0.000643228 0.000555825 0.000949151 0.000462379 0.000520157 0.000495369 0.00036197 0.000526183 0.000392672 0.000622764 0.000465103 0.00082608 0.000583492 0.000579255 
3.12164e-05 3.12328e-05 0 3.12328e-05 2.98206e-05 3.11758e-05 3.34981e-05 9.44945e-05 0 0.000256376 0.0031467 0.0214133 0.0704232 0.127069 0.163142 0.177369 0.187197 0.170612 0.119436 0.0711442 0.0429946 0.0243706 0.0105555 0.00601391 0.00620647 0.00539263 0.00449213 0.00380355 0.00337521 0.00368612 0.00264032 0.00318275 0.00285888 0.00218817 0.00157513 0.00215181 0.00190867 0.00150814 0.00141755 0.00180797 0.0016394 0.00121568 0.00199846 0.00135954 0.00169841 0.00112718 0.00145235 0.00121249 0.00091013 0.000989523 0.00118398 0.0014627 0.00130135 0.00099766 0.0008054 0.00105708 0.000860779 0.00111754 0.000803588 0.000659437 0.000956155 0.000796773 0.000808328 0.000931578 0.000953355 0.000834704 0.000825592 0.000892395 0.00108881 0.000812589 0.000895355 0.000825954 0.000799806 0.00080016 0.000922194 0.000616945 0.0007543 0.000306018 0.000702203 0.00049494 0.000581916 0.000527438 
0 0 0 0 0 0 0 3.10235e-05 3.12164e-05 3.12328e-05 0 0.000283238 0.00407849 0.0241324 0.0703941 0.127502 0.154769 0.171487 0.186512 0.160778 0.11296 0.0698691 0.0430741 0.0216018 0.0106982 0.00645199 0.00549184 0.00505379 0.00429908 0.0033826 0.00391644 0.00302638 0.00249808 0.00262947 0.00208118 0.0022565 0.00206616 0.00265502 0.00160572 0.00216592 0.00157817 0.00136644 0.00180473 0.00175806 0.00184267 0.00147611 0.00111087 0.00131691 0.00111441 0.00109006 0.000975606 0.00111712 0.00115433 0.00142363 0.000929977 0.00115643 0.00101414 0.000936672 0.000804929 0.00117421 0.000652827 0.000995697 0.000872496 0.000928584 0.000596938 0.000742977 0.000739105 0.000590621 0.000655673 0.000785474 0.000923092 0.000702972 0.000747882 0.000581966 0.000584002 0.000740084 0.000932633 0.000672165 0.000457064 0.000462974 0.000496198 0.000800973 
0 0 0 0 0 0 0 0 0 0 0 0 0 0.000528855 0.00513003 0.0302955 0.075521 0.131119 0.158172 0.17695 0.182327 0.15485 0.107881 0.067787 0.0403049 0.0227783 0.0129512 0.00766202 0.0050243 0.0045545 0.00436767 0.00393912 0.0041185 0.00303058 0.00413248 0.00283429 0.00255392 0.00265851 0.00227543 0.00199992 0.00210412 0.00218971 0.00202957 0.00159255 0.00148736 0.00150352 0.00105813 0.00144272 0.00113057 0.00100431 0.00115106 0.00100593 0.000942034 0.000964014 0.000943978 0.00080616 0.00100123 0.00108977 0.000993401 0.000935627 0.00115106 0.00130369 0.000916568 0.000801782 0.000628475 0.000890459 0.000992253 0.000869277 0.000890148 0.000557365 0.000993906 0.000863207 0.000923577 0.000738252 0.000588858 0.00055306 0.000768699 0.000649586 0.00106368 0.000886189 0.00070263 0.000741446 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.34727e-05 0.000542572 0.00660786 0.0320834 0.0797352 0.129915 0.157671 0.173761 0.179932 0.151408 0.103357 0.0642154 0.0404327 0.022511 0.0109341 0.00606512 0.00571553 0.00523868 0.00427702 0.00360366 0.00399843 0.00313096 0.00313486 0.00266519 0.00238104 0.00244271 0.00235614 0.00187525 0.00175261 0.00223943 0.00164906 0.00159279 0.00157576 0.00140642 0.00126706 0.00136406 0.00121372 0.00164752 0.00120731 0.00152416 0.001434 0.00128143 0.000968811 0.00114134 0.00116034 0.000929961 0.00115112 0.000871263 0.000924302 0.000900348 0.000829288 0.00110851 0.000807937 0.000980308 0.000805891 0.000982451 0.00123404 0.000706266 0.00110642 0.000860857 0.00067949 0.00080324 0.000626751 0.000733088 0.000676672 0.000901 0.000651786 0.000557302 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10235e-05 0.00126514 0.0079811 0.0348461 0.0864512 0.130848 0.157067 0.17359 0.173628 0.146888 0.100897 0.0654778 0.03685 0.0205392 0.0119597 0.00790087 0.00701475 0.0052317 0.00421901 0.00420186 0.00409248 0.00339942 0.00297716 0.00317319 0.00281529 0.0026219 0.00230392 0.00194127 0.00218168 0.00162623 0.00186942 0.0017653 0.00203267 0.00183329 0.00111591 0.00131601 0.00123496 0.00149883 0.00158115 0.000920403 0.00109639 0.00123478 0.00143123 0.000969634 0.000781046 0.000958822 0.000740243 0.00087253 0.00114896 0.00103029 0.000864489 0.000767782 0.000954296 0.00103225 0.00077574 0.00117065 0.000839275 0.00127998 0.000554356 0.000811267 0.000767798 0.000962939 0.000771459 0.000896113 0.00101729 0.000587277 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.98206e-05 6.69962e-05 0.00160582 0.0107842 0.0374018 0.0885091 0.128555 0.154873 0.170284 0.170709 0.140802 0.0948356 0.0638231 0.0361782 0.0191855 0.0115885 0.00775393 0.00690107 0.00546465 0.00512474 0.00443782 0.00403323 0.00383869 0.00331249 0.0028822 0.00270061 0.00209545 0.0024836 0.0020658 0.00240888 0.00235283 0.00194373 0.00169159 0.00177878 0.00162415 0.00180104 0.00147989 0.00150725 0.00176431 0.00128209 0.0014591 0.000902382 0.00147748 0.001439 0.00131624 0.000964133 0.00100938 0.000993954 0.00127111 0.00107642 0.000869434 0.00087435 0.00081503 0.000771276 0.000963783 0.000837241 0.000774346 0.000677991 0.000715755 0.00105451 0.000739993 0.000558397 0.00111995 0.000677258 0.000595784 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34981e-05 9.44945e-05 0.00140633 0.011857 0.0390761 0.08609 0.130685 0.154889 0.167446 0.162629 0.136319 0.0945811 0.0581587 0.0353924 0.0224768 0.0111388 0.00787995 0.00547121 0.00554664 0.00489424 0.00398498 0.00366856 0.00368777 0.00313056 0.00308134 0.00279932 0.00291601 0.00245284 0.00216217 0.00204136 0.0021649 0.00148637 0.00168262 0.00177589 0.00167186 0.0016937 0.00197772 0.00186814 0.00150353 0.0015309 0.00121866 0.00141758 0.00153516 0.00121219 0.00131116 0.00116513 0.00114907 0.00120485 0.00104177 0.000801651 0.000774227 0.00105114 0.000862734 0.000744337 0.000682991 0.000896172 0.0010166 0.000964121 0.000769673 0.000687957 0.000683184 0.00112131 0.000991664 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000188894 0.00228488 0.0141677 0.0459757 0.090482 0.130241 0.153918 0.16377 0.161524 0.132499 0.0923539 0.0591291 0.0349403 0.019676 0.0116511 0.00826058 0.00599511 0.00545474 0.0049725 0.00444463 0.00394563 0.00329417 0.00388252 0.00330737 0.00250931 0.00279413 0.0020943 0.00237924 0.00212551 0.0020395 0.0016338 0.00152905 0.00173096 0.00196776 0.0011994 0.00151211 0.00182764 0.00136446 0.00125536 0.00111143 0.00106888 0.00146526 0.000665677 0.00137484 0.00133728 0.00154228 0.00113941 0.000935744 0.00100167 0.00138482 0.0012981 0.00081282 0.000837988 0.00080425 0.00102798 0.000743863 0.00116624 0.000649217 0.000965024 0.00090714 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000382143 0.00279231 0.0150831 0.0492084 0.0940399 0.130383 0.152223 0.159705 0.156117 0.130521 0.0911374 0.0560605 0.0352505 0.0201975 0.0126855 0.00895921 0.00678956 0.00524653 0.00531232 0.00469878 0.00457513 0.0036731 0.0033748 0.00317644 0.0023722 0.00265548 0.00280883 0.002148 0.00284419 0.00200483 0.00174985 0.00170069 0.00215161 0.00152691 0.00159014 0.00171847 0.00177957 0.00165786 0.00137037 0.00161447 0.00133679 0.0013497 0.00130868 0.00125253 0.00105696 0.0011517 0.000909587 0.0011786 0.00146647 0.00128127 0.000905154 0.000933617 0.000950445 0.00114603 0.000840258 0.000892023 0.000956175 0.00102329 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.98206e-05 0.000764004 0.00442211 0.0174679 0.0513521 0.0966354 0.129997 0.153135 0.159155 0.156744 0.123991 0.0848866 0.0568466 0.0333617 0.0198127 0.0126823 0.00833159 0.00653924 0.00617287 0.00478204 0.0050375 0.00414332 0.00351197 0.00360138 0.00320854 0.00292359 0.002639 0.00213757 0.00224654 0.00209689 0.00202073 0.00203119 0.00182542 0.0020928 0.0014936 0.00200976 0.00132836 0.00136962 0.00133023 0.00168528 0.00120677 0.00139544 0.0014942 0.000990207 0.00121741 0.00118845 0.000970945 0.00115601 0.00118339 0.00108688 0.00102403 0.00102399 0.000739212 0.00112107 0.00112261 0.000942118 0.00101774 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.46739e-05 0.000941918 0.00474991 0.0211638 0.0516165 0.0928745 0.130362 0.151429 0.159868 0.149772 0.119544 0.0817432 0.0526755 0.0331219 0.0202711 0.0119616 0.00914715 0.00659287 0.00562594 0.00486351 0.00490267 0.00419618 0.00367629 0.00366359 0.00340653 0.0032869 0.00322276 0.002252 0.00222539 0.00277836 0.00177799 0.00184209 0.00198977 0.00177146 0.00156666 0.00177819 0.00136863 0.00147535 0.00128338 0.00154203 0.00130396 0.00118486 0.00134477 0.00122261 0.0010724 0.00154935 0.000987616 0.00146138 0.000673974 0.00107868 0.00117771 0.00105918 0.00112453 0.00108183 0.000746553 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.58903e-05 0.0011733 0.00547702 0.0205171 0.057777 0.0945418 0.131871 0.148168 0.154535 0.152082 0.117476 0.0816336 0.0522069 0.0325141 0.0187321 0.0128852 0.00969854 0.00726853 0.00622545 0.00516106 0.00466629 0.00438525 0.00379136 0.00277766 0.00356962 0.00257121 0.00268957 0.00219217 0.00218157 0.00206293 0.0019736 0.00216643 0.00225308 0.00191044 0.00202499 0.00150724 0.00169652 0.001313 0.00173529 0.00118814 0.00137238 0.00127254 0.00126749 0.00115001 0.00128086 0.00145538 0.00121936 0.00130829 0.00087727 0.000835631 0.00114534 0.00160639 0.00098948 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.23922e-05 0.0014911 0.0068288 0.0227378 0.0591226 0.0957349 0.129961 0.151725 0.156278 0.140847 0.110768 0.0798561 0.0518719 0.031536 0.0182449 0.013341 0.00782891 0.00704723 0.00631108 0.00518656 0.00504617 0.00405106 0.00371088 0.00300232 0.00359242 0.00309326 0.0023332 0.0028812 0.00229559 0.00261455 0.00205115 0.00199163 0.00211707 0.00203607 0.0019145 0.00126991 0.00147064 0.00146558 0.00139857 0.00123713 0.0010939 0.00145237 0.00153261 0.00134577 0.00136365 0.00139531 0.00113073 0.00130973 0.00124704 0.000589225 0.00116171 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000124689 0.00148231 0.0075846 0.0268366 0.0586277 0.0997137 0.125168 0.143866 0.153706 0.13765 0.110242 0.0750634 0.0500888 0.031552 0.0187758 0.0106722 0.00863197 0.00717233 0.00619103 0.00578804 0.00516648 0.00395614 0.00385784 0.00329159 0.00341709 0.00302993 0.00277937 0.0027351 0.00251845 0.00270385 0.00243178 0.00190961 0.00218077 0.00154113 0.00184648 0.00159737 0.00134512 0.00157856 0.0016476 0.00170812 0.0014346 0.00146313 0.00143702 0.00121321 0.000902313 0.00131059 0.00164285 0.00115361 0.00111344 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12164e-05 0.000189458 0.00211458 0.0088158 0.0292159 0.0622412 0.0999935 0.127389 0.145584 0.149532 0.13356 0.106474 0.0733568 0.0478337 0.0300216 0.0180466 0.0125174 0.0101465 0.0073233 0.00679137 0.00579577 0.0046351 0.0040448 0.00392819 0.00384802 0.00382928 0.00298099 0.00282431 0.00251142 0.00251958 0.00196897 0.00247239 0.00204851 0.00175248 0.0020829 0.00179948 0.00181632 0.00190215 0.00173336 0.00153074 0.00158966 0.00154216 0.00134593 0.00146745 0.0013289 0.00112344 0.00146341 0.00115543 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000281609 0.00249776 0.00988346 0.0316478 0.0652661 0.0996407 0.122735 0.144579 0.147317 0.131484 0.103252 0.0718029 0.0501726 0.0311519 0.0180677 0.0119272 0.0089225 0.00660553 0.00657797 0.00488782 0.00487285 0.00458848 0.00391576 0.00341242 0.00360401 0.00357328 0.00265025 0.00209831 0.00274827 0.00231556 0.00198712 0.00246452 0.00193996 0.00172798 0.00171296 0.00155626 0.00155702 0.00184809 0.00134063 0.00116321 0.00127464 0.00128635 0.00143465 0.00143607 0.00143788 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34981e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000600927 0.00249083 0.0112542 0.0327175 0.0654566 0.101109 0.129526 0.141177 0.140849 0.129508 0.0998833 0.0736319 0.0481542 0.0306241 0.0198538 0.0123672 0.00921028 0.00820276 0.00667757 0.00547582 0.00513599 0.00483035 0.00401045 0.00363509 0.00275642 0.00323023 0.00270317 0.00280893 0.00245711 0.00185367 0.00190502 0.00187373 0.00190797 0.0015658 0.00161908 0.00190125 0.0017727 0.00181167 0.00168088 0.00178545 0.00160794 0.00146489 0.00183574 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.11758e-05 0.000666251 0.00346444 0.0124248 0.0330969 0.0665554 0.102515 0.130264 0.138958 0.136311 0.122934 0.0964128 0.0686888 0.0456507 0.0283662 0.0182243 0.0129399 0.00943254 0.00796178 0.00721846 0.0053807 0.00516708 0.00419724 0.0041322 0.00397 0.00391127 0.00325806 0.00300586 0.00260448 0.00251185 0.00222551 0.00186947 0.00205112 0.00196516 0.00171558 0.00207103 0.00217615 0.00201019 0.00161976 0.00167917 0.0016398 0.00174145 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000158339 0.000880431 0.00402417 0.0131409 0.0350958 0.0676733 0.0989271 0.12766 0.136577 0.136053 0.12382 0.0945339 0.0675443 0.0469032 0.0304229 0.0185716 0.0121095 0.00923372 0.00717762 0.00643656 0.0053584 0.0050433 0.00430125 0.00386458 0.00353255 0.00373759 0.00370721 0.00297895 0.00335985 0.0027082 0.00256382 0.00219952 0.00244225 0.00192325 0.00222617 0.00155676 0.00141279 0.00197168 0.0015837 0.00210244 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.57544e-05 0.000728515 0.00457498 0.0146336 0.0372809 0.0702598 0.100653 0.123106 0.138043 0.13441 0.117974 0.0945529 0.066327 0.0447355 0.0291612 0.0183777 0.0137626 0.00920268 0.00748549 0.00765673 0.00609624 0.00537248 0.00492541 0.00401434 0.00296183 0.00351262 0.00317563 0.00259128 0.00235144 0.00237781 0.00221419 0.0022411 0.00198443 0.00184358 0.00197584 0.00186076 0.00202269 0.00183905 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00022282 0.00119378 0.00494301 0.01636 0.037455 0.0681839 0.0988618 0.125004 0.13484 0.130419 0.116362 0.0915337 0.0649818 0.0427649 0.0289229 0.0184588 0.0131246 0.00931295 0.00826914 0.00616549 0.00587428 0.0050859 0.00485466 0.00363824 0.00342272 0.00372034 0.00275066 0.00278469 0.00227321 0.00309914 0.00268606 0.00235505 0.00213002 0.0022158 0.00206291 0.00198495 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000218129 0.00127798 0.00548285 0.0182044 0.0395947 0.0705 0.100758 0.121869 0.130512 0.128001 0.113305 0.0842512 0.0634943 0.0451367 0.0274858 0.0174606 0.0132822 0.0104572 0.00806739 0.00770993 0.00586592 0.00508072 0.00495809 0.00474479 0.00405407 0.00432587 0.00354133 0.00321133 0.00294883 0.00278138 0.00235139 0.00253776 0.00218913 0.00184021 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.24087e-05 0.0002564 0.00155401 0.00562319 0.019278 0.0409567 0.0707643 0.0988639 0.119345 0.129108 0.127363 0.11192 0.0862906 0.0645485 0.0405133 0.0294089 0.0184192 0.0134094 0.0101938 0.00767344 0.00678024 0.00575627 0.0052415 0.00504238 0.00418589 0.00367922 0.00325681 0.00308971 0.00348074 0.00305339 0.00306805 0.00226915 0.00267955 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12328e-05 2.98206e-05 0.000377306 0.00181621 0.00750909 0.0188571 0.0433277 0.0750038 0.100741 0.120055 0.127643 0.126241 0.104635 0.0841238 0.0639424 0.0426706 0.0286393 0.0190503 0.0130638 0.00924357 0.00819103 0.00743334 0.00615501 0.00490535 0.00499353 0.0045795 0.00377119 0.00336959 0.00342958 0.00301824 0.00293954 0.00289723 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.11758e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.59638e-05 0.000597133 0.0018844 0.00675753 0.0212753 0.0436881 0.0725614 0.0996028 0.117407 0.127887 0.120399 0.10302 0.0831014 0.0583686 0.0401577 0.027503 0.0181121 0.0131422 0.0099252 0.00763074 0.00673782 0.00602664 0.00506071 0.00501913 0.00407122 0.00392863 0.00375103 0.00345287 0.00288401 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12328e-05 0.000124456 0.000541379 0.00210525 0.0103667 0.0209178 0.0422788 0.0724817 0.10188 0.115493 0.126879 0.118737 0.10228 0.0788094 0.0577397 0.0399684 0.0285017 0.0186864 0.0129897 0.0103123 0.00745097 0.00676403 0.00592859 0.00629336 0.00502766 0.00397176 0.00409321 0.00311425 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10235e-05 0.000124649 0.000636213 0.00201737 0.00925865 0.0244082 0.0469376 0.072203 0.100646 0.112837 0.122686 0.113427 0.0996042 0.0816731 0.0583469 0.0390235 0.0256141 0.0180612 0.0123425 0.0111381 0.00863816 0.00710977 0.00603976 0.00586011 0.0040771 0.00464545 


==> anc/data/Period_4/Detector_Response_Baseline_2.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 2 in period 4 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 2 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0965307 0.218652 0.299137 0.320845 0.339806 0.330142 0.232505 0.1282 0.0806269 0.0428217 0.0164025 0.00697428 0.00633677 0.00508069 0.0051801 0.00463392 0.00410741 0.0034103 0.00310239 0.00293407 0.00233885 0.0020798 0.00250639 0.0021641 0.00212065 0.00201574 0.00223401 0.00189348 0.00203118 0.00191764 0.0016989 0.00131226 0.00128375 0.00148643 0.0015062 0.00146252 0.00121251 0.00116404 0.000893174 0.00106336 0.00129829 0.000973349 0.00138945 0.00106369 0.000625061 0.000800553 0.00104453 0.000830051 0.0007079 0.000854355 0.000683786 0.000871893 0.000777991 0.000937936 0.000803386 0.000884187 0.00084493 0.000657442 0.00108552 0.000783531 0.000991533 0.000709843 0.000811774 0.000650148 0.000913715 0.000806289 0.000653578 0.000563 0.000572779 0.000529364 0.000609162 0.000671755 0.000644411 0.000685834 0.000740557 0.000521169 0.000717123 0.000343313 0.000527385 0.000403002 0.000587075 0.000680684 
0.00145623 0.0192276 0.105753 0.25601 0.349017 0.346676 0.34217 0.32208 0.223987 0.129271 0.0781694 0.0422192 0.0164856 0.00788672 0.00776342 0.00616961 0.00576177 0.00496076 0.00527292 0.00446009 0.00405042 0.00316279 0.00326299 0.00249692 0.00299974 0.00222905 0.00231491 0.00224279 0.00212546 0.00184103 0.00142913 0.00150198 0.00155238 0.00134613 0.0017564 0.00128629 0.00114428 0.00137081 0.00120079 0.00122873 0.00113594 0.00109354 0.00117976 0.00096083 0.00140677 0.000906527 0.000840113 0.00150442 0.000831106 0.00114636 0.00105257 0.000650123 0.00126056 0.00116056 0.000733582 0.000777305 0.000809641 0.000854953 0.000780056 0.000825839 0.000898957 0.000960769 0.000856998 0.000845669 0.000797389 0.000968321 0.000911363 0.000831968 0.000807094 0.000611688 0.000877435 0.000777501 0.000776516 0.000602465 0.00075653 0.000670843 0.000588144 0.000862135 0.000648839 0.000616031 0.000523552 0.000369318 
0 3.30716e-05 0.00188522 0.0227812 0.122026 0.280513 0.346694 0.340838 0.334308 0.310637 0.216406 0.126402 0.0775137 0.0428555 0.0174589 0.00930406 0.00889594 0.00780411 0.006013 0.00528963 0.00632073 0.00379914 0.00403627 0.00392163 0.00337105 0.00346077 0.00244566 0.00258181 0.00242504 0.00210853 0.00185816 0.00235407 0.00214774 0.00181039 0.00149466 0.0016905 0.00140837 0.00186684 0.00158865 0.00148756 0.00123663 0.00107083 0.00142617 0.00156536 0.0014306 0.00151427 0.0010021 0.00124497 0.00131613 0.00130465 0.0013325 0.000996734 0.000916627 0.000838771 0.00133076 0.00110814 0.00104018 0.000954785 0.0010243 0.00112495 0.000986123 0.000964713 0.001025 0.000737414 0.000909414 0.000641063 0.000839339 0.000762584 0.00058684 0.000989243 0.000653503 0.000861854 0.000714789 0.000860762 0.001073 0.00064962 0.000662071 0.000651511 0.000685139 0.000887715 0.000770232 0.000762959 
0 0 2.86015e-05 3.30716e-05 0.00274238 0.0288509 0.132439 0.279541 0.348978 0.342484 0.339106 0.29726 0.210964 0.124846 0.0774726 0.039779 0.016248 0.0101201 0.00847712 0.00801758 0.00576238 0.00513105 0.00541158 0.0045667 0.00391546 0.00366463 0.00370077 0.00324675 0.00253926 0.0028345 0.00256584 0.00278412 0.00181267 0.00220111 0.00186908 0.00189996 0.00197504 0.0020165 0.00161437 0.00207767 0.00155366 0.00157803 0.00136575 0.00124083 0.00126322 0.00156817 0.00127912 0.00135557 0.00161937 0.001107 0.00110887 0.00101913 0.00129268 0.000984286 0.00122907 0.000941487 0.000975524 0.000964773 0.00096553 0.00126963 0.000802455 0.000859366 0.00107952 0.000951016 0.000869767 0.000840703 0.000922557 0.000827275 0.000777065 0.000747953 0.00094208 0.000984915 0.00073936 0.000806133 0.000934373 0.000948661 0.000864939 0.000627467 0.000713036 0.00083343 0.000615498 0.000835277 
0 3.09088e-05 3.30716e-05 3.09253e-05 3.30716e-05 0.000258435 0.00313412 0.0345875 0.141917 0.280424 0.339417 0.337612 0.337542 0.290681 0.199487 0.125073 0.0738418 0.0385125 0.0175486 0.0105151 0.00857008 0.00840802 0.00686503 0.00567951 0.005183 0.00499965 0.00419398 0.00380941 0.00404686 0.00340351 0.00298701 0.00277753 0.00284563 0.00244908 0.00290446 0.00288494 0.0019653 0.00232307 0.00208007 0.00193791 0.00195526 0.00137607 0.00161082 0.00186463 0.00163433 0.00125534 0.00145599 0.00144031 0.0013648 0.00108608 0.0010267 0.0011229 0.00109501 0.00113656 0.00104383 0.000978692 0.00113938 0.000979037 0.00115964 0.000867777 0.00105911 0.00108312 0.00103147 0.000998708 0.00102897 0.000956521 0.00107087 0.00111464 0.000959149 0.000889639 0.000649598 0.000882711 0.000735465 0.000782278 0.000810228 0.00106268 0.000737309 0.000944105 0.000803996 0.000758323 0.000582718 0.000681136 
6.64694e-05 6.62559e-05 3.32617e-05 0 0 0 3.32617e-05 0.00028923 0.00496353 0.0426805 0.149652 0.28266 0.340889 0.333115 0.32818 0.27821 0.191942 0.115245 0.0714387 0.0392584 0.0168561 0.011087 0.00860782 0.00720115 0.00727479 0.00627999 0.00518845 0.00510037 0.00503063 0.00396943 0.00334743 0.00372268 0.00324152 0.00283422 0.00281021 0.00256509 0.00217394 0.00267749 0.00196504 0.00172408 0.00192146 0.00149987 0.00199118 0.00148933 0.00132105 0.00213853 0.0014332 0.00149686 0.00121914 0.00158682 0.00177064 0.00172517 0.00134195 0.00139132 0.00116361 0.000901365 0.00118692 0.00159164 0.00109644 0.00171188 0.00107264 0.00143701 0.001306 0.00118871 0.00078241 0.00106163 0.000995875 0.000955536 0.000973357 0.00130794 0.00109515 0.000799332 0.000966929 0.00094396 0.000910137 0.000746125 0.000786394 0.00108167 0.000584399 0.000822048 0.000710229 0.000844167 
6.4055e-05 0 0 0 0 6.41869e-05 8.77816e-05 9.50418e-05 6.41869e-05 0.000250071 0.00723409 0.0487691 0.156193 0.282102 0.336554 0.332689 0.316912 0.272065 0.188985 0.113768 0.069404 0.0375759 0.0175981 0.0127949 0.00933102 0.00810945 0.00722696 0.00662851 0.0054157 0.00557535 0.00475813 0.00401453 0.00350623 0.00369041 0.00319715 0.00325429 0.00282427 0.00295548 0.00233503 0.00231742 0.00236086 0.00185181 0.00202435 0.00191911 0.001959 0.00205452 0.00179544 0.001535 0.0018904 0.00139664 0.00158449 0.00151156 0.00171832 0.00169408 0.00125307 0.00150105 0.00172594 0.00160554 0.00166467 0.00150349 0.00115248 0.00132656 0.00130723 0.00109519 0.0012738 0.00129829 0.000806063 0.00141104 0.000881975 0.00118735 0.00108817 0.00112328 0.00129363 0.000691194 0.00114779 0.000836935 0.000971319 0.000818239 0.000780305 0.00117678 0.0010832 0.000922859 
0 0 0 0 0 3.09088e-05 0 3.31463e-05 0 3.32617e-05 0 0.000810372 0.0104635 0.0592935 0.170024 0.285935 0.333153 0.331893 0.318403 0.260377 0.176171 0.110562 0.0637468 0.0352469 0.0169844 0.0114504 0.00964157 0.00738964 0.00746123 0.00686929 0.00609521 0.00445232 0.00463928 0.00426288 0.0038194 0.0039124 0.00383368 0.0029377 0.00272533 0.00317606 0.00263635 0.00232457 0.00252105 0.00222213 0.00214072 0.00226815 0.00195881 0.00167047 0.0018479 0.00165145 0.00200887 0.00171555 0.00156071 0.00180514 0.00152122 0.00142038 0.00147904 0.00120874 0.0011971 0.0013763 0.00121282 0.00130546 0.00144194 0.000593986 0.00128663 0.00104975 0.000900389 0.00129917 0.0011694 0.00114045 0.00120935 0.00131433 0.00113726 0.00103903 0.00125919 0.00106469 0.000903257 0.000902465 0.000742326 0.000862235 0.000822586 0.00069171 
0 0 0 0 0 0 0 0 0 0 0 0 9.7128e-05 0.00109026 0.011414 0.0638183 0.173368 0.28779 0.321519 0.329008 0.313047 0.253406 0.171891 0.107091 0.0646803 0.0347922 0.0188393 0.0115389 0.0101496 0.00797195 0.00768808 0.00622995 0.00620666 0.00481069 0.00460656 0.00388641 0.00451035 0.00257985 0.0034477 0.00291521 0.00275453 0.00254363 0.0030313 0.00229622 0.00268164 0.0021552 0.00181586 0.00235102 0.00192979 0.00175686 0.00201125 0.00195806 0.00166149 0.00231681 0.00190882 0.00169461 0.00122574 0.00129664 0.00167137 0.00127854 0.00128585 0.00107342 0.00182284 0.001775 0.00149211 0.0012089 0.00128461 0.00140849 0.00103376 0.00107852 0.000867575 0.00112239 0.000848648 0.000675291 0.0012452 0.00124287 0.000969441 0.000714393 0.000801353 0.000822336 0.000862734 0.00108442 
0 3.31096e-05 0 0 0 0 0 0 0 0 0 0 0 0 5.95656e-05 0.00182478 0.0151278 0.0734237 0.181239 0.284285 0.32326 0.316475 0.298367 0.246205 0.167717 0.104531 0.0618153 0.0336985 0.0179294 0.0118963 0.010499 0.00900448 0.00908336 0.00718791 0.00628628 0.00540173 0.00449523 0.00407977 0.00430723 0.00349764 0.00305421 0.00353316 0.00290548 0.00281727 0.0027137 0.00270855 0.00196218 0.00202406 0.00232571 0.00224267 0.00184317 0.00166766 0.00177935 0.00174867 0.00187678 0.00165922 0.00203316 0.00169523 0.00180633 0.00126989 0.00145234 0.00141575 0.00129521 0.00105498 0.00147259 0.00177976 0.00143077 0.00121923 0.0014308 0.0010497 0.00114257 0.00110229 0.0014557 0.00101363 0.00132751 0.00128936 0.00117566 0.00130652 0.000782276 0.00100939 0.000867982 0.00107996 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130434 0.00272663 0.0187779 0.0778939 0.188348 0.285422 0.320375 0.313468 0.295663 0.231794 0.161835 0.101449 0.0594134 0.0323722 0.0173377 0.0128523 0.0089381 0.00915101 0.00810114 0.00721594 0.00622111 0.00614962 0.00492323 0.0037843 0.00397165 0.00379948 0.00370928 0.00393829 0.00361418 0.00304223 0.00284814 0.00316752 0.00237973 0.00224511 0.00255097 0.00217034 0.0019405 0.00200922 0.00156915 0.00194578 0.00161377 0.00168218 0.00161795 0.00196007 0.00177856 0.00171142 0.00131889 0.00125768 0.00128653 0.00137113 0.00142245 0.00133597 0.0010161 0.00151435 0.00134681 0.000917393 0.00137428 0.0015027 0.00121866 0.00106632 0.00125366 0.00132923 0.000968381 0.00109428 0.000941401 0.000924117 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12737e-05 0.000196822 0.00401 0.0240781 0.0874312 0.195056 0.282028 0.315464 0.307924 0.289786 0.233531 0.157817 0.0980169 0.0593012 0.0322477 0.0194782 0.0123099 0.0101806 0.00882132 0.00835872 0.00689847 0.00594747 0.00639176 0.00487811 0.00452957 0.00378281 0.00363558 0.00361921 0.00431442 0.00304928 0.00349797 0.00285536 0.00330463 0.00234597 0.00288118 0.00230996 0.00262946 0.00235852 0.00261839 0.00214925 0.00152497 0.00214977 0.0017952 0.0021828 0.00160872 0.00190983 0.00131536 0.00150864 0.00202925 0.00160363 0.0017922 0.00188343 0.0015995 0.00122975 0.00124787 0.00140952 0.00143192 0.00155684 0.00109807 0.00119343 0.00103968 0.000876247 0.00152281 0.000999203 0.00155831 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30716e-05 0.000486742 0.00537887 0.0271453 0.0929049 0.198402 0.286871 0.311158 0.313296 0.282427 0.224493 0.152036 0.0956848 0.0578129 0.0326297 0.0188002 0.0140878 0.0107813 0.00853644 0.00804056 0.00798399 0.00630109 0.00595626 0.0056882 0.00435029 0.00420506 0.00388634 0.0037079 0.00291838 0.00312897 0.0025867 0.00321104 0.00240859 0.00277333 0.00281634 0.00278036 0.00180582 0.00199823 0.00195168 0.00215148 0.00199005 0.00218744 0.00149523 0.00155847 0.00181584 0.0014147 0.00147595 0.00165105 0.00150512 0.00151225 0.00184269 0.00148215 0.00146607 0.00190156 0.00161031 0.00110747 0.00106554 0.000986552 0.00128372 0.00118744 0.00116059 0.00131953 0.00103985 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31096e-05 0 0.000807675 0.00616279 0.0327433 0.10077 0.201665 0.282932 0.308016 0.301363 0.268506 0.211661 0.146811 0.091944 0.0568228 0.0323098 0.0184973 0.0133803 0.00993518 0.00955704 0.00893069 0.00783005 0.00628944 0.00594371 0.0051881 0.00401949 0.00418709 0.00443183 0.00350444 0.00303021 0.00302908 0.00370038 0.00293076 0.00270717 0.0026177 0.00306229 0.0023705 0.00232318 0.00203525 0.00200071 0.00187555 0.00221225 0.00194415 0.00207455 0.00218511 0.00185861 0.00206126 0.00123295 0.00130401 0.00162501 0.00242385 0.00112759 0.00179605 0.00144095 0.00147867 0.00169989 0.00152787 0.00138288 0.00162037 0.00130874 0.0016668 0.000872931 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.27284e-05 0.00088184 0.0074769 0.0347213 0.106192 0.2008 0.281208 0.302577 0.292667 0.268462 0.205501 0.141093 0.0902246 0.054047 0.0311162 0.0190053 0.0135123 0.0109617 0.0096487 0.00830741 0.00798175 0.00723873 0.00560824 0.00547764 0.00503515 0.00475792 0.00436881 0.00375962 0.00291685 0.00321061 0.00283706 0.00335866 0.00250052 0.00306892 0.0021994 0.00245732 0.00220518 0.00242629 0.00235919 0.00252671 0.00186445 0.00145706 0.00196431 0.00164907 0.00185472 0.00187408 0.00162397 0.00160411 0.00131045 0.00170698 0.00190215 0.00173023 0.00140766 0.00196598 0.00153509 0.00145437 0.0010445 0.00146593 0.00110341 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30716e-05 3.09088e-05 0.00107893 0.00941117 0.0401787 0.112396 0.205672 0.273766 0.292858 0.290915 0.260807 0.200802 0.140751 0.0865602 0.0552945 0.0300389 0.0210026 0.0154332 0.0118945 0.00987632 0.00879965 0.00700374 0.00678726 0.00571536 0.00575479 0.00474642 0.00419933 0.00370617 0.00354859 0.0030867 0.00399909 0.00380952 0.00326448 0.00296402 0.00273209 0.00267514 0.00264403 0.00219127 0.0023233 0.00256149 0.00206341 0.00176722 0.0024783 0.00225114 0.00210337 0.00173727 0.00175033 0.00159241 0.00207487 0.00145398 0.00209246 0.00177682 0.00143877 0.00179109 0.0013068 0.00144444 0.00175568 0.00128073 
0 3.30716e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.86015e-05 0 0 0 0 0 0 0 0.0018991 0.0113526 0.0484184 0.12166 0.214043 0.274507 0.291937 0.289899 0.251866 0.19971 0.135604 0.0863362 0.0543775 0.0313 0.0198636 0.0146579 0.011423 0.0103173 0.00796725 0.0068352 0.00786797 0.00596933 0.00668073 0.00564257 0.00493141 0.00398121 0.00432888 0.00386536 0.00311057 0.00380366 0.00312314 0.00328617 0.00291097 0.00259562 0.00271559 0.00199427 0.00218757 0.0026442 0.00232607 0.0018404 0.00209976 0.00206839 0.00165058 0.0018262 0.0015565 0.00182468 0.00189764 0.00174101 0.00154342 0.00156475 0.00147579 0.0016573 0.00122762 0.00163869 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31096e-05 0.000192216 0.00246807 0.0138342 0.0505648 0.126121 0.209201 0.268007 0.287023 0.277559 0.249775 0.193589 0.130546 0.081148 0.053169 0.030873 0.0187106 0.0146128 0.0112015 0.00989688 0.00862313 0.0090025 0.00779148 0.00539178 0.00612178 0.00444497 0.0054786 0.00384377 0.00368756 0.00353511 0.0039587 0.00355026 0.0029844 0.00328688 0.0028824 0.00231164 0.00253882 0.00276516 0.00253955 0.0021158 0.00237914 0.00239769 0.00232563 0.00176227 0.00150203 0.00182729 0.00156148 0.00151084 0.00156149 0.00161158 0.00167041 0.00147426 0.00165471 0.00190735 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30716e-05 0.00019226 0.00252012 0.0160413 0.0557068 0.127888 0.208211 0.269494 0.286875 0.273502 0.24102 0.186022 0.13045 0.0831308 0.0516505 0.0303183 0.019582 0.0142554 0.0124434 0.0107905 0.00930581 0.0073231 0.00730358 0.00631056 0.00573223 0.00549674 0.00540236 0.00383945 0.00385641 0.00295204 0.00369398 0.00319671 0.00358019 0.00341331 0.00244082 0.00275919 0.00326658 0.00261092 0.00275295 0.00228964 0.00228713 0.00229749 0.00228093 0.00263939 0.00187179 0.00191423 0.0021305 0.00182761 0.00185048 0.00162727 0.00177742 0.00189769 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31463e-05 0 3.09088e-05 0.000192668 0.0037224 0.0189772 0.0602962 0.134879 0.21087 0.267274 0.28016 0.265022 0.232157 0.17815 0.127092 0.0831324 0.050677 0.0319773 0.0205502 0.015325 0.0124707 0.0112075 0.00850462 0.00787849 0.00691261 0.00675364 0.00561902 0.00518609 0.00513446 0.00474456 0.00397793 0.00355695 0.00429198 0.0036469 0.00296335 0.00287717 0.00307855 0.00247941 0.00242486 0.00259993 0.00253992 0.00272079 0.00251969 0.00222853 0.0022762 0.00216215 0.00214355 0.00209253 0.00153686 0.00186669 0.00203152 0.00189942 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000485926 0.00517382 0.0192051 0.0635536 0.137657 0.213237 0.262116 0.280283 0.266294 0.225965 0.175474 0.125011 0.083311 0.0491995 0.0307682 0.0206824 0.0157738 0.0136074 0.0103178 0.00932088 0.00763852 0.00713383 0.00600517 0.00557377 0.00517127 0.00472824 0.005174 0.00414006 0.00357439 0.00357603 0.00400215 0.00354491 0.00352803 0.00260377 0.00258182 0.00300843 0.00258979 0.00283086 0.00226083 0.0022914 0.00220082 0.00213635 0.00165574 0.00193473 0.00224033 0.00197136 0.00168072 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32617e-05 0 0 0 0 0 0 0 0 6.17111e-05 0.000655581 0.00543378 0.0221483 0.0688649 0.138762 0.209893 0.261978 0.267558 0.261812 0.220698 0.168686 0.117826 0.0752624 0.0488294 0.0308619 0.0217902 0.0151036 0.0117566 0.0106329 0.00937565 0.00811767 0.00738755 0.00697253 0.00602454 0.0054986 0.00449197 0.00479283 0.00442737 0.00386308 0.00373496 0.00391828 0.00372219 0.00353124 0.00281033 0.00253899 0.00246659 0.00303438 0.00234603 0.00247024 0.00277973 0.00171673 0.00207091 0.00177747 0.00182345 0.00161552 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.70684e-05 0.000860448 0.00646158 0.0268742 0.0731522 0.142782 0.215303 0.255322 0.269048 0.251612 0.21662 0.166484 0.114258 0.0777867 0.0501065 0.0318287 0.0220187 0.0160785 0.0117839 0.0112252 0.0102854 0.00841981 0.00710339 0.00695965 0.00571519 0.00498873 0.0039561 0.003829 0.00387547 0.00413661 0.00426981 0.0029258 0.00296161 0.00303517 0.00304639 0.00331577 0.00268974 0.00278016 0.00274413 0.00287115 0.00233988 0.00264188 0.00198529 0.00205707 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130236 0.00114505 0.00838548 0.0291358 0.0767662 0.14819 0.213804 0.259029 0.264511 0.245888 0.21076 0.162608 0.111823 0.0739576 0.0487254 0.0290414 0.0200834 0.0162523 0.0120522 0.0105796 0.00961637 0.00898764 0.00619775 0.00603092 0.00644095 0.00556514 0.00550503 0.00541642 0.00468072 0.00416015 0.00430132 0.00329443 0.00314623 0.00344833 0.00305505 0.00255621 0.00280302 0.00250724 0.00265298 0.00263011 0.00211133 0.00258695 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000196973 0.00153963 0.00831642 0.0306701 0.0804807 0.149499 0.214151 0.250452 0.26537 0.242078 0.210189 0.15736 0.112584 0.0738418 0.0478703 0.0297203 0.0220141 0.0163196 0.0133633 0.0118099 0.00955156 0.00880908 0.0075749 0.00676359 0.0060933 0.00572284 0.00512715 0.00477758 0.00494952 0.00353955 0.00352263 0.00341955 0.00323227 0.00355999 0.00282874 0.00332564 0.00296967 0.00243039 0.00242852 0.00277196 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31463e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.24068e-05 0.000160167 0.00214461 0.0104523 0.0352879 0.083174 0.151098 0.209547 0.249191 0.259596 0.232974 0.20224 0.153583 0.109121 0.0724691 0.0490892 0.0300132 0.0223495 0.0161094 0.0137829 0.010397 0.0102019 0.00824837 0.00802466 0.00738234 0.00649326 0.00607681 0.00538675 0.00426833 0.0040862 0.00450661 0.00371919 0.00330594 0.0033106 0.00346835 0.00282339 0.0026446 0.00248416 0.00257005 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.09253e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09088e-05 0.000612403 0.0025374 0.0125139 0.0371237 0.0866029 0.153545 0.215665 0.245051 0.251837 0.233074 0.197429 0.15057 0.109522 0.072941 0.0462038 0.0310902 0.0218629 0.0157886 0.0135909 0.0115452 0.0117359 0.008593 0.00716099 0.00774478 0.00643117 0.00592719 0.00498756 0.00470565 0.00484582 0.00379857 0.00339185 0.00356314 0.00284035 0.00312885 0.00268306 0.00290985 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31096e-05 0 0.000665619 0.00276736 0.0136936 0.0385163 0.0894427 0.153785 0.207521 0.244902 0.248008 0.227337 0.188648 0.143748 0.102467 0.0699166 0.0455252 0.0316264 0.0209681 0.0180401 0.0135402 0.0113865 0.0103316 0.00907156 0.00772433 0.00688585 0.00609613 0.00628357 0.00633679 0.00469664 0.00431063 0.00375846 0.00406384 0.00357107 0.00410354 0.00324313 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130471 0.000895673 0.00321704 0.0135924 0.0419224 0.0942467 0.153904 0.209066 0.237631 0.239147 0.221541 0.186715 0.142318 0.0998245 0.0679523 0.0459772 0.0312239 0.0224719 0.0166493 0.0137342 0.0121958 0.00955453 0.00813107 0.0080583 0.00731242 0.00672924 0.00615751 0.00571745 0.00495604 0.00420605 0.0046634 0.00354945 0.00382883 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12737e-05 0.000649916 0.00408658 0.0153499 0.0429612 0.0956403 0.158346 0.208452 0.234267 0.236949 0.221566 0.185507 0.141801 0.100482 0.0689115 0.0460815 0.0309833 0.0226174 0.0177962 0.014203 0.0130735 0.0101936 0.00903519 0.00881878 0.00730682 0.00618341 0.00551331 0.00536304 0.00475153 0.00510553 0.0040482 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12737e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31463e-05 0.000130791 0.00106604 0.00501299 0.0166095 0.0489531 0.0978467 0.155042 0.2073 0.230623 0.230765 0.211831 0.178631 0.133845 0.0969154 0.0683507 0.047163 0.0301374 0.0224998 0.0159265 0.0136327 0.0108507 0.0093517 0.0091072 0.00859138 0.00693052 0.00612968 0.00564738 0.00563846 0.00496573 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00012599 0.00071426 0.00500663 0.0194536 0.04953 0.0984691 0.153788 0.201791 0.231236 0.229312 0.210456 0.176039 0.134544 0.097752 0.0646854 0.04477 0.0300653 0.0222394 0.017652 0.0148669 0.0123119 0.00896286 0.00964792 0.0087554 0.00801107 0.00669769 0.00651098 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.4055e-05 0.000161289 0.00117235 0.00644429 0.0220396 0.0518353 0.102636 0.15646 0.202301 0.221866 0.218869 0.204367 0.170243 0.130896 0.0955429 0.0666015 0.0452925 0.0318733 0.0223009 0.0187055 0.0136403 0.0118814 0.0108967 0.00842811 0.0080981 0.00755312 


==> anc/data/Period_4/Detector_Response_Baseline_3.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 3 in period 4 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 3 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.182844 0.405304 0.533822 0.52199 0.498125 0.441693 0.281668 0.141085 0.0757515 0.0370066 0.0170668 0.00924956 0.0083541 0.00812429 0.00637325 0.00590053 0.00527203 0.00498165 0.00440393 0.00412101 0.00332926 0.00320615 0.00224401 0.00246163 0.0025629 0.00174386 0.0020081 0.00235752 0.00206775 0.00151071 0.00150865 0.00158317 0.00155165 0.00169022 0.00142138 0.00117838 0.00149923 0.00158669 0.00105012 0.00149007 0.00106868 0.00140166 0.000738762 0.00116694 0.00117238 0.0013763 0.00106625 0.000771876 0.000705342 0.00066195 0.000780367 0.00106654 0.000893179 0.000899024 0.00068766 0.000915542 0.000830682 0.000490409 0.000751526 0.000824342 0.000488778 0.000362569 0.000910734 0.000608379 0.000528828 0.000620368 0.000482335 0.000510585 0.000707662 0.000703474 0.000544122 0.000643447 0.000639923 0.000480123 0.000400171 0.000512281 0.000561065 0.000391859 0.000649969 0.000613853 0.000507294 0.000459459 
0.00254166 0.0388215 0.20222 0.484334 0.633834 0.574843 0.500383 0.430691 0.280408 0.136289 0.0728941 0.0375224 0.016847 0.010415 0.010521 0.00896114 0.00772965 0.00671628 0.00605731 0.00486214 0.00460127 0.00383973 0.00370696 0.00354302 0.00329486 0.00303969 0.00330515 0.00293026 0.00270157 0.00280595 0.0019186 0.00178392 0.00176456 0.00159926 0.00187413 0.00137609 0.00184393 0.0015272 0.00148941 0.00176557 0.00174825 0.00152737 0.0014571 0.00135398 0.000722894 0.00106814 0.00109648 0.00103168 0.00130051 0.000740831 0.00148985 0.00102335 0.000808417 0.00109463 0.000742518 0.00100592 0.000906861 0.000608161 0.000973749 0.000822037 0.000942251 0.000766935 0.000876864 0.000575689 0.000707488 0.00090279 0.000654188 0.000781162 0.0007283 0.000651803 0.000446823 0.000623253 0.000707234 0.000522116 0.00028162 0.000283548 0.000731826 0.000538246 0.000376707 0.000682005 0.000419786 0.000429333 
0 3.52176e-05 0.00334427 0.0450991 0.250509 0.539258 0.651328 0.572943 0.50115 0.422174 0.264745 0.133581 0.0718149 0.0379893 0.0181529 0.0133686 0.00988585 0.00990262 0.008315 0.00792395 0.00651134 0.00559387 0.00584048 0.00497167 0.00413504 0.00336455 0.0037682 0.0037169 0.00281355 0.00262484 0.00262157 0.00233598 0.00299084 0.00198747 0.00198541 0.00235149 0.00184253 0.00140591 0.0019282 0.00167601 0.00185969 0.00196241 0.00131072 0.00156626 0.00168107 0.00102797 0.00180843 0.00133457 0.00117378 0.00180139 0.00107332 0.00118272 0.00113059 0.00110626 0.000783019 0.00114093 0.000939053 0.00145691 0.000765534 0.000841016 0.00107268 0.00116142 0.000913619 0.00137447 0.000909729 0.000886097 0.000580788 0.000749685 0.000708598 0.000791257 0.000581478 0.000844613 0.000656366 0.000490517 0.000714808 0.000519853 0.000438945 0.000714761 0.000614739 0.000656768 0.000455448 0.000679884 
0 0 0 6.40911e-05 0.00495575 0.0610537 0.263198 0.529239 0.63089 0.561315 0.484437 0.406638 0.253312 0.129839 0.0700365 0.0386066 0.0184307 0.014239 0.011153 0.0106533 0.00850723 0.00825023 0.00693417 0.00703371 0.00555101 0.00517251 0.00410828 0.00423205 0.00332487 0.00361901 0.0034045 0.00284225 0.00255128 0.00263373 0.00281997 0.00257709 0.00234454 0.00169814 0.00219074 0.00191733 0.00215766 0.00195897 0.00197676 0.00169884 0.00149198 0.00151942 0.00144823 0.00158757 0.00127395 0.00144347 0.00149098 0.00161062 0.00114775 0.00125911 0.0010355 0.00142208 0.000927907 0.00127434 0.00138888 0.00109021 0.00103694 0.000894327 0.00109727 0.000793064 0.0007386 0.000782414 0.00141024 0.000975422 0.000937564 0.000522358 0.00105626 0.000932521 0.000724568 0.000790152 0.000478665 0.000484952 0.000568442 0.000447019 0.000460584 0.000728824 0.000693637 0.000639531 
3.5198e-05 3.52645e-05 3.52645e-05 0 6.64423e-05 0.000174127 0.00779729 0.070808 0.276895 0.538996 0.618769 0.55181 0.488196 0.385259 0.241392 0.130182 0.071097 0.0367166 0.0198501 0.0139326 0.01265 0.0110462 0.00856604 0.00713499 0.00795237 0.00641072 0.00608258 0.00519794 0.00510929 0.00415521 0.00398312 0.00334264 0.00323896 0.00327158 0.00280934 0.00246747 0.00226527 0.00261447 0.00228061 0.00268711 0.00215269 0.00206986 0.0018916 0.00219652 0.00220143 0.00199767 0.0016815 0.00196016 0.0012073 0.00152609 0.00143094 0.00136839 0.00128278 0.00152036 0.00159161 0.00179724 0.00126517 0.00169307 0.00173237 0.00118312 0.00120326 0.00111594 0.00123856 0.0011754 0.00163962 0.00105198 0.000639745 0.00130797 0.000963037 0.000709869 0.00113904 0.000911373 0.000950679 0.000852925 0.000780958 0.000871912 0.000610738 0.000900773 0.000912814 0.000841576 0.000782494 0.000896891 
0.000101673 0 9.75049e-05 3.10491e-05 3.11436e-05 6.40509e-05 3.52176e-05 0.000534581 0.0107874 0.0837399 0.298863 0.538998 0.610866 0.540945 0.4756 0.370147 0.236091 0.123669 0.0684313 0.0372194 0.0207248 0.0155875 0.0123623 0.0107711 0.00953519 0.00885601 0.00786686 0.00671934 0.00655481 0.0050136 0.00459827 0.00434172 0.00447188 0.00438349 0.00337449 0.00315402 0.00304008 0.00311133 0.00256193 0.00260952 0.00245409 0.00278901 0.00234753 0.00267197 0.0024667 0.00171381 0.00218254 0.00177439 0.00193861 0.00181173 0.00174605 0.0017096 0.00130134 0.00127319 0.00149013 0.00158503 0.00141033 0.00169839 0.00179078 0.00172476 0.00128489 0.00109024 0.00129533 0.00133948 0.00103767 0.00105679 0.00169502 0.000917186 0.000968633 0.000989694 0.000836678 0.00117707 0.000748895 0.00074714 0.000951103 0.000975417 0.000716346 0.00076962 0.000878299 0.000944703 0.000798076 0.00112952 
6.43322e-05 0.000128105 9.50299e-05 3.31577e-05 9.96523e-05 3.5198e-05 3.30712e-05 0.000132723 9.53347e-05 0.000811601 0.0136509 0.0987846 0.31482 0.539006 0.598506 0.53723 0.464943 0.365548 0.225667 0.122567 0.0672736 0.0355506 0.0208217 0.0155482 0.0133044 0.0119582 0.0108403 0.0093538 0.0087296 0.00677407 0.00664291 0.00629624 0.00467797 0.00507771 0.00410448 0.00367037 0.00412629 0.00343016 0.00295239 0.00313405 0.00301145 0.00343928 0.00230418 0.00215071 0.00241477 0.00180376 0.00229224 0.00178479 0.00210594 0.00244081 0.0017697 0.0019766 0.0019333 0.00169971 0.00178037 0.00195644 0.00113225 0.00155944 0.00157101 0.00115544 0.00173678 0.00135339 0.00203368 0.00132504 0.00126738 0.00123742 0.00129388 0.00101413 0.00153321 0.00110168 0.0010502 0.000911001 0.00117545 0.000918885 0.000673263 0.000909777 0.0009898 0.000893949 0.00129944 0.000820616 0.00115797 0.000840506 
3.102e-05 0 3.29865e-05 6.43614e-05 0 9.30167e-05 3.102e-05 0 0 6.43909e-05 3.32211e-05 0.00108454 0.0197666 0.114104 0.333866 0.537077 0.587471 0.532708 0.453232 0.350305 0.217956 0.118613 0.0631531 0.0358804 0.0218044 0.014486 0.0132207 0.0110651 0.00961473 0.00871377 0.00796491 0.00844315 0.00600155 0.005467 0.00542838 0.00480105 0.00502002 0.00363503 0.00351403 0.00371064 0.00356159 0.0034302 0.00325964 0.00318463 0.00236906 0.00276481 0.0023133 0.00187295 0.00250624 0.00176314 0.00213059 0.0019209 0.00233718 0.00151523 0.00159615 0.00173904 0.00211303 0.00170575 0.00173485 0.00156342 0.00177074 0.00142205 0.00152888 0.00112676 0.00147188 0.00138229 0.00172704 0.00158525 0.000886266 0.000982126 0.00160362 0.000863853 0.000904402 0.00109273 0.000963367 0.000993775 0.000901397 0.000751165 0.000766893 0.000871623 0.000965364 0.000819756 
0 0 0 0 0 0 0 0 0 0 0 0 6.83877e-05 0.00225096 0.0262 0.131649 0.341595 0.536494 0.575491 0.517732 0.442613 0.338169 0.210817 0.117245 0.0656178 0.0369305 0.0220525 0.0159619 0.0130584 0.0115765 0.01026 0.00841339 0.00855455 0.00778284 0.00640203 0.00580299 0.00552421 0.00534375 0.00478618 0.00384441 0.00384934 0.00350877 0.0034641 0.00358963 0.00253947 0.00257019 0.00282159 0.00268923 0.00258947 0.00229704 0.00195415 0.0021225 0.00218572 0.00145169 0.00250145 0.00210983 0.00173885 0.00151068 0.00209059 0.0016375 0.00148842 0.00178374 0.00135637 0.00199863 0.000983249 0.00155181 0.00160741 0.00133307 0.00134495 0.00151061 0.00151697 0.00118212 0.00112879 0.00144301 0.00103709 0.000961331 0.00122315 0.00112069 0.00127846 0.000850588 0.0011454 0.000987634 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000103487 0.00371284 0.0299039 0.145937 0.355143 0.530198 0.558845 0.508201 0.433511 0.32444 0.200293 0.113945 0.0625913 0.0358118 0.0223006 0.0158926 0.0130597 0.0112332 0.0100225 0.00896323 0.00868119 0.00770921 0.00615418 0.00600192 0.00524305 0.00538519 0.0052132 0.00424511 0.00393536 0.00351752 0.00390285 0.00354069 0.00240867 0.00303875 0.00299981 0.00261007 0.0020714 0.0023779 0.00243481 0.00246392 0.00202202 0.0019446 0.00171278 0.00173683 0.00216867 0.00211986 0.00174298 0.00194945 0.00184426 0.00174557 0.00180404 0.00181691 0.00138243 0.00142531 0.0014244 0.00148979 0.00111332 0.00142736 0.00141826 0.00110364 0.00132284 0.00131261 0.000972072 0.00122124 0.00104758 0.000720308 0.000881669 0.00102493 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000469343 0.00486169 0.0389717 0.158013 0.363532 0.524105 0.557121 0.499459 0.42142 0.316886 0.194324 0.109963 0.0639725 0.0326884 0.0233185 0.0168918 0.0140786 0.0125085 0.0119787 0.0102558 0.00919369 0.00833776 0.00624608 0.00553785 0.00573057 0.00510961 0.00529888 0.00398633 0.00441761 0.00405592 0.0034485 0.00348638 0.00305217 0.00306447 0.00293784 0.00272182 0.00305066 0.00223786 0.00222745 0.00251166 0.00200292 0.00174423 0.00216551 0.00201611 0.00171849 0.0019392 0.00192434 0.00196094 0.00175439 0.00182268 0.00157032 0.00201748 0.00101741 0.00139158 0.00142297 0.00120368 0.00152773 0.00152211 0.00125567 0.00161219 0.00123501 0.00124892 0.00119659 0.00157649 0.0011375 0.0013053 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5.97807e-05 0.000333469 0.00632378 0.0475539 0.166126 0.375663 0.518479 0.542088 0.488804 0.408991 0.302233 0.18167 0.106725 0.0620502 0.0367687 0.0241854 0.0174933 0.0138673 0.0120927 0.011492 0.0102319 0.00918449 0.00813337 0.00708152 0.00666482 0.00539734 0.00519731 0.00439383 0.00523829 0.00377851 0.00397886 0.00417241 0.00335788 0.00335725 0.002978 0.00325239 0.00284891 0.00273078 0.00211343 0.00273598 0.00217074 0.00223965 0.00210356 0.00220166 0.00159006 0.00183287 0.00215781 0.00153454 0.00214429 0.00200661 0.0014924 0.0019078 0.0015783 0.0016688 0.00158292 0.00164206 0.00132557 0.00139962 0.00146359 0.00115729 0.00134377 0.00156293 0.00127524 0.00132831 0.00116787 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5198e-05 0.00073387 0.00956043 0.0561214 0.18671 0.378355 0.518496 0.525906 0.475891 0.397711 0.288776 0.184444 0.108785 0.061131 0.0357138 0.0240546 0.0175234 0.0146962 0.0135111 0.0106301 0.00906946 0.00907306 0.00802843 0.00738086 0.00701408 0.0056324 0.00586397 0.00506831 0.00480857 0.0049252 0.00378678 0.00379637 0.00379843 0.00405925 0.00297489 0.0029123 0.0030167 0.00294506 0.002893 0.00263672 0.00303614 0.00248909 0.00211247 0.00193354 0.00168264 0.00208892 0.00197182 0.00192314 0.0017642 0.00196872 0.00190826 0.00132932 0.00161018 0.00161485 0.00142751 0.0014576 0.00131865 0.00136088 0.00162062 0.00131649 0.00153619 0.00114154 0.00122693 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00108609 0.0123734 0.0651011 0.195088 0.384792 0.513329 0.517787 0.469149 0.390982 0.279517 0.177815 0.102573 0.0597131 0.0353238 0.0230797 0.0174049 0.0140427 0.0127703 0.0105056 0.00853547 0.00883759 0.0084241 0.00801057 0.00668981 0.00567989 0.00577978 0.00489493 0.00452303 0.00432489 0.00377836 0.00428369 0.00330676 0.00342199 0.00351636 0.00360165 0.00281324 0.00322184 0.00254804 0.00266221 0.00183258 0.00245083 0.00256055 0.00223431 0.0018915 0.00220518 0.00234845 0.00191757 0.00213359 0.00159999 0.00168606 0.00201267 0.00163675 0.00179295 0.00147203 0.00131329 0.00162169 0.00112321 0.00110175 0.00129181 0.00109678 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52176e-05 0 0 3.11436e-05 0 0 0 0 0.000103319 0.0021235 0.0154703 0.0745821 0.20864 0.392104 0.501174 0.512146 0.456811 0.376815 0.271539 0.172568 0.100465 0.0609193 0.0362147 0.0228767 0.018361 0.015243 0.0142927 0.0113761 0.0103234 0.00930879 0.00850184 0.00810957 0.00586873 0.00576444 0.00496829 0.00552435 0.00520342 0.00539496 0.00451395 0.00425626 0.0035383 0.00394277 0.0036142 0.00300818 0.00308844 0.00303074 0.00286126 0.00218581 0.00236731 0.00232512 0.00211569 0.00187716 0.00215224 0.00179084 0.00196027 0.00178277 0.00202396 0.00182277 0.00194156 0.0019293 0.00181758 0.0021566 0.00161241 0.00163456 0.00140693 0.00126679 0.00158506 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.33123e-05 0 6.63417e-05 0 0 0 0 0 0 0 0 0 0.000300285 0.00260677 0.0184812 0.0819532 0.223356 0.394825 0.49746 0.493782 0.443151 0.357634 0.260055 0.165742 0.0993075 0.0610146 0.0362898 0.0247193 0.0166354 0.0145641 0.0149099 0.0114375 0.0111902 0.00962598 0.00820268 0.00657978 0.00683997 0.00572642 0.0054536 0.00543652 0.00487985 0.00435656 0.00440985 0.00346578 0.00313582 0.0033627 0.00336064 0.00364968 0.00283391 0.00290675 0.0024927 0.00259374 0.00215256 0.00241863 0.00220761 0.00216591 0.00222077 0.0021429 0.00199928 0.00214736 0.00185562 0.00194699 0.00199287 0.00175936 0.00154782 0.00178148 0.00159423 0.00167038 0.00150607 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000239996 0.00309932 0.0220926 0.0912133 0.230833 0.394701 0.487172 0.495307 0.441515 0.352781 0.252846 0.161369 0.0976055 0.0615621 0.0354328 0.0240746 0.0195781 0.014771 0.0136835 0.0123725 0.00900823 0.00911177 0.00943978 0.00791085 0.00674508 0.00619358 0.00588553 0.00505941 0.00502831 0.00443394 0.004774 0.00415921 0.00368074 0.00278051 0.0034847 0.00361143 0.00327211 0.00355871 0.00341506 0.0027432 0.00240581 0.00318755 0.00319553 0.00268159 0.00212417 0.00185641 0.00182855 0.00225161 0.00205915 0.00191609 0.00208629 0.00224147 0.00208098 0.0015724 0.00227295 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32211e-05 0 0 0 0 0 0 0 0.00049475 0.00462033 0.0270737 0.100893 0.24096 0.39344 0.494706 0.484285 0.426429 0.350446 0.247333 0.158713 0.0953273 0.0593281 0.0365461 0.0257981 0.020012 0.016471 0.0146736 0.0123764 0.0109644 0.0100832 0.00947923 0.00741775 0.00713634 0.00613047 0.00580634 0.00620114 0.00538516 0.00430309 0.00463249 0.00427895 0.00449946 0.00358319 0.00327864 0.00385483 0.00336078 0.00288939 0.003323 0.00322276 0.00243082 0.00280081 0.00254216 0.00199785 0.00283199 0.00283388 0.00203158 0.00211611 0.0022252 0.0021819 0.00191962 0.00156647 0.00164081 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52645e-05 0.000606896 0.00527419 0.0333978 0.112506 0.251864 0.400293 0.479942 0.474389 0.420585 0.339226 0.238681 0.156071 0.093869 0.0577564 0.0356797 0.0256252 0.020506 0.0171146 0.0135058 0.0110849 0.011167 0.0092643 0.00887031 0.00730825 0.00687787 0.00683527 0.00570018 0.00526282 0.00530379 0.00550655 0.00410641 0.00402651 0.00412139 0.00392292 0.00358256 0.0033466 0.00313748 0.00316369 0.00324661 0.00252207 0.00251028 0.00289818 0.00226734 0.00249304 0.00257941 0.00216524 0.00214922 0.00227853 0.00169997 0.00169808 0.00175648 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32211e-05 0.000410185 0.00779446 0.0367441 0.117731 0.256378 0.395368 0.476897 0.465086 0.409379 0.329299 0.229655 0.150793 0.0933392 0.0586341 0.0350484 0.0256361 0.0198643 0.0174884 0.01439 0.011313 0.010128 0.00951012 0.00798541 0.0081475 0.00715062 0.00725149 0.00682883 0.00595148 0.00562847 0.00510702 0.00476072 0.00415646 0.0043138 0.00428425 0.00342539 0.00323928 0.00310353 0.00358616 0.00322251 0.00298076 0.00277516 0.00266326 0.00260437 0.0023414 0.00246681 0.00267244 0.00246375 0.00240826 0.00238675 
0 0 0 0 3.32211e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12331e-05 0 0 0 0 0 0 0 0 0 9.51e-05 0.00092626 0.00868859 0.0436039 0.124278 0.265835 0.398368 0.46336 0.449675 0.400996 0.319657 0.229419 0.147291 0.0923117 0.0583156 0.0376121 0.0264925 0.0212039 0.0162336 0.0149934 0.0128681 0.0110644 0.0103166 0.00893578 0.00833777 0.00699914 0.00675374 0.00645397 0.00551533 0.00514649 0.00431673 0.00502351 0.00418794 0.0036399 0.00425189 0.00282113 0.00355975 0.0031641 0.00349848 0.00293437 0.00303985 0.0028557 0.00237566 0.00246821 0.00302232 0.00248421 0.0022388 0.00255505 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000136627 0.00136405 0.0106457 0.0485302 0.135004 0.272072 0.400946 0.464 0.446075 0.387632 0.310003 0.225452 0.144674 0.0877698 0.0540814 0.0365358 0.0262448 0.0200001 0.0168228 0.0152309 0.0134279 0.011492 0.00982334 0.00943495 0.00753882 0.00750985 0.00728348 0.00694857 0.00561292 0.00593045 0.00469697 0.00443355 0.0043073 0.0044271 0.00415649 0.00314416 0.00385873 0.00378819 0.00320816 0.00334649 0.00291047 0.0028186 0.00285889 0.00263615 0.00288184 0.00258813 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130674 0.00171074 0.0128122 0.052542 0.140884 0.274109 0.389165 0.448865 0.436634 0.382052 0.298402 0.216508 0.139981 0.0912768 0.0580522 0.038753 0.0281739 0.020752 0.0165228 0.0149047 0.0116615 0.0111656 0.0108083 0.00917273 0.00780405 0.00742284 0.00718068 0.00615896 0.00503933 0.00584372 0.00505803 0.00509139 0.00469968 0.00404475 0.00373774 0.00403773 0.00370962 0.00310045 0.00338053 0.00319194 0.00379475 0.00290869 0.00242894 0.00256659 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30712e-05 0.000238088 0.00272776 0.0147103 0.056309 0.154074 0.279484 0.386586 0.437909 0.426475 0.368414 0.302466 0.211915 0.141824 0.086869 0.0590615 0.0363895 0.0275145 0.021774 0.0172309 0.0145398 0.0133435 0.0113124 0.010947 0.00931151 0.00852796 0.00801428 0.0080185 0.00574199 0.0061118 0.00602847 0.00497356 0.00480028 0.00441981 0.00390712 0.00448197 0.00424539 0.00350123 0.00336833 0.00347471 0.00345034 0.00334054 0.00307314 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000399355 0.00375357 0.019048 0.06332 0.157382 0.284391 0.394941 0.435763 0.415681 0.363584 0.295499 0.207755 0.136428 0.0864807 0.0550704 0.0366139 0.0274307 0.0220514 0.0184738 0.0157378 0.0130887 0.0126875 0.00972412 0.00948749 0.00791041 0.00746224 0.00717148 0.0071232 0.00678024 0.00601009 0.00522127 0.00510019 0.00451922 0.00396112 0.00418911 0.00495789 0.00442649 0.00358981 0.00348364 0.00338059 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.40509e-05 0.000486843 0.00413855 0.0199376 0.0679138 0.162658 0.282901 0.385505 0.426075 0.410968 0.356628 0.275684 0.200492 0.136395 0.0878046 0.0583611 0.036358 0.028608 0.021547 0.0171118 0.0159422 0.0140989 0.0122795 0.0105639 0.00965166 0.00824324 0.00817631 0.00655711 0.00591511 0.00649255 0.00573022 0.00519174 0.00521245 0.00459653 0.00457665 0.00514024 0.00395005 0.0042773 0.00361691 
3.52176e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51665e-05 3.29865e-05 0.00089704 0.00486462 0.0236898 0.0715844 0.168507 0.289322 0.379244 0.411516 0.406004 0.346719 0.27598 0.197855 0.137313 0.0878225 0.0572702 0.0375268 0.0287962 0.0228006 0.0188914 0.0160253 0.0140604 0.0122601 0.0111476 0.0099592 0.00831874 0.00748334 0.00635172 0.00646469 0.00607912 0.00530577 0.00579031 0.00559647 0.00478415 0.00474454 0.00409459 0.00382613 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.32211e-05 0 0 3.11436e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.11523e-05 0.000958718 0.00740828 0.0246866 0.078642 0.177017 0.286454 0.379368 0.411383 0.394705 0.336497 0.264385 0.191958 0.128024 0.0848786 0.0569009 0.0405756 0.0275081 0.022365 0.0191507 0.014853 0.0146235 0.0123837 0.011582 0.00891076 0.00895849 0.00747992 0.00704464 0.0060415 0.00641475 0.00547317 0.00547854 0.00511347 0.00522475 0.00483371 
0 3.31577e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.51244e-05 0.00122788 0.00716499 0.0292742 0.085494 0.174263 0.288387 0.371838 0.407535 0.388397 0.334127 0.263466 0.186665 0.131232 0.0886021 0.0538673 0.0385025 0.0283003 0.0217211 0.0183808 0.0157095 0.0140953 0.0123763 0.0097047 0.00985838 0.00846336 0.00737388 0.00829669 0.00795892 0.00629309 0.00541901 0.00542076 0.00524656 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000234302 0.0018142 0.00865155 0.0313381 0.0896564 0.180872 0.291615 0.370414 0.394605 0.381416 0.32331 0.252744 0.184242 0.127733 0.0839856 0.0556223 0.0392999 0.0297383 0.0238716 0.0196404 0.0171149 0.014791 0.012105 0.0102513 0.00993262 0.00850857 0.00737733 0.00631186 0.00727862 0.00616002 0.00655297 
0 0 0 0 0 0 3.33123e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.11436e-05 0 0 0 0 0 0 0 0 0 0 0 0 3.5198e-05 3.51665e-05 0.000223751 0.00198458 0.00960382 0.0344249 0.0939933 0.178923 0.289123 0.361293 0.389676 0.373028 0.318196 0.250727 0.182599 0.124791 0.081376 0.0572558 0.0379358 0.0315435 0.02366 0.0202361 0.0156355 0.0141239 0.0110351 0.0104067 0.00911755 0.00867547 0.0089105 0.00792392 0.00696554 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.102e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30712e-05 0 0.0004476 0.00213784 0.011153 0.0384771 0.0976582 0.189253 0.290204 0.364979 0.376067 0.361622 0.314572 0.238075 0.176057 0.117024 0.083478 0.0558307 0.0405135 0.0298663 0.0240015 0.0194968 0.0169964 0.0151089 0.013244 0.0112474 0.0104655 0.0101825 0.0097651 
0 0 0 0 0 0 0 0 0 0 0 3.30712e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.92685e-05 0.000563493 0.00281209 0.012313 0.038585 0.098745 0.192819 0.286071 0.358188 0.376933 0.353018 0.304702 0.23947 0.175567 0.122707 0.0821245 0.0562209 0.0404071 0.027758 0.0246272 0.0204119 0.0176605 0.014544 0.0115853 0.0116849 0.0097326 


==> anc/data/Period_4/Detector_Response_Baseline_4.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 4 in period 4 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 4 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.357885 0.757627 0.946847 0.837326 0.677237 0.522629 0.304716 0.135546 0.0653736 0.0347649 0.0187298 0.0137426 0.0113858 0.00867708 0.00951221 0.00738244 0.00674564 0.00617997 0.00543004 0.00423529 0.00419161 0.00417219 0.00390626 0.00354561 0.00283577 0.0032511 0.00378502 0.00229552 0.00280283 0.00262239 0.00198425 0.00230923 0.00181997 0.00198332 0.00178712 0.001765 0.00163992 0.00213447 0.00206717 0.00148809 0.00151008 0.00147079 0.00179376 0.00163659 0.00134763 0.00177889 0.00120174 0.0014775 0.00103104 0.0015202 0.00134342 0.00145169 0.00101832 0.00138027 0.00125782 0.00125921 0.00105855 0.000969301 0.00111751 0.00113761 0.000936784 0.000822454 0.00072775 0.000629347 0.000909504 0.0010052 0.000791598 0.000453899 0.000701161 0.000735019 0.000594334 0.000980001 0.000589157 0.000661488 0.000805794 0.000866703 0.000730451 0.000693857 0.000850072 0.000528415 0.000565073 0.000951413 
0.00532547 0.0760586 0.404214 0.931987 1.16866 0.923942 0.688069 0.508346 0.299005 0.135863 0.0677036 0.0375305 0.0177412 0.0161718 0.014141 0.0110059 0.00968396 0.00922779 0.0081866 0.00649089 0.00595663 0.00651372 0.00550079 0.00480164 0.00453972 0.00459809 0.00424928 0.00388029 0.00364921 0.00318283 0.00319069 0.00288104 0.00281579 0.00263976 0.00314945 0.00203897 0.00233844 0.00186887 0.00190719 0.00212434 0.00204261 0.00202965 0.0020377 0.00197741 0.00173373 0.00214141 0.0017527 0.00207165 0.0019279 0.0018413 0.00125041 0.00197052 0.00177004 0.00179169 0.00143766 0.00168779 0.00109045 0.00115454 0.00161129 0.00132478 0.00107567 0.00111635 0.00136922 0.00119698 0.00109685 0.000932053 0.00135291 0.00132898 0.000708883 0.000843412 0.000682779 0.00099177 0.000796911 0.00098501 0.000873867 0.00073516 0.000625572 0.000983958 0.00094529 0.000820933 0.000592935 0.000704082 
0 0.000172096 0.00619073 0.0931184 0.487017 1.03794 1.17564 0.915675 0.679179 0.49671 0.285185 0.134967 0.0667875 0.0370133 0.02151 0.0172342 0.0151023 0.0123535 0.0118294 0.00980928 0.00896317 0.00919538 0.00797222 0.00567809 0.00565669 0.00534057 0.00505714 0.00477843 0.00413447 0.00405016 0.00387753 0.00377713 0.00286912 0.00319937 0.00308874 0.0034163 0.00225964 0.00239735 0.00213137 0.00282222 0.00281283 0.00269825 0.0020325 0.00249317 0.00216563 0.00152833 0.00185933 0.00219133 0.00245259 0.00229568 0.0017366 0.00148253 0.00182606 0.00164971 0.00185594 0.00120036 0.00124957 0.00156961 0.00129516 0.00175152 0.00224001 0.00126192 0.00123934 0.0014361 0.00112318 0.00135981 0.0012249 0.00163106 0.00095582 0.000908099 0.001195 0.00104332 0.00103635 0.000858762 0.0011978 0.000793683 0.000890759 0.000866225 0.000869923 0.00059902 0.00102054 0.000904067 
0 0 0 0.000173687 0.0105034 0.124172 0.533417 1.0355 1.14475 0.882585 0.661217 0.484078 0.272606 0.132192 0.0683553 0.0373223 0.022784 0.0185115 0.014976 0.0139431 0.0127352 0.0106065 0.00897556 0.00830928 0.00767818 0.00778428 0.00695275 0.00575006 0.00554097 0.0050766 0.00506657 0.00454053 0.00373525 0.00378609 0.00340915 0.0032737 0.00332329 0.00345872 0.0029591 0.00266977 0.00354607 0.00315991 0.00260242 0.00275308 0.00240501 0.00209726 0.00270369 0.00236253 0.0025323 0.00281464 0.00230777 0.00220592 0.00169765 0.0016483 0.00158779 0.00185609 0.00173973 0.00180263 0.00176746 0.00149321 0.00119698 0.00163211 0.00138497 0.00139161 0.00181115 0.00141076 0.00139374 0.00186121 0.00141825 0.00133903 0.00121768 0.0008294 0.00149945 0.00113183 0.00124158 0.000995549 0.00103003 0.00112673 0.00106459 0.000863964 0.00106833 0.000936047 
0 2.90934e-05 0 3.5307e-05 0.000101735 0.000664964 0.0143121 0.143182 0.564648 1.02988 1.11985 0.868803 0.651061 0.457459 0.264616 0.131104 0.0677942 0.0403982 0.0260508 0.0199548 0.016314 0.014513 0.012317 0.011674 0.0099126 0.0086302 0.00723764 0.00741719 0.00687965 0.00591999 0.00626586 0.00530454 0.00458796 0.00472594 0.00420826 0.00405312 0.00445217 0.00366656 0.00300664 0.00331466 0.00354711 0.00288399 0.00316419 0.00270763 0.00336506 0.00271679 0.00251672 0.00201504 0.00203002 0.00229811 0.00256156 0.0029703 0.00224787 0.00207106 0.00232872 0.00208515 0.00245923 0.00217048 0.00203452 0.00156213 0.00230175 0.00193294 0.00180788 0.00185755 0.00168293 0.00137866 0.00140192 0.00141687 0.00180066 0.00119806 0.00125273 0.00115946 0.00112706 0.00116784 0.000917599 0.00145678 0.00107986 0.00117695 0.00120471 0.00126309 0.000901411 0.00108464 
6.86216e-05 0 6.3543e-05 6.37874e-05 3.29181e-05 0.000134009 3.10571e-05 0.00104591 0.0224693 0.172093 0.592923 1.03581 1.08158 0.856021 0.632338 0.446175 0.256674 0.128022 0.0698128 0.0393273 0.0252466 0.0187352 0.0183324 0.0151064 0.0124962 0.0112882 0.0103846 0.00937292 0.00865813 0.00743961 0.00712353 0.0078316 0.00637848 0.00551613 0.00437461 0.00476587 0.00404103 0.00511603 0.00441913 0.00439158 0.00327583 0.00328791 0.00390566 0.00379285 0.00327668 0.00306961 0.00308671 0.00320427 0.00289458 0.00262854 0.00252389 0.00238047 0.0025263 0.0026596 0.00217452 0.00203498 0.00223384 0.00253654 0.00200084 0.00182631 0.00191911 0.00212567 0.00216057 0.00184975 0.0020054 0.0018963 0.00196788 0.00171999 0.00157538 0.00148093 0.00170369 0.00195564 0.00124415 0.00119434 0.00165898 0.00162488 0.00142608 0.00166372 0.00119024 0.00113576 0.00136284 0.00115753 
9.77657e-05 0.000135095 0.000232733 6.02377e-05 0 0.000140677 0.000300494 0.000103709 0.000273002 0.00199181 0.0299645 0.204668 0.61852 1.01772 1.05584 0.839326 0.624343 0.429043 0.245331 0.127479 0.065499 0.0410988 0.0269863 0.0210226 0.0177158 0.0156532 0.0141779 0.0122209 0.0114525 0.0107433 0.00856578 0.00762031 0.00762367 0.00700366 0.00681569 0.00606467 0.00600776 0.00476221 0.00596926 0.004532 0.00439533 0.0044465 0.00393465 0.00328006 0.00341572 0.00329355 0.0033641 0.00308996 0.00345408 0.00306541 0.00255459 0.00312078 0.00316848 0.00297726 0.00259136 0.00238094 0.0033139 0.00227019 0.00245241 0.00221426 0.00296549 0.0018592 0.00252781 0.00217125 0.00201345 0.0018527 0.00203753 0.00171848 0.00181921 0.00157441 0.00107095 0.00218311 0.00129162 0.00147167 0.00160585 0.00129197 0.00163603 0.00140447 0.00147193 0.00151185 0.0014619 0.00132478 
3.06475e-05 0 6.18693e-05 3.33086e-05 3.33086e-05 0 3.51986e-05 3.33086e-05 3.52611e-05 0 0.000105795 0.0027394 0.0397319 0.232379 0.644551 1.01183 1.02992 0.821535 0.600742 0.41307 0.235853 0.120476 0.0665729 0.0378941 0.0269287 0.0216935 0.0192895 0.0165783 0.0144045 0.0115167 0.012723 0.0108604 0.00972086 0.00880064 0.00792845 0.00714129 0.00641115 0.0059718 0.00566799 0.00548849 0.0049453 0.00517712 0.00484386 0.00390181 0.00471446 0.00409167 0.00318183 0.00359009 0.00365344 0.00366322 0.00328199 0.00283712 0.00275059 0.0024908 0.0033145 0.00255502 0.00262709 0.00282921 0.00265035 0.00248781 0.00238632 0.00308513 0.00214028 0.00188178 0.00196921 0.00228927 0.00219586 0.00228128 0.002021 0.00213846 0.00172976 0.00167296 0.00207214 0.00144088 0.00156304 0.00171229 0.00132054 0.0015072 0.00123815 0.00152032 0.00106221 0.00124303 
0 0 0 0 0 0 0 0 0 0 0 3.29628e-05 0.000266367 0.00447836 0.0529116 0.265227 0.672337 1.00448 0.991729 0.798653 0.590128 0.398003 0.227654 0.121803 0.0642257 0.041001 0.0287389 0.0215905 0.0190439 0.0172213 0.0156936 0.0120805 0.0117444 0.0108123 0.00946488 0.00921465 0.00768025 0.00827147 0.00689579 0.00663477 0.00592171 0.00568141 0.00559776 0.00542792 0.00440619 0.00433598 0.00403231 0.0034993 0.00528882 0.00338626 0.0037255 0.00376951 0.00368885 0.0034804 0.00341187 0.00282081 0.00274137 0.00291009 0.00273718 0.00225564 0.00275185 0.00218676 0.00284599 0.00224663 0.00226355 0.002133 0.00210891 0.00247031 0.00225359 0.00181828 0.00203545 0.00203723 0.00208683 0.00140456 0.00204119 0.00174627 0.00162356 0.00134135 0.00135895 0.00157756 0.00165451 0.00142461 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000331835 0.00750446 0.0645629 0.286138 0.695532 0.993503 0.977686 0.760798 0.570116 0.382438 0.223983 0.116216 0.0648061 0.0413018 0.0292451 0.0234879 0.0199642 0.0171308 0.0152279 0.0129794 0.0125592 0.00970448 0.00921835 0.00906806 0.0083103 0.00786831 0.00731396 0.0065346 0.00692537 0.00586743 0.00524381 0.00521532 0.0050172 0.00510767 0.00417756 0.00404227 0.00430597 0.00392134 0.00307867 0.00336035 0.00287257 0.00345212 0.00363002 0.00365297 0.00273612 0.00347548 0.00225084 0.00271068 0.0026402 0.0026267 0.00222001 0.00255356 0.00197787 0.0019935 0.00227127 0.00216854 0.00204938 0.00197807 0.00172065 0.00232062 0.00206421 0.00227314 0.00181399 0.00173541 0.00126527 0.00161021 0.00175249 0.00176459 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000330886 0.0106886 0.0812393 0.320004 0.709575 0.987804 0.940887 0.746754 0.554981 0.37435 0.216088 0.1164 0.067078 0.0418062 0.030475 0.0218869 0.0195902 0.0168902 0.0154725 0.0147392 0.0131395 0.0111729 0.00986677 0.00932761 0.00800893 0.00750984 0.00769394 0.00673864 0.00622517 0.00507822 0.00525994 0.00561798 0.0051302 0.00474094 0.00386368 0.00411799 0.00365948 0.00320926 0.00422051 0.00324961 0.00305897 0.00346052 0.00325716 0.003321 0.00288293 0.00318305 0.00264478 0.00254279 0.00323974 0.0028521 0.00274396 0.00249069 0.0026419 0.00234463 0.00259894 0.00243735 0.00253235 0.00221961 0.00232974 0.00247764 0.00195512 0.00206455 0.00200261 0.00179539 0.00190184 0.00127335 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00105447 0.0133609 0.100545 0.344885 0.722339 0.962635 0.911745 0.714795 0.5319 0.363564 0.212295 0.11261 0.0649863 0.0426285 0.0304869 0.0230718 0.0182585 0.0161465 0.01585 0.0139847 0.0124571 0.0106778 0.010046 0.00913572 0.0089085 0.00822724 0.00748034 0.00724555 0.00596086 0.0054927 0.00561331 0.00528544 0.0053641 0.0045285 0.00447638 0.00418001 0.00334321 0.0040024 0.00341166 0.0035692 0.00329862 0.00358606 0.00316805 0.0033527 0.00262343 0.00283749 0.00323513 0.00311688 0.00321524 0.00306572 0.0023768 0.00247246 0.00291311 0.00269693 0.00251962 0.00245453 0.0021734 0.0023105 0.00235344 0.00228355 0.00211395 0.00192009 0.0017459 0.00194291 
0 0 0 0 0 0 0 0 0 0 3.08919e-05 0 0 0 0 0 0 0 0 6.86371e-05 0.00137664 0.0191737 0.111116 0.367569 0.733754 0.959736 0.891979 0.709434 0.522963 0.343603 0.20639 0.11339 0.0675324 0.0425578 0.0312438 0.0246452 0.019674 0.0179688 0.0169915 0.0150529 0.0129393 0.0120298 0.00991143 0.0103265 0.00944327 0.00778772 0.00697266 0.00693006 0.0062986 0.00714862 0.00556983 0.0061127 0.00522437 0.00512423 0.0041488 0.00558156 0.00383368 0.00445433 0.00433296 0.00386439 0.00362881 0.00345029 0.00359406 0.00334044 0.00366947 0.00283359 0.00304517 0.0030904 0.00334278 0.00295588 0.00261083 0.00258625 0.00284302 0.00282861 0.00230022 0.00212825 0.00260886 0.00231062 0.0024405 0.00234938 0.00249701 0.00246246 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000171954 0.00255989 0.0252652 0.128963 0.390466 0.745981 0.924405 0.865445 0.679222 0.506037 0.332402 0.197202 0.111684 0.0666142 0.0446413 0.0322128 0.0248365 0.0216362 0.0185241 0.0164592 0.0139626 0.0129485 0.0112505 0.0114019 0.00990423 0.00863534 0.00859809 0.00791233 0.00747514 0.0064055 0.00637855 0.00568625 0.00526743 0.00417405 0.00456351 0.0042381 0.00434043 0.00539561 0.00379381 0.0042827 0.00389774 0.0039343 0.00327514 0.00346354 0.00296664 0.00324882 0.00302844 0.00302887 0.00350023 0.00274378 0.00354417 0.00258264 0.00294545 0.00261785 0.0019204 0.00270965 0.0023094 0.00241361 0.00255288 0.00267502 0.00220069 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000167782 0.00342276 0.0308925 0.145692 0.418887 0.745627 0.914662 0.848916 0.667505 0.490226 0.324825 0.196034 0.109771 0.0652208 0.0453031 0.0317061 0.0248581 0.0212726 0.0181039 0.0161482 0.014506 0.0139413 0.0132538 0.0118766 0.00879757 0.00795559 0.00873603 0.00768095 0.00742256 0.00753905 0.00652102 0.00616622 0.00610238 0.00630698 0.00538394 0.00470394 0.00448453 0.00408444 0.00415719 0.00423166 0.00454601 0.00419135 0.0036324 0.00393379 0.00388658 0.00387705 0.00320892 0.00329171 0.00318267 0.00335132 0.00294691 0.00324258 0.00305899 0.00216453 0.00218917 0.0028269 0.00256465 0.00212694 0.00261412 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00036665 0.00494921 0.0361784 0.1635 0.43584 0.751546 0.896913 0.818711 0.656823 0.471835 0.316039 0.191652 0.106332 0.0690966 0.0464013 0.0342302 0.0260188 0.0215996 0.0197839 0.0173104 0.0149606 0.0136981 0.0137237 0.0109161 0.00982838 0.00974943 0.00837203 0.00767432 0.0070533 0.00687065 0.00618371 0.00629789 0.00561367 0.00583492 0.00576741 0.00517187 0.00485329 0.00437678 0.00481051 0.0037903 0.00424922 0.00443612 0.00348701 0.0034661 0.00431906 0.0034074 0.00353478 0.00365811 0.0039276 0.00284549 0.00335514 0.00357022 0.00271885 0.0029433 0.0028342 0.00227415 0.00299275 
0 0 0 0 0 0 0 0 0 0 0 0 3.12217e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000511839 0.00658121 0.0465168 0.183476 0.453289 0.756232 0.881276 0.805114 0.639229 0.465322 0.303025 0.189447 0.106157 0.0675303 0.043669 0.0328278 0.0272018 0.0232757 0.0197548 0.0183259 0.0157397 0.0142527 0.0122534 0.010792 0.0108739 0.010126 0.00958464 0.00835453 0.0082253 0.00773739 0.00605143 0.00668214 0.00618763 0.00587999 0.00539583 0.00499656 0.00482652 0.00471387 0.00387255 0.00430391 0.00409919 0.00415497 0.00420541 0.00395054 0.0032155 0.00343073 0.00342103 0.00364672 0.00332105 0.00253091 0.00359363 0.00288533 0.00328121 0.00377881 0.00219718 
0 0 0 0 3.29188e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.05281e-05 0.000793846 0.00805273 0.0551015 0.200818 0.471382 0.750196 0.869734 0.781024 0.616679 0.446868 0.30362 0.185244 0.109427 0.0667577 0.0455523 0.0351021 0.027964 0.0232918 0.0212263 0.0198482 0.0174952 0.0142773 0.0140315 0.0118161 0.0117046 0.00986978 0.00968761 0.00757379 0.00847512 0.0081253 0.00732785 0.00592639 0.00584425 0.00558111 0.00546303 0.00591306 0.00555427 0.00389299 0.00503323 0.00508215 0.00466338 0.00437152 0.00391548 0.00376615 0.00337184 0.00340779 0.00303747 0.00355654 0.00365908 0.00329327 0.00296956 0.00255646 0.00328818 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101509 0.00115519 0.0117053 0.0651228 0.22649 0.488811 0.744585 0.845167 0.767236 0.603772 0.434645 0.283529 0.178989 0.10672 0.0670026 0.0452656 0.0337866 0.0286655 0.0233145 0.0215323 0.0172333 0.0156578 0.014686 0.0130912 0.0131573 0.0106828 0.00940561 0.00904632 0.00856892 0.00816711 0.00765391 0.00698493 0.00662961 0.00670738 0.00586347 0.00526379 0.0053403 0.00524875 0.00484334 0.004308 0.00430259 0.00451875 0.00400819 0.00440405 0.00413608 0.00390361 0.00417733 0.00339301 0.00395247 0.00334622 0.00344717 0.00325545 
0 0 0 0 0 0 0 0 3.33236e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.86066e-05 0.00188314 0.0165878 0.072786 0.236034 0.498921 0.742177 0.822048 0.74287 0.582775 0.429332 0.289922 0.171706 0.106136 0.0670233 0.0472716 0.0363339 0.0288486 0.0249092 0.0224519 0.0183002 0.0158139 0.0138716 0.0132542 0.0119583 0.0113824 0.00992796 0.0084989 0.00839454 0.00775257 0.00810568 0.00623138 0.00691273 0.0062145 0.00597228 0.00563828 0.00583721 0.00567631 0.00495138 0.00539042 0.00438494 0.00491773 0.00449903 0.00519831 0.0040373 0.00356731 0.0041456 0.00345616 0.00319603 0.00327198 
0 0 0 0 0 0 0 3.5298e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29628e-05 0 0 0 0 0 0 0 0 0.000168194 0.00291487 0.018654 0.0825236 0.248717 0.516124 0.744472 0.806993 0.724329 0.575004 0.412502 0.27845 0.173457 0.10609 0.0687864 0.0486163 0.0336076 0.030281 0.0257626 0.0223674 0.0185078 0.0158338 0.0144687 0.0136751 0.0124719 0.0116188 0.0106839 0.00947109 0.0081816 0.00936613 0.00758311 0.00755602 0.0072142 0.00681822 0.00612607 0.0063074 0.00486176 0.0061964 0.00547977 0.00531702 0.005353 0.00547555 0.00426226 0.00464857 0.00470503 0.00489899 0.00423539 0.00349044 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5307e-05 0 0 0 0 3.52611e-05 0.000408248 0.0031679 0.0216449 0.0959611 0.268431 0.521648 0.728917 0.788781 0.708143 0.561112 0.403295 0.271677 0.171014 0.105825 0.0679938 0.0485631 0.0363065 0.029991 0.0251075 0.0220092 0.0192134 0.0170497 0.0155564 0.0131257 0.0112466 0.0124247 0.00973039 0.00940206 0.00789107 0.00791886 0.00797217 0.00776582 0.00696999 0.00601141 0.00676888 0.00541177 0.00579721 0.00494573 0.00471166 0.00558042 0.00434967 0.00572663 0.00439943 0.00390259 0.00423013 0.00365174 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.63641e-05 7.03457e-05 0.000437553 0.00414296 0.0283101 0.105761 0.279127 0.524141 0.730248 0.776603 0.690845 0.545381 0.39436 0.266136 0.169096 0.106913 0.0676294 0.0470329 0.0366812 0.0294692 0.0251859 0.0204176 0.0191949 0.0171202 0.0154053 0.0135883 0.0132319 0.0120744 0.0103045 0.0100185 0.00884425 0.00860494 0.00868285 0.00899535 0.00752104 0.00699534 0.00612297 0.00594539 0.00528749 0.00652695 0.00550623 0.0053095 0.00504676 0.00462862 0.0045631 0.00395748 
3.29188e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000103524 0.000588394 0.00600811 0.0317265 0.113715 0.291979 0.532193 0.71989 0.757189 0.671678 0.52771 0.390431 0.259536 0.159714 0.105594 0.066558 0.0501041 0.0377915 0.0302605 0.0259844 0.0221549 0.018922 0.0173365 0.0152245 0.0144711 0.0138826 0.0120023 0.0104985 0.00988594 0.00875288 0.00825711 0.00811743 0.00715981 0.00765805 0.0074138 0.00702448 0.00589146 0.00656844 0.00581046 0.00513443 0.0053097 0.00516484 0.00475808 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000232301 0.000804427 0.00762871 0.036347 0.126414 0.307759 0.538484 0.712731 0.734659 0.654546 0.521528 0.381703 0.251999 0.164488 0.105565 0.070104 0.049028 0.0356359 0.0294092 0.0264852 0.0233606 0.0195273 0.017266 0.0161259 0.0144243 0.0122997 0.0125845 0.011365 0.0104568 0.00909702 0.00831825 0.00771567 0.00793934 0.00688656 0.00693047 0.00717903 0.0059161 0.0049999 0.00620563 0.00569404 0.00517639 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000105826 0.000997312 0.00796907 0.0409849 0.136334 0.320207 0.539828 0.700452 0.723594 0.639996 0.501244 0.365843 0.25468 0.163517 0.105052 0.0691704 0.0499908 0.0384692 0.0315315 0.0265727 0.0212469 0.0205115 0.0176683 0.0147569 0.0141841 0.0131634 0.0121044 0.0100598 0.00952623 0.00991802 0.00896218 0.00834392 0.00769433 0.00803937 0.00667607 0.00618503 0.00667269 0.00606248 0.00529275 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50846e-05 0 0 0 0 0 0 0 0.000101818 0.00177491 0.0110719 0.046964 0.146384 0.327302 0.538417 0.682356 0.714868 0.628321 0.495192 0.355696 0.245031 0.15985 0.102376 0.068545 0.0515916 0.0391295 0.0319786 0.0293342 0.0227361 0.0199909 0.0179379 0.0157145 0.0148402 0.0136799 0.0122741 0.0102215 0.0101164 0.00957599 0.00835348 0.00813871 0.00677806 0.00779488 0.00732429 0.00654197 0.00559457 
0 0 0 0 0 0 0 0 0 0 3.28955e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000196927 0.00225637 0.0128846 0.0541465 0.154579 0.340839 0.539036 0.681656 0.694406 0.616637 0.478585 0.354692 0.245483 0.156324 0.102725 0.0684036 0.0507865 0.0399646 0.0307325 0.0268113 0.022938 0.0207628 0.0192882 0.0167267 0.0157094 0.0139234 0.0120344 0.0122711 0.0104796 0.00955609 0.00918097 0.00844925 0.00836861 0.0076154 0.0075317 
0 0 0 0 0 0 3.5307e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33086e-05 0 0 0 0 3.50846e-05 0 0 0 0 0 0 0 0 0 0 3.32626e-05 0.000134977 0.00282211 0.0144363 0.061002 0.163621 0.34735 0.549476 0.669853 0.687799 0.59241 0.476217 0.347985 0.238528 0.156018 0.103794 0.074208 0.0512955 0.038759 0.0336642 0.0266863 0.0224745 0.0208668 0.0191196 0.0167148 0.0139847 0.0136883 0.0123724 0.0119462 0.0104674 0.00998114 0.00887615 0.0086994 0.00825472 
0 0 0 0 0 0 0 3.33086e-05 0 0 0 0 0 3.5298e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.08919e-05 0 0 0 0 0 0 0 0 0 0 0.000474481 0.00328804 0.0189521 0.061751 0.171642 0.350014 0.541078 0.666457 0.664038 0.581526 0.465866 0.344824 0.235573 0.156046 0.102187 0.0712752 0.05401 0.0403345 0.0325803 0.028371 0.0261759 0.0199461 0.019059 0.0157295 0.0155885 0.0148089 0.0126422 0.0111615 0.0110664 0.0100956 0.00902817 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.86723e-05 0.000509285 0.00360115 0.0200323 0.0699842 0.187392 0.360308 0.542907 0.652909 0.649154 0.561617 0.453874 0.335689 0.228875 0.154104 0.101258 0.0724511 0.0534582 0.0418807 0.0335214 0.0276104 0.0234121 0.0209323 0.0189154 0.0164133 0.0138778 0.0148063 0.0133071 0.0121498 0.0105342 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29181e-05 0 0 0 0 0.00013631 0.00103776 0.00479669 0.0221314 0.0771384 0.191333 0.363728 0.539495 0.650784 0.645495 0.561021 0.443733 0.32881 0.224385 0.154735 0.103522 0.0726613 0.0518964 0.0436543 0.033685 0.0272546 0.0246278 0.0210106 0.0189271 0.0164811 0.0149778 0.0136137 0.0138968 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101373 0.00104415 0.00536356 0.0253164 0.0860988 0.196325 0.365701 0.535488 0.630721 0.62482 0.546777 0.42658 0.317744 0.222666 0.149963 0.10256 0.0723232 0.0552138 0.0431069 0.033962 0.0288829 0.0230689 0.0216355 0.0185531 0.0174998 0.0157941 


==> anc/data/Period_4/Detector_Response_Baseline_5.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 5 in period 4 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 5 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.240871 0.529554 0.645776 0.57107 0.459654 0.365692 0.208779 0.0875113 0.0408933 0.0211779 0.0108666 0.00882438 0.00742711 0.00639962 0.0059603 0.0049268 0.00519035 0.0045456 0.00454444 0.00363638 0.00288302 0.00313674 0.00258827 0.00244601 0.00212386 0.0020852 0.00236898 0.00190936 0.00220281 0.00171771 0.00207661 0.00144923 0.00145809 0.00162106 0.00165934 0.00134714 0.00139853 0.00128651 0.00122057 0.00115893 0.00139261 0.000938106 0.00142699 0.00097781 0.00117852 0.000777809 0.000951424 0.00117182 0.00138399 0.000911321 0.00083659 0.000848183 0.00100167 0.00105724 0.000708936 0.000947248 0.00120393 0.000874594 0.000705893 0.000509818 0.000741348 0.000808383 0.000860677 0.000405961 0.000734407 0.0006096 0.000546999 0.000697436 0.000470136 0.000572024 0.00057833 0.00066938 0.000630489 0.000371422 0.00076326 0.00050772 0.000678216 0.000472799 0.000705279 0.000608719 0.000368757 0.000497451 
0.00406455 0.0535656 0.286013 0.648073 0.797826 0.634068 0.467676 0.357674 0.2042 0.0896485 0.0417692 0.0216676 0.0136012 0.00959638 0.00896072 0.00946309 0.00654095 0.00699453 0.00613168 0.00498873 0.00433808 0.00372923 0.00327457 0.00304301 0.00330493 0.00275972 0.00240117 0.0023588 0.00251108 0.00207612 0.00187997 0.00191754 0.00218358 0.00150802 0.00191977 0.00155359 0.00168592 0.00175049 0.00155344 0.00151602 0.00138277 0.00142476 0.00185671 0.00144018 0.00114943 0.0012839 0.00153518 0.00133867 0.00137233 0.00118341 0.00119547 0.00100553 0.000948622 0.00107397 0.00121791 0.000931896 0.00090895 0.000811777 0.000880336 0.000947706 0.00072973 0.000670948 0.000882036 0.000640001 0.000771219 0.000711581 0.00095287 0.000802992 0.000459698 0.000627543 0.000799196 0.000735484 0.000506396 0.000743781 0.000400523 0.00093472 0.000566326 0.000365918 0.000650472 0.000569841 0.000639418 0.00071122 
0 0.000136344 0.0054517 0.0658955 0.347385 0.718842 0.808589 0.631577 0.470904 0.345412 0.198301 0.086188 0.0405315 0.0236501 0.0140935 0.0113649 0.00972175 0.00839461 0.00886347 0.00751583 0.00574027 0.00450644 0.00495975 0.00467459 0.00432903 0.00410096 0.00468578 0.0037112 0.00299108 0.00281097 0.00243781 0.00240511 0.00220494 0.00216609 0.0016895 0.00240062 0.00210574 0.00209564 0.0020677 0.00202564 0.00204845 0.00115646 0.00157128 0.00158103 0.00149032 0.00121529 0.00154404 0.00132499 0.00154433 0.000893115 0.0014275 0.00122542 0.001478 0.000990791 0.00163651 0.00118987 0.00118324 0.00114478 0.00111215 0.00119558 0.001108 0.00118249 0.00139418 0.000543362 0.00091201 0.000834555 0.000905128 0.00121257 0.000805289 0.000823573 0.000845881 0.000639812 0.000987631 0.00115509 0.000905172 0.000725188 0.000462275 0.000702982 0.000782628 0.000909168 0.000772287 0.000440557 
0 0 0 7.04039e-05 0.0067324 0.0880669 0.373642 0.718853 0.787677 0.609052 0.459522 0.333387 0.190222 0.0850646 0.0418497 0.0238046 0.0154307 0.0129149 0.0112818 0.00912618 0.00879556 0.00737833 0.00693149 0.00647162 0.00554727 0.004857 0.00510604 0.00441421 0.00357088 0.00281762 0.0028699 0.00305931 0.00299273 0.00269756 0.00279665 0.00281557 0.00208919 0.00240065 0.00266236 0.00247121 0.00255755 0.00195757 0.00164177 0.00214862 0.001712 0.00155204 0.00121565 0.00138467 0.00154319 0.00115684 0.00157559 0.00159364 0.00176644 0.00126698 0.00129743 0.00162169 0.00110929 0.00131282 0.00122321 0.00119124 0.000967893 0.00107702 0.00104962 0.00101072 0.000773407 0.00114223 0.000950874 0.000968493 0.000792124 0.00125376 0.000710489 0.0010306 0.000914637 0.000984227 0.000813774 0.000748004 0.000841539 0.000650127 0.000714223 0.00109207 0.00043634 0.000938941 
0 0 0 0 3.52155e-05 0.00040853 0.0109168 0.100765 0.393088 0.716028 0.767869 0.603675 0.454977 0.318769 0.182682 0.082723 0.0447816 0.0228747 0.0165209 0.0128432 0.0118676 0.0102931 0.00922977 0.00736651 0.00864732 0.00635141 0.00589008 0.00511029 0.00483428 0.00482038 0.00407906 0.00314073 0.00365929 0.00303118 0.0031708 0.00273675 0.00321311 0.00279138 0.00283116 0.00212629 0.00220957 0.00252318 0.00175475 0.00193216 0.00243131 0.00242933 0.00279596 0.00202614 0.00151362 0.0013764 0.00136507 0.00196138 0.00126363 0.00175681 0.00123866 0.00193784 0.00148428 0.00112079 0.00148896 0.0014988 0.00139272 0.00120542 0.00138403 0.00151487 0.0011238 0.00102087 0.00120691 0.00120664 0.000905616 0.000980117 0.000909983 0.000846469 0.00139243 0.00105495 0.000642953 0.0011097 0.000785794 0.000810675 0.000940924 0.000771527 0.000612037 0.000882016 
0 3.30795e-05 3.50842e-05 6.63187e-05 0.000101589 0 7.0431e-05 0.000576543 0.0140404 0.122988 0.410479 0.719295 0.74545 0.592188 0.433771 0.309179 0.17531 0.0832916 0.0441727 0.0264563 0.0179631 0.0136721 0.0124187 0.0103271 0.00816006 0.00774357 0.00776273 0.00653579 0.00587794 0.00612897 0.00486242 0.00535226 0.00421919 0.00387502 0.00350013 0.00392609 0.00341025 0.00290694 0.00221174 0.00282623 0.00247646 0.00293242 0.00317551 0.00257065 0.00224536 0.00245112 0.002604 0.00231163 0.00240944 0.00226396 0.00176135 0.00172874 0.00192923 0.00156168 0.00187313 0.00149774 0.00191362 0.00177819 0.0014535 0.00158865 0.00141166 0.00123958 0.00137575 0.00168425 0.000951695 0.00101916 0.00140032 0.000812675 0.00105771 0.000948624 0.000926724 0.000888322 0.00103963 0.000743147 0.000879934 0.00107949 0.000790081 0.00114599 0.000983134 0.000684063 0.000611051 0.000746334 
6.859e-05 0.000166102 3.51504e-05 0.000103326 0.000165751 0.000101317 0.000168133 3.28965e-05 3.33346e-05 0.00137021 0.0201493 0.137562 0.433835 0.711289 0.730605 0.570734 0.423102 0.297681 0.171303 0.0836945 0.0432599 0.02645 0.0172051 0.0143596 0.0117729 0.0106102 0.00892271 0.00908406 0.00762458 0.00660867 0.00570202 0.00568001 0.00557603 0.00452132 0.00455612 0.00479994 0.00376849 0.00417902 0.00385656 0.00293396 0.00342727 0.00353259 0.00293593 0.00296959 0.00162756 0.00291098 0.00269979 0.00194427 0.00224638 0.00220539 0.00305038 0.00227951 0.00247847 0.00238784 0.0019819 0.00182491 0.00171961 0.00175303 0.00164976 0.00169128 0.00153927 0.00159453 0.00175257 0.0013294 0.00171616 0.00152789 0.00124062 0.00193539 0.00141931 0.00137966 0.00152359 0.00115763 0.00131602 0.000840026 0.00132377 0.000909444 0.00107149 0.000804421 0.00105604 0.000978847 0.000872949 0.00108219 
0 0 3.1189e-05 0 3.11032e-05 0 0 6.859e-05 0 3.30381e-05 0.000203371 0.00195002 0.0285856 0.158898 0.452042 0.704355 0.707205 0.55374 0.412509 0.289671 0.163994 0.0804892 0.0427659 0.024992 0.018692 0.0160614 0.0132409 0.011172 0.0104175 0.00835999 0.00783287 0.00713009 0.00607368 0.0059826 0.00521934 0.005772 0.00499692 0.00401894 0.00402174 0.00373483 0.00376641 0.00377464 0.0034305 0.00304378 0.00314747 0.00317207 0.00308502 0.00258697 0.00290461 0.00186256 0.00206049 0.00239231 0.0019948 0.00213396 0.00226732 0.00224772 0.00163627 0.0019229 0.00146845 0.00176545 0.00203247 0.00195855 0.00119063 0.00128566 0.00149039 0.00158986 0.0015552 0.0017927 0.0010384 0.0015128 0.00151655 0.00104384 0.001057 0.00157785 0.00138484 0.00112445 0.000884799 0.00118195 0.000944849 0.00108501 0.000957386 0.000924761 
0 0 0 0 0 0 0 0 0 0 0 0 0.000103717 0.00309658 0.0360366 0.181539 0.468614 0.690199 0.690122 0.542286 0.404167 0.277378 0.15604 0.080655 0.0413758 0.0267546 0.0191744 0.0152489 0.013573 0.0129441 0.0105169 0.0103295 0.00807462 0.00717006 0.00587128 0.00569577 0.00566848 0.00454005 0.00436271 0.00469216 0.00454607 0.00402228 0.00335323 0.00379946 0.00355687 0.00318837 0.00307954 0.00318679 0.00259356 0.00261541 0.00281451 0.00259702 0.00298759 0.0024947 0.00246492 0.00190826 0.00265967 0.00212061 0.00212203 0.00201267 0.00227092 0.00162891 0.00159093 0.00157438 0.00175321 0.00208947 0.00159725 0.00154269 0.00130472 0.00119918 0.00133164 0.00174561 0.00104682 0.00127075 0.00131863 0.00141122 0.000947136 0.000917005 0.000915902 0.0012503 0.00119029 0.00147693 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00013845 0.0043517 0.0447219 0.199977 0.488791 0.693063 0.671965 0.526661 0.393672 0.265118 0.148711 0.0774621 0.0430127 0.0263608 0.0187823 0.0155603 0.0134404 0.0107083 0.0107434 0.00978665 0.00778046 0.00741243 0.0070997 0.00550996 0.00534093 0.00580781 0.00528837 0.00455026 0.00447908 0.00459598 0.00383139 0.00350621 0.00372715 0.00361573 0.00343244 0.0030485 0.00265723 0.00320485 0.00239711 0.00268465 0.00213841 0.00224113 0.00268212 0.00229965 0.00230625 0.00196138 0.00199924 0.00169544 0.00173087 0.00186343 0.00198595 0.00164776 0.00231742 0.00197554 0.00190639 0.00149868 0.00224951 0.00148525 0.0017223 0.00142849 0.00128133 0.00129546 0.00124734 0.00120837 0.0014806 0.00134698 0.00128133 0.00114465 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000240852 0.00647046 0.054443 0.222459 0.491401 0.680625 0.650982 0.50803 0.376746 0.249439 0.147267 0.0775409 0.0421466 0.0265608 0.0199593 0.0157254 0.0131235 0.0125034 0.010518 0.00916437 0.00920191 0.00785024 0.00675719 0.00608895 0.00555704 0.00551427 0.00538681 0.00460102 0.00443658 0.00362708 0.00445326 0.00320128 0.00309748 0.00350496 0.00356521 0.00324977 0.00270791 0.00322014 0.00252412 0.00281597 0.00229168 0.00258865 0.00216527 0.00265695 0.00186106 0.00241406 0.00220329 0.00175421 0.00191197 0.00203874 0.00189147 0.00196106 0.00165149 0.00166583 0.00188269 0.00134462 0.00101314 0.00186053 0.00194517 0.00202412 0.00168223 0.00117197 0.00125838 0.00149915 0.00124168 0.00125295 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.51884e-05 0.000864086 0.0100029 0.0688384 0.243269 0.505888 0.668812 0.622462 0.500404 0.367516 0.243814 0.143448 0.0741599 0.0431914 0.0271819 0.020235 0.0147751 0.0136304 0.0121143 0.0108757 0.0101306 0.00862417 0.00762933 0.00851559 0.00627688 0.00577869 0.00555711 0.00571218 0.0050702 0.00372425 0.00414963 0.00449025 0.00368133 0.00350313 0.0043929 0.00319368 0.00338435 0.00317831 0.0030097 0.00322021 0.00286416 0.00280196 0.00221993 0.00257239 0.00229871 0.00230031 0.00286733 0.0024528 0.00249822 0.00226281 0.00183876 0.00210718 0.00169078 0.00243511 0.00189895 0.00167559 0.00170287 0.00138071 0.00124639 0.00126407 0.00202214 0.00157132 0.00162641 0.00124923 0.00155232 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0012179 0.0134026 0.0773422 0.256274 0.520092 0.664975 0.608051 0.484321 0.355728 0.236335 0.138588 0.0733181 0.0415938 0.0290745 0.0199064 0.0178484 0.013931 0.0125382 0.0104048 0.00995507 0.00889315 0.00757844 0.00694965 0.00582655 0.00586037 0.00562591 0.00491495 0.00461367 0.00478338 0.00450716 0.00395484 0.00400786 0.00381623 0.00373139 0.00350664 0.00332484 0.00310816 0.00283937 0.00241064 0.00268723 0.00320039 0.00273186 0.00200327 0.0023068 0.00231123 0.00215772 0.00180252 0.00210441 0.00276637 0.00194609 0.00179891 0.00225878 0.00236308 0.00159439 0.00250307 0.00180045 0.00208298 0.00233958 0.00172409 0.00159788 0.00145458 0.00118296 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00166753 0.0165012 0.0910805 0.276799 0.52297 0.645146 0.594175 0.474621 0.350045 0.236981 0.132809 0.072717 0.0423864 0.0271367 0.0200873 0.018378 0.0150717 0.0124954 0.0118261 0.0102897 0.00883923 0.00750973 0.00804572 0.00691591 0.00623185 0.00599111 0.00572287 0.0056646 0.00522372 0.00484146 0.0046771 0.00367806 0.00418711 0.00434487 0.00300181 0.00302595 0.00317262 0.00356863 0.0033439 0.00284142 0.00287958 0.00240497 0.00231343 0.00247482 0.00178266 0.00240348 0.00230689 0.00230885 0.00252069 0.00230871 0.00200761 0.00213751 0.00173016 0.00199412 0.00220813 0.00152756 0.00189983 0.00182471 0.00167673 0.00163151 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52155e-05 0.0023149 0.0204554 0.102946 0.294327 0.528417 0.638752 0.580383 0.460171 0.341208 0.219685 0.129431 0.0735026 0.04333 0.0299653 0.0212407 0.0173571 0.016776 0.012509 0.0118229 0.0108511 0.0103426 0.00866381 0.0088572 0.00747737 0.00654472 0.00487257 0.00579498 0.0047874 0.00620226 0.00519005 0.00388892 0.00457023 0.00400616 0.0034397 0.00417059 0.00347135 0.00308311 0.00413287 0.00323836 0.00334654 0.0030374 0.00294083 0.00279614 0.00273052 0.00218983 0.00252953 0.00209527 0.00254821 0.0025443 0.00215018 0.00236511 0.0018488 0.00180814 0.00215764 0.00183184 0.00162789 0.00186469 0.00182809 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33346e-05 0.00348664 0.027399 0.116829 0.305583 0.522382 0.617521 0.562499 0.45882 0.329108 0.217993 0.124798 0.0739868 0.0459066 0.0313246 0.021815 0.0184929 0.0156361 0.013716 0.0123295 0.0105461 0.00990906 0.00829389 0.00761481 0.00762706 0.00749192 0.00574642 0.0050699 0.0054955 0.00525113 0.00457816 0.0040697 0.00418403 0.00414821 0.00394746 0.00354824 0.00367646 0.00409195 0.00335076 0.00319392 0.00264037 0.00263374 0.00303494 0.0029584 0.00252861 0.00259468 0.00255293 0.0021559 0.00253907 0.00239781 0.00247657 0.00186839 0.00214785 0.00187722 0.0022513 0.00197558 0.00204998 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000343348 0.00428801 0.0304751 0.125268 0.3108 0.520475 0.600102 0.557993 0.434131 0.31325 0.214544 0.127985 0.0704721 0.0448324 0.0302116 0.0234506 0.018774 0.0147194 0.0145119 0.0128002 0.0107999 0.0109829 0.00940061 0.00818929 0.00718778 0.00751439 0.00657153 0.0060626 0.00474723 0.00610993 0.00536358 0.00516937 0.00421179 0.004429 0.00367855 0.00340524 0.00368095 0.0029591 0.00378666 0.00316415 0.00348691 0.00263026 0.00323189 0.00279434 0.00205357 0.00278435 0.0022666 0.00183063 0.00257444 0.00224264 0.00202951 0.00232565 0.00200222 0.0017963 0.00233939 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52517e-05 0.000587607 0.00729663 0.035769 0.143619 0.328606 0.524746 0.603865 0.54253 0.42708 0.312196 0.20798 0.12296 0.0728489 0.0447073 0.0298404 0.0234058 0.0189433 0.0157457 0.0152708 0.012175 0.0115375 0.00985152 0.00908917 0.00851807 0.00747679 0.00739467 0.00617983 0.00707134 0.00676806 0.00562039 0.00452362 0.00482312 0.0042595 0.00424463 0.00410492 0.00410205 0.00326557 0.00319135 0.00424498 0.00324685 0.00284545 0.00298041 0.00275224 0.0026503 0.00245006 0.00285155 0.00265286 0.00301145 0.00286486 0.00268831 0.00249947 0.00236287 0.00205118 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96761e-05 0.0010204 0.00748868 0.0452093 0.156185 0.33828 0.516681 0.57642 0.529081 0.417456 0.29781 0.199091 0.117364 0.0715938 0.0451913 0.0295619 0.023958 0.018097 0.0184345 0.0143967 0.01238 0.0114095 0.00940221 0.0097402 0.00834618 0.00768709 0.00745538 0.00687248 0.0058843 0.0062412 0.00564447 0.00526358 0.00492681 0.00468924 0.00430616 0.00363067 0.00397617 0.00369407 0.00321794 0.00363332 0.00301091 0.0031478 0.00284351 0.00317302 0.00363396 0.00309269 0.00262112 0.00292774 0.00223917 0.00257701 0.00300162 0.00220699 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33346e-05 3.1189e-05 0.00132277 0.00953581 0.0524958 0.163191 0.35099 0.510843 0.568192 0.514492 0.4076 0.297488 0.192035 0.119799 0.0683048 0.0466106 0.0314247 0.0244846 0.0192914 0.0161821 0.0150179 0.0142486 0.0116044 0.0115706 0.00840903 0.00841792 0.00744749 0.00649571 0.00604942 0.00558801 0.0055967 0.00526771 0.0055207 0.00528975 0.00479496 0.00398192 0.00385347 0.00451991 0.00361382 0.00419134 0.00366803 0.00310533 0.00292757 0.00343029 0.00283335 0.00321658 0.00279589 0.00239966 0.00271267 0.00249695 0.0020425 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52155e-05 0.000201264 0.00166464 0.0122141 0.0575808 0.172447 0.35731 0.510696 0.558804 0.501821 0.398153 0.284883 0.193454 0.116003 0.0712978 0.0459028 0.0315298 0.0240851 0.020715 0.0177798 0.0153088 0.0141869 0.0119129 0.0108659 0.00910025 0.0083969 0.00871981 0.00708289 0.00671743 0.00627902 0.0056318 0.00473245 0.00526924 0.00464819 0.00448537 0.00373975 0.00433477 0.00389237 0.00394615 0.00361756 0.00372044 0.00330194 0.00326014 0.00276313 0.00330437 0.00292876 0.00328026 0.00270089 0.00294697 
0 0 3.52517e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.94569e-05 0.000304617 0.00230059 0.0156007 0.0674867 0.184801 0.354322 0.501496 0.542842 0.480723 0.381613 0.275714 0.18375 0.112665 0.069853 0.0452025 0.0318563 0.0254907 0.0193992 0.0181409 0.0155735 0.0135035 0.0111815 0.0107454 0.0100004 0.00924222 0.00890401 0.00619882 0.00725116 0.00691691 0.00553203 0.00643415 0.00514877 0.00527986 0.00481424 0.0048999 0.00440209 0.00449482 0.00381666 0.00356282 0.00422298 0.00331934 0.00364126 0.00318106 0.00351339 0.00306744 0.00329931 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30266e-05 0 0 0 0 0 3.11032e-05 3.33367e-05 0.000242399 0.00289623 0.0181149 0.0720819 0.195494 0.380124 0.506237 0.539574 0.472975 0.375466 0.274626 0.183807 0.115682 0.0710145 0.0454398 0.0335719 0.0238909 0.0208827 0.0150834 0.0151026 0.0127344 0.0126969 0.0119731 0.00902717 0.00858965 0.00817652 0.00738723 0.00779623 0.00771979 0.00636872 0.004681 0.00558453 0.00519707 0.00447358 0.00435202 0.00486896 0.00450696 0.00412368 0.00414429 0.00376348 0.00381698 0.00294464 0.00349458 0.00333265 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000337307 0.00312778 0.0210373 0.0812349 0.208615 0.373686 0.504571 0.527457 0.46073 0.369468 0.26468 0.183995 0.111453 0.0733742 0.0458314 0.0323375 0.0245699 0.0211356 0.016544 0.0147426 0.0137309 0.0119547 0.010868 0.0101221 0.00947444 0.00870377 0.00756746 0.00781295 0.00607003 0.00603718 0.00569948 0.00559353 0.00467919 0.00486437 0.00483153 0.00381822 0.00503479 0.00376291 0.00399843 0.00384191 0.00305904 0.00353052 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000507938 0.00528901 0.0250009 0.0882285 0.213793 0.373822 0.494607 0.516028 0.452472 0.349299 0.25941 0.181172 0.106943 0.0679531 0.0461802 0.033042 0.0266215 0.0225896 0.0189558 0.0155253 0.0140719 0.012218 0.0104029 0.0107592 0.00989543 0.00779278 0.00727979 0.00722654 0.00716896 0.00597039 0.00539449 0.00510322 0.00570349 0.00528081 0.00502094 0.00376778 0.00446243 0.00394592 0.00444991 0.0047057 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000105732 0.000614262 0.00515524 0.0287692 0.0970312 0.216495 0.374068 0.489125 0.504387 0.445333 0.349346 0.258017 0.175179 0.111572 0.0733894 0.047838 0.032913 0.0267261 0.0216668 0.0162587 0.0168867 0.014053 0.0124249 0.0110463 0.0112706 0.00975725 0.00869994 0.00785114 0.00731471 0.00697339 0.0064045 0.00621862 0.00518591 0.0066299 0.005105 0.00520502 0.00414998 0.00472172 0.00394658 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52155e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.28965e-05 0.00112602 0.00778247 0.0345996 0.10116 0.228333 0.377495 0.4806 0.493935 0.427372 0.339004 0.24825 0.169809 0.108596 0.0704013 0.0489974 0.0357289 0.0276023 0.0210405 0.0176932 0.0155975 0.0138935 0.0117923 0.0096214 0.0104381 0.00897554 0.00896304 0.00917523 0.00711433 0.00700981 0.00595204 0.00609245 0.00562557 0.00463556 0.00584597 0.00446993 0.00507068 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.8796e-05 0.00146684 0.0093833 0.0361024 0.111594 0.232245 0.371847 0.473001 0.475655 0.426979 0.336475 0.241163 0.163217 0.106181 0.0684509 0.0482066 0.0344276 0.0277639 0.0222965 0.0197711 0.0164499 0.014596 0.0128815 0.0114395 0.0100262 0.0101462 0.00849351 0.00801009 0.00758412 0.00715014 0.00578198 0.00620202 0.00470247 0.00534215 0.0047646 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.50842e-05 0.000309066 0.00160544 0.0100254 0.0419567 0.115917 0.24124 0.378127 0.464299 0.47373 0.411446 0.326597 0.239266 0.162713 0.106697 0.0711952 0.047285 0.0352957 0.0273963 0.022166 0.0203274 0.0154987 0.0142461 0.0128692 0.0106822 0.0108275 0.00923378 0.00903059 0.00913625 0.00824225 0.00714507 0.00731842 0.00635342 0.0046851 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.33367e-05 0.000441363 0.00225368 0.0130502 0.0444606 0.120661 0.24595 0.377151 0.461222 0.466728 0.403687 0.323506 0.238805 0.163457 0.104041 0.0697091 0.0487614 0.03422 0.0279145 0.0215307 0.0191818 0.0162769 0.0148704 0.013453 0.0122738 0.0112993 0.0101942 0.00890353 0.00820745 0.00756816 0.00617639 0.00640168 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000370624 0.00279639 0.0131526 0.0501766 0.127957 0.249818 0.371967 0.447178 0.454642 0.395302 0.31121 0.226824 0.162 0.102515 0.0697538 0.0478006 0.0362317 0.0285453 0.0218015 0.0197822 0.0169485 0.0145844 0.0133517 0.0121691 0.0100903 0.00956143 0.00845121 0.00839697 0.00792684 
0 0 0 0 0 0 0 0 0 0 0 3.50842e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52155e-05 0 0 0 0 0 0 0 0 0 0 0 6.8486e-05 3.30266e-05 0.000586228 0.00349749 0.0152319 0.0547318 0.132899 0.256966 0.372203 0.440992 0.441406 0.387632 0.305123 0.220563 0.156368 0.104296 0.069866 0.0465664 0.0346198 0.027593 0.0247254 0.018413 0.0170735 0.0155003 0.0132455 0.0123765 0.00990365 0.00969877 0.00976468 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30381e-05 3.54594e-05 0.0008363 0.00376138 0.0177128 0.0571891 0.138027 0.25341 0.371635 0.44266 0.434285 0.379354 0.297233 0.219772 0.15665 0.103738 0.0693735 0.0507527 0.0363637 0.0290421 0.0246432 0.0195177 0.016629 0.0161475 0.0137095 0.0127765 0.0110748 


==> anc/data/Period_4/Detector_Response_Baseline_6.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 6 in period 4 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 6 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.110438 0.24437 0.300256 0.266074 0.225161 0.17587 0.103921 0.0446552 0.0209731 0.0110562 0.00602883 0.00466086 0.00397124 0.00289328 0.00320681 0.00297137 0.002526 0.00211651 0.0022485 0.00142679 0.00185096 0.0014762 0.00133306 0.00108909 0.00154371 0.00107766 0.00108445 0.00106792 0.000827614 0.00103226 0.00100636 0.000922586 0.000650494 0.000588019 0.000656937 0.000748333 0.000949552 0.000591065 0.000642228 0.000662015 0.00065103 0.000600966 0.00063966 0.000521885 0.000561425 0.0006975 0.00048541 0.000336295 0.000383194 0.000360651 0.000762737 0.000425538 0.000385888 0.000382521 0.000651881 0.00043004 0.00042729 0.000523783 0.000230365 0.000486467 0.000357302 0.000324085 0.000492122 0.000299692 0.000459268 0.000353553 0.00052845 0.000326805 0.000228608 0.000430978 0.000326235 0.000291461 0.000253244 0.000257927 0.000296646 0.000185804 0.000267719 0.000334109 0.000294855 0.000200813 0.000486702 0.00035799 
0.00154486 0.0252605 0.132465 0.304969 0.372544 0.297552 0.224393 0.173058 0.101696 0.047555 0.0223145 0.0115357 0.0062973 0.00487171 0.00455117 0.00445122 0.00347804 0.00322124 0.0027988 0.00182722 0.00191506 0.00183799 0.00140224 0.00201361 0.0022536 0.00148163 0.00111605 0.00148282 0.000977718 0.001036 0.00108496 0.00101201 0.000949754 0.000943562 0.000918052 0.000790918 0.00117427 0.00113165 0.00105297 0.000718964 0.000928601 0.000916116 0.000764668 0.000911224 0.000774059 0.000726121 0.000821288 0.000871411 0.000834457 0.000657745 0.00052549 0.000744779 0.000492901 0.000647228 0.000390562 0.000715 0.000421498 0.000459072 0.000492275 0.000700662 0.000563247 0.000789968 0.0003575 0.000401017 0.000260008 0.000326268 0.000458725 0.0004552 0.000619305 0.000450829 0.000424254 0.000224561 0.000592809 0.000358463 0.000349779 0.000224942 0.000228726 0.00018943 0.000396319 0.000257891 0.000324437 0.000195444 
3.32133e-05 0 0.00209574 0.0301078 0.159441 0.336215 0.369947 0.289604 0.223634 0.171904 0.100146 0.0464588 0.0217971 0.0128892 0.00690686 0.00568158 0.00601815 0.00421823 0.00410345 0.00335487 0.00349851 0.00253674 0.00259346 0.00248465 0.00187888 0.00229698 0.00202513 0.00183225 0.00151897 0.00161545 0.0011098 0.00131541 0.00104629 0.00101928 0.00120914 0.000852533 0.000882461 0.00104054 0.000994574 0.00115387 0.00101766 0.000914811 0.000856217 0.00107281 0.000822521 0.000866395 0.000591099 0.000981145 0.000595936 0.000726064 0.00088089 0.000930729 0.000514458 0.000759987 0.000678261 0.000612936 0.000549385 0.000587939 0.00055696 0.000658196 0.000492291 0.000293323 0.000865657 0.000521863 0.000648761 0.00039478 0.000616385 0.000484671 0.000359333 0.000355115 0.000619708 0.000488799 0.000132589 0.00049375 0.000650947 0.000263517 0.000422135 6.46322e-05 0.000433822 0.000293678 0.000662508 0.00015828 
0 0 0 3.33328e-05 0.0037196 0.041489 0.169506 0.324151 0.367022 0.284852 0.216022 0.163225 0.0934657 0.0440422 0.0229091 0.012513 0.00866162 0.00570745 0.00516447 0.00478409 0.0041959 0.00404025 0.00381887 0.0033978 0.00254612 0.00268035 0.00225847 0.0024893 0.00189182 0.00182448 0.00180893 0.0018953 0.00133445 0.0014937 0.00161791 0.00137901 0.00127791 0.00167848 0.00102384 0.00123648 0.00119919 0.00118201 0.000937462 0.000889444 0.000729674 0.000697614 0.00112752 0.000987867 0.000597968 0.000816544 0.000822385 0.00101031 0.000935054 0.000525659 0.000567147 0.000654718 0.000810075 0.000780701 0.000635096 0.000556535 0.000761301 0.000559215 0.000685579 0.000687766 0.000463926 0.00043743 0.000464633 0.000412551 0.000649481 0.000653147 0.000581107 0.000224879 0.000621761 0.00039344 0.000427606 0.000580836 0.000514103 0.00052337 0.000385476 0.000458801 0.000556045 0.000322524 
0 0 0 0 0 0.000191108 0.00464729 0.0466592 0.183229 0.324327 0.353296 0.277343 0.213929 0.156861 0.0900244 0.0429939 0.0232878 0.012563 0.00870525 0.00680971 0.00538238 0.00580208 0.00407908 0.00406839 0.00345923 0.00261072 0.00338745 0.00273478 0.00266094 0.00195373 0.00176151 0.00215969 0.00192249 0.00190045 0.00147534 0.00136304 0.00123848 0.00169457 0.00150209 0.00138105 0.00125942 0.00124968 0.000910909 0.00144981 0.00107339 0.000921049 0.000723355 0.000872851 0.00113118 0.001049 0.000757137 0.000787005 0.00111618 0.00107139 0.000973168 0.000853631 0.000904536 0.000629412 0.000568796 0.000853891 0.000613207 0.000385799 0.000592189 0.000627577 0.000760402 0.000265938 0.000613995 0.000426181 0.000551822 0.00058815 0.00039089 0.000801905 0.000485766 0.000683433 0.000397114 0.000690538 0.000494525 0.000463041 0.000684073 0.000620673 0.000327883 0.000428331 
0 0 6.25323e-05 3.30962e-05 0 3.52483e-05 3.33328e-05 0.000426271 0.00752178 0.0548368 0.189989 0.328854 0.348934 0.271702 0.209302 0.148426 0.0886093 0.0445476 0.0241815 0.0127063 0.00961607 0.00721961 0.00634836 0.00540884 0.00462632 0.00361639 0.00354359 0.00352894 0.00286587 0.00319495 0.00295315 0.00224935 0.00201616 0.00199315 0.00182628 0.00149357 0.00141367 0.00169648 0.00171796 0.00176845 0.00131049 0.00119502 0.0012665 0.00100325 0.000952688 0.00101263 0.00128976 0.00124842 0.000792444 0.000947455 0.000975231 0.00114807 0.000755769 0.00114613 0.00107827 0.000477298 0.00101092 0.00131014 0.00055152 0.000842407 0.000916697 0.000965889 0.00087494 0.000648591 0.000654838 0.00102525 0.000586381 0.00043606 0.000950032 0.000699187 0.000712047 0.000823908 0.000853218 0.000847927 0.000529197 0.000655778 0.000557881 0.000664423 0.000743095 0.000400388 0.000730011 0.000419866 
3.1536e-05 6.61936e-05 6.83457e-05 3.1536e-05 3.33328e-05 9.9457e-05 6.0855e-05 6.84616e-05 7.04966e-05 0.000391168 0.0090735 0.0647753 0.197303 0.325539 0.337062 0.267814 0.199589 0.140771 0.0842602 0.0417735 0.0226281 0.0139147 0.00968609 0.00662585 0.00573467 0.00511095 0.00444936 0.00407256 0.00373742 0.00336291 0.003216 0.00269597 0.00254758 0.00255719 0.0024493 0.00210941 0.00169356 0.00186077 0.00192826 0.00164334 0.00160725 0.00149493 0.00138981 0.0016174 0.0016956 0.00141506 0.00151843 0.00120409 0.00091571 0.0010451 0.00134703 0.000907325 0.000991517 0.00107465 0.0009465 0.000648876 0.000914362 0.00112736 0.00103662 0.00100333 0.00108284 0.00109328 0.00118117 0.000752869 0.000562685 0.000555023 0.000610662 0.000654191 0.00086346 0.00077122 0.000482957 0.000783552 0.000365531 0.000644624 0.000749693 0.000590413 0.00064223 0.000724155 0.000484347 0.000515154 0.000720825 0.000422522 
3.52483e-05 0 0 3.52483e-05 0 0 0 3.52483e-05 0 0 9.94911e-05 0.000653194 0.0126394 0.074762 0.207308 0.322944 0.329413 0.261838 0.19745 0.1439 0.0788054 0.0417335 0.0220436 0.0138852 0.00926697 0.00690004 0.00610104 0.00546798 0.00427445 0.00455219 0.00385066 0.00396544 0.00303492 0.00304494 0.00270266 0.00235569 0.00221513 0.00244596 0.00203768 0.00207277 0.0021802 0.00154513 0.00218471 0.00120958 0.00164578 0.00153398 0.00103838 0.00125134 0.00127969 0.00124787 0.00114929 0.000895884 0.00138444 0.00133756 0.000945943 0.000679719 0.000812645 0.00106539 0.000780644 0.000971198 0.000792672 0.000724885 0.000936941 0.000751806 0.000975045 0.00107079 0.000693575 0.000713964 0.000697422 0.000644325 0.000815206 0.000775041 0.000921167 0.000905068 0.00049219 0.000707935 0.000582395 0.000534173 0.000939304 0.000621595 0.00042195 0.000551748 
0 0 0 0 0 0 0 0 0 0 0 0 3.33328e-05 0.00144358 0.0160007 0.0844148 0.210639 0.319576 0.320188 0.25277 0.192056 0.135051 0.07663 0.0402203 0.0224387 0.0119207 0.00940704 0.00762121 0.00737169 0.00510165 0.00523861 0.00382997 0.00423524 0.0037177 0.00354779 0.0031143 0.00303641 0.00278311 0.00243749 0.00236432 0.00215794 0.00198189 0.00181162 0.0019617 0.00141209 0.00155895 0.00158986 0.00150484 0.00148415 0.00125117 0.00160548 0.00170317 0.00138478 0.00159304 0.00112282 0.00111323 0.00113201 0.00106302 0.000884271 0.00110978 0.0012973 0.000883807 0.00106044 0.000950307 0.00124014 0.000657729 0.000749884 0.00111318 0.000660482 0.000819975 0.000650753 0.000824508 0.000865931 0.00102387 0.00054326 0.00049 0.000798759 0.000596522 0.000625185 0.000627381 0.00065667 0.000789262 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000138842 0.00201845 0.020199 0.0925916 0.219049 0.314243 0.309186 0.242418 0.190073 0.126667 0.0729158 0.0399853 0.021836 0.0136867 0.00899768 0.00862605 0.00678552 0.0058733 0.00479435 0.00464188 0.00409836 0.00383829 0.00360863 0.00288986 0.00272996 0.00278663 0.00256504 0.00282174 0.00223109 0.00218757 0.00225439 0.00169755 0.00153229 0.00215664 0.00164265 0.00123903 0.00127591 0.00169531 0.00133417 0.00180253 0.000920342 0.00108423 0.00115879 0.000756835 0.0011157 0.00113093 0.00101872 0.00119763 0.000943487 0.000958032 0.00104865 0.000826632 0.000719134 0.000485118 0.000723766 0.00110883 0.00128714 0.000588429 0.000881017 0.000834102 0.000785241 0.000847027 0.00081629 0.000622084 0.000713156 0.000725792 0.000815574 0.00038751 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00023052 0.00332068 0.0255096 0.105524 0.226627 0.314145 0.297662 0.244136 0.184656 0.124792 0.0732847 0.0401708 0.0234863 0.0129622 0.00993453 0.00847682 0.00653751 0.0059646 0.00570048 0.00494977 0.00327659 0.0038289 0.00308236 0.0032928 0.00274071 0.00312026 0.00295908 0.00221771 0.00236184 0.00191081 0.0021882 0.00133984 0.00223575 0.00181046 0.00152629 0.00165889 0.00168502 0.00114197 0.00161069 0.00106287 0.00134569 0.00140809 0.000986609 0.000953369 0.00135949 0.00127705 0.00101623 0.00115504 0.000985377 0.00121964 0.00118584 0.000986912 0.000942624 0.00120859 0.000781616 0.000920729 0.000780699 0.000887609 0.000938101 0.000589239 0.000698341 0.000552161 0.000649942 0.000459361 0.000602213 0.000756312 
0 0 0 0 0 0 3.30962e-05 0 0 0 0 0 0 0 0 0 0 3.1536e-05 0.000201288 0.00446385 0.0302485 0.110035 0.236757 0.304649 0.290157 0.233882 0.175522 0.121109 0.0713737 0.0387892 0.0219314 0.0145065 0.01079 0.00814214 0.00732674 0.00677524 0.00617821 0.00466063 0.00399229 0.00383407 0.00368395 0.003743 0.00283134 0.00237897 0.00211856 0.00230038 0.00214471 0.00185567 0.00177837 0.00255634 0.00206783 0.00185586 0.00161755 0.00146519 0.00201469 0.00154967 0.00173003 0.001034 0.00131532 0.00173741 0.0012806 0.00100847 0.00133971 0.00116049 0.000892419 0.000841999 0.00104137 0.000592476 0.00132672 0.000980922 0.000844059 0.00104376 0.00082123 0.000825439 0.00101822 0.000881228 0.000981526 0.000877088 0.00056233 0.000559003 0.000728639 0.00076417 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000594974 0.00610608 0.0334963 0.12029 0.241141 0.298485 0.286048 0.229982 0.168518 0.115702 0.065875 0.039609 0.0230585 0.0145602 0.00977129 0.00846061 0.00755948 0.00714411 0.00561041 0.00479954 0.0041243 0.00423306 0.00360259 0.00303866 0.00353868 0.0030296 0.00281137 0.00230882 0.00297799 0.00233974 0.00223205 0.00185672 0.00213934 0.00190119 0.00164254 0.0014202 0.00174375 0.00154085 0.00148295 0.00158799 0.00117688 0.0013408 0.0012123 0.00115361 0.00129098 0.00119028 0.00110996 0.000833959 0.00114726 0.0010594 0.00139938 0.00108398 0.000883034 0.000906885 0.000985116 0.000562581 0.000816108 0.00083822 0.00118046 0.000950023 0.000685751 0.000657237 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000791436 0.00693583 0.0438744 0.123904 0.23201 0.291396 0.276354 0.220608 0.166196 0.116785 0.0674153 0.0370625 0.0232692 0.0143293 0.0111276 0.00856352 0.00774751 0.00565836 0.0059647 0.00524627 0.00402127 0.00446071 0.00399252 0.00297369 0.00301553 0.00292091 0.00268315 0.00221256 0.00297428 0.00245721 0.00226553 0.00239061 0.00201839 0.00219929 0.00118592 0.00187951 0.001269 0.00163702 0.00163174 0.00146679 0.00100901 0.0015671 0.0013821 0.00157521 0.00122006 0.00119497 0.00135731 0.000979295 0.00124248 0.00110721 0.000894165 0.00123681 0.000968879 0.00116007 0.0010564 0.000980602 0.00073237 0.00120068 0.000827083 0.00102644 
0 0 0 0 0 2.9319e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00138682 0.0104023 0.048362 0.131258 0.234728 0.29139 0.272518 0.215649 0.160866 0.106864 0.0634549 0.0373586 0.0238349 0.0142521 0.0109137 0.00873205 0.00714414 0.00571946 0.00584413 0.00537161 0.00447711 0.00476576 0.00393863 0.00373184 0.00342804 0.0029745 0.00358184 0.00275867 0.00283326 0.00243986 0.0027476 0.00199327 0.00204812 0.00169025 0.00201092 0.00199504 0.00170889 0.00201316 0.00188944 0.00156697 0.00102534 0.00122929 0.00137233 0.00187474 0.00130207 0.00119139 0.000957451 0.00109632 0.00113647 0.000791554 0.00114309 0.00114744 0.000753011 0.000523725 0.000579843 0.00122996 0.000883124 0.00092041 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32133e-05 6.24164e-05 0.0016417 0.0117316 0.053947 0.141536 0.238334 0.282216 0.265795 0.210272 0.159636 0.104498 0.0622411 0.0373573 0.0235652 0.0158631 0.00973266 0.00841622 0.00797822 0.00667673 0.00524722 0.00521728 0.00449764 0.00483159 0.00457752 0.00397612 0.00344666 0.00354617 0.00286133 0.00253656 0.00259593 0.00267486 0.00228618 0.00193944 0.00236055 0.00169827 0.00172194 0.00170748 0.00180343 0.00200135 0.00213476 0.00136911 0.0015099 0.00114885 0.00113131 0.00126197 0.0013449 0.00113386 0.00197287 0.00121655 0.00147961 0.00115081 0.000879999 0.0010802 0.00111608 0.00135788 0.00091073 0.000713645 
0 0 0 0 0 0 0 0 0 0 0 0 3.1536e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000131534 0.00174928 0.0147881 0.0597998 0.145741 0.238818 0.277577 0.252854 0.205659 0.153286 0.10063 0.062894 0.0379166 0.0215294 0.0155066 0.0106675 0.00924157 0.00808821 0.00694964 0.00656086 0.00583045 0.00467753 0.00458778 0.00419621 0.00335233 0.00368348 0.00322902 0.00316214 0.00245514 0.00227455 0.00283176 0.00241433 0.00231425 0.00210203 0.00211438 0.00216989 0.0019612 0.00189951 0.00174107 0.00163741 0.00140912 0.00131175 0.00166887 0.00124765 0.00158826 0.00141119 0.00128107 0.00152299 0.00116639 0.00101677 0.00141117 0.00118296 0.00111321 0.00111005 0.000778343 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30974e-05 0.000167717 0.00287233 0.0184442 0.0643378 0.151475 0.239878 0.270916 0.246859 0.200297 0.14636 0.0983152 0.0596655 0.0369155 0.0225747 0.0157285 0.0116653 0.00969654 0.00767533 0.00752429 0.00609693 0.00591418 0.00539742 0.00448702 0.00448372 0.00404688 0.00363249 0.00369586 0.00311799 0.00320056 0.00345198 0.0023674 0.00260918 0.00237833 0.00218621 0.00209475 0.00156897 0.00161348 0.0021427 0.00168434 0.00176258 0.00159111 0.00168046 0.0013679 0.00127873 0.00121294 0.00170488 0.00135164 0.00135887 0.00135517 0.00100033 0.00105419 0.00108487 0.00096703 
0 0 0 0 0 0 3.30621e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000129201 0.00377131 0.0206682 0.0704315 0.152631 0.239093 0.267452 0.243779 0.195532 0.141093 0.0988452 0.0617082 0.0375766 0.0232534 0.0157771 0.0106167 0.00913454 0.0082797 0.00679597 0.00622394 0.00565209 0.00504944 0.00454697 0.0044212 0.00390489 0.00373846 0.00305585 0.00314428 0.00289855 0.00213437 0.00311326 0.00226349 0.00255345 0.00243041 0.00243448 0.00234307 0.00160308 0.00189427 0.00179229 0.00198531 0.00129529 0.00144969 0.00137408 0.00117142 0.00141436 0.00134717 0.00127138 0.00116585 0.00115331 0.00109509 0.00111309 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.61595e-05 0.000557989 0.00445753 0.0224639 0.0734074 0.157428 0.23403 0.260336 0.234195 0.195155 0.137384 0.0922385 0.0592019 0.0367687 0.022253 0.0161137 0.0116861 0.0104 0.00795294 0.00683091 0.00645732 0.00588133 0.00511454 0.00414452 0.00459078 0.00418479 0.00321699 0.00363871 0.00321572 0.0031634 0.00305863 0.00291477 0.00248874 0.00248388 0.00230691 0.00203866 0.00195547 0.00222436 0.00218195 0.00200401 0.00189415 0.00176995 0.00155527 0.00130585 0.00146015 0.00150943 0.00137196 0.00144794 0.00161826 0.000843494 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52483e-05 0 0 7.04966e-05 0.000856622 0.00619231 0.0264758 0.0781702 0.163515 0.231852 0.259399 0.230275 0.186925 0.137851 0.0939123 0.0589973 0.0351317 0.0225799 0.0162323 0.0127535 0.00979921 0.00820705 0.00807292 0.0063167 0.0059711 0.00478781 0.00484158 0.00486351 0.00376383 0.00375994 0.00325191 0.0030354 0.0029106 0.00250029 0.00228161 0.00257532 0.00202061 0.00172238 0.00193593 0.00186621 0.00227253 0.00213927 0.00156337 0.00167022 0.00167287 0.0013112 0.001576 0.00160836 0.00127301 0.00143725 0.00125687 
0 0 0 0 0 0 0 0 0 0 3.33328e-05 0 0 0 0 0 0 0 0 0 0 0 0 3.30974e-05 0 0 0 0 0 0 0 0 0 0 0 0 6.47493e-05 0.00079171 0.00699638 0.0301752 0.0863837 0.161471 0.231435 0.252762 0.227925 0.184839 0.137042 0.0919791 0.0570777 0.0363822 0.0224383 0.0167885 0.0130297 0.010466 0.00955387 0.00809461 0.00656855 0.00625486 0.00538351 0.0051802 0.00353519 0.00399658 0.0039195 0.00368474 0.00271128 0.00337421 0.00317558 0.00267423 0.00238025 0.00253153 0.00225798 0.00225684 0.00224212 0.00165551 0.00187231 0.00186608 0.00160979 0.00199349 0.00159831 0.00190681 0.00187293 0.00189875 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30621e-05 0.000171903 0.00122465 0.00890004 0.0332871 0.0871231 0.168386 0.232778 0.246782 0.221469 0.18045 0.128592 0.0898835 0.0552524 0.0345152 0.0219523 0.014631 0.0121622 0.0100801 0.00890792 0.00772903 0.00699261 0.00590448 0.00488672 0.0050625 0.00458969 0.00408152 0.0041491 0.00385114 0.00324147 0.00258286 0.0032889 0.00284968 0.00261323 0.00264172 0.00226624 0.00211092 0.00197366 0.00194535 0.00165524 0.00228583 0.00178642 0.00196905 0.00198336 0.00145767 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000164392 0.00159052 0.00946963 0.036927 0.0922438 0.166948 0.231391 0.240598 0.216093 0.173139 0.12893 0.085339 0.055814 0.0348977 0.0237913 0.0160243 0.0125255 0.0112738 0.00849339 0.00784882 0.00553773 0.00649294 0.00506783 0.00552774 0.00486821 0.00373741 0.0037454 0.00327936 0.00303185 0.00358331 0.00286937 0.00302328 0.00248698 0.0026544 0.00268855 0.00183612 0.00234991 0.00225949 0.0020343 0.00209484 0.00159652 0.00190373 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000492811 0.00230766 0.0107038 0.0392344 0.0962386 0.168115 0.226414 0.235404 0.213041 0.168521 0.124046 0.082414 0.054104 0.0346559 0.0238294 0.0167522 0.0124012 0.00986798 0.00886257 0.00728843 0.00701454 0.00678127 0.00557757 0.00496798 0.00467253 0.00467112 0.00379945 0.00407955 0.00322055 0.00300753 0.00304494 0.0033339 0.00247677 0.00214428 0.00243929 0.00234999 0.00186739 0.00205458 0.00232766 0.00168469 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30974e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30621e-05 0.000429814 0.00263916 0.0123428 0.0419072 0.102866 0.1716 0.221426 0.230295 0.207923 0.161723 0.120655 0.082429 0.052985 0.033567 0.0243216 0.0157858 0.0129584 0.0101585 0.00967661 0.00801616 0.00709267 0.00582765 0.00580037 0.00542587 0.00521395 0.00406384 0.0042661 0.00388678 0.00321491 0.00334799 0.0033589 0.00293726 0.00201925 0.00264738 0.00285469 0.00223588 0.00218779 0.00204633 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32133e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.66657e-05 0.000661932 0.00278749 0.0156568 0.0472563 0.103111 0.176059 0.219359 0.228836 0.200164 0.161337 0.117377 0.0804076 0.0562314 0.0348103 0.0247205 0.0165544 0.0139391 0.0100482 0.00856144 0.008134 0.00605619 0.00676699 0.00592567 0.00513643 0.00516837 0.00470789 0.00414973 0.00369032 0.00329399 0.00319449 0.00315017 0.0036312 0.00269229 0.00259746 0.00273299 0.00222346 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.84616e-05 0.00068424 0.00388255 0.0169901 0.0484798 0.106534 0.172184 0.217667 0.218213 0.196682 0.158268 0.119519 0.0795179 0.0519635 0.0356746 0.0235999 0.0171735 0.0132464 0.0108788 0.00977505 0.00849533 0.00755118 0.00626168 0.00492624 0.00449992 0.00460731 0.00525807 0.00369246 0.00408829 0.00355373 0.00326045 0.0033286 0.00292284 0.00265015 0.00332072 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52483e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000203708 0.000785773 0.00475432 0.0184135 0.0526729 0.110602 0.172204 0.213644 0.220638 0.191994 0.153713 0.112469 0.0755775 0.0532982 0.0339703 0.0248091 0.0188829 0.0130779 0.0107806 0.00866742 0.00764835 0.00655938 0.0051946 0.00563091 0.00497035 0.00475863 0.00401482 0.00408808 0.004248 0.00318566 0.00313443 0.00351966 0.00294862 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000230335 0.00111162 0.00572669 0.0204861 0.0556294 0.110373 0.17075 0.209923 0.212113 0.185558 0.153991 0.111485 0.0773099 0.0515885 0.0371398 0.0232691 0.0169091 0.0133056 0.0112913 0.00937057 0.00891161 0.00674167 0.0060705 0.00658546 0.0051016 0.00476398 0.00533849 0.00478387 0.00377545 0.00357078 0.00336394 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.52483e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30962e-05 0 0 0 0 0 0 0.000101443 0.00115658 0.0062993 0.0232185 0.0563516 0.112158 0.173304 0.213137 0.203837 0.181926 0.145179 0.110533 0.0750952 0.0536411 0.0344055 0.0227402 0.0191338 0.0132668 0.0108839 0.0101363 0.00841765 0.00692206 0.00683092 0.00534303 0.00585362 0.00456492 0.00483928 0.00430561 0.00401892 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000236028 0.00129647 0.00723283 0.0238804 0.0624639 0.114099 0.169706 0.202203 0.206323 0.177047 0.143446 0.107042 0.0777262 0.0520404 0.0350992 0.0251795 0.0174014 0.0129757 0.0121005 0.0098031 0.00837614 0.00714994 0.00654313 0.00656574 0.00552437 0.00575375 0.00477838 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32133e-05 0.000298833 0.00207828 0.00825814 0.0273006 0.0646029 0.11609 0.170089 0.192719 0.191614 0.169168 0.139604 0.105129 0.0725558 0.049822 0.0326259 0.0230272 0.0186472 0.0134069 0.0101466 0.0089157 0.00798083 0.00755329 0.00609156 0.00609515 0.00584762 


==> anc/data/Period_4/Spectra_for_baseline_bin_1.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 1 in period 4 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 34.7138 0.0000
2 1.1 45.9269 0.0000
3 1.3 54.5487 0.0000
4 1.5 61.5469 0.0000
5 1.7 66.4252 0.0000
6 1.9 70.5881 0.0000
7 2.1 73.7559 0.0000
8 2.3 72.8588 0.0000
9 2.5 72.8777 0.0000
10 2.7 70.0051 0.0000
11 2.9 66.8828 0.0000
12 3.1 61.9726 0.0000
13 3.3 56.6952 0.0000
14 3.5 52.5122 0.0000
15 3.7 48.0452 0.0000
16 3.9 43.7243 0.0000
17 4.1 38.8429 0.0000
18 4.3 34.7436 0.0000
19 4.5 30.5433 0.0000
20 4.7 26.4857 0.0000
21 4.9 23.0588 0.0000
22 5.1 19.7199 0.0000
23 5.3 16.7873 0.0000
24 5.5 13.8931 0.0000
25 5.7 11.3456 0.0000
26 5.9 9.0218 0.0000
27 6.1 6.8587 0.0000
28 6.3 5.1113 0.0000
29 6.5 3.7044 0.0000
30 6.7 2.6050 0.0000
31 6.9 1.6691 0.0000
32 7.1 0.9960 0.0000
33 7.3 0.5462 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 4. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 47.1531 0.0000
2 1.1 65.9885 0.0000
3 1.3 82.8214 0.0000
4 1.5 80.1506 0.0000
5 1.7 83.8792 0.0000
6 1.9 94.8598 0.0000
7 2.1 105.5164 0.0000
8 2.3 97.4932 0.0000
9 2.5 105.8709 0.0000
10 2.7 98.7033 0.0000
11 2.9 88.1884 0.0000
12 3.1 81.1448 0.0000
13 3.3 74.9331 0.0000
14 3.5 70.5823 0.0000
15 3.7 60.8326 0.0000
16 3.9 67.9253 0.0000
17 4.1 56.4583 0.0000
18 4.3 51.7567 0.0000
19 4.5 40.3987 0.0000
20 4.7 45.7999 0.0000
21 4.9 37.7349 0.0000
22 5.1 29.3378 0.0000
23 5.3 22.5737 0.0000
24 5.5 19.8634 0.0000
25 5.7 15.8057 0.0000
26 5.9 12.7241 0.0000
27 6.1 10.2091 0.0000
28 6.3 6.4069 0.0000
29 6.5 5.5833 0.0000
30 6.7 2.5714 0.0000
31 6.9 2.1847 0.0000
32 7.1 -0.4847 0.0000
33 7.3 1.1881 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 19.9189 9.2864
2 1.1 34.5329 9.1185
3 1.3 45.7813 9.1249
4 1.5 51.2427 9.3380
5 1.7 69.5658 10.5545
6 1.9 77.7856 10.8798
7 2.1 81.7864 10.6562
8 2.3 52.2941 9.7454
9 2.5 61.8375 8.3482
10 2.7 82.0301 9.8731
11 2.9 63.7322 9.2022
12 3.1 64.7685 8.9707
13 3.3 59.7830 8.6291
14 3.5 37.8288 7.9927
15 3.7 46.5869 8.3835
16 3.9 43.2217 8.1411
17 4.1 39.0998 8.5849
18 4.3 36.0437 9.8055
19 4.5 21.7918 8.7140
20 4.7 26.0864 8.7937
21 4.9 41.6144 7.2697
22 5.1 11.1174 5.5373
23 5.3 13.3339 5.7149
24 5.5 25.7548 6.0702
25 5.7 12.9090 4.8831
26 5.9 9.1177 4.4545
27 6.1 6.4911 4.8016
28 6.3 -1.3682 3.8799
29 6.5 1.7756 4.2488
30 6.7 1.7265 4.2488
31 6.9 6.3805 3.2592
32 7.1 -3.1927 3.9566
33 7.3 -2.9172 3.6123
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 1 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 16.5278 5.3847
2 1.1 11.0629 4.5775
3 1.3 8.6745 4.0144
4 1.5 10.5592 4.0111
5 1.7 13.6218 4.3924
6 1.9 14.1502 4.3915
7 2.1 10.1629 3.8040
8 2.3 15.1604 4.5711
9 2.5 0.1393 1.2736
10 2.7 4.7404 2.5354
11 2.9 7.5605 3.1042
12 3.1 5.0261 2.5346
13 3.3 5.0261 2.5346
14 3.5 10.1235 3.5843
15 3.7 8.8563 3.3528
16 3.9 8.8135 3.3529
17 4.1 13.9109 4.2030
18 4.3 25.3446 5.6672
19 4.5 22.8101 5.3764
20 4.7 21.5143 5.2250
21 4.9 3.7874 2.1950
22 5.1 7.6034 3.1041
23 5.3 7.5748 3.1041
24 5.5 3.7874 2.1950
25 5.7 3.7874 2.1950
26 5.9 3.8017 2.1949
27 6.1 6.3361 2.8336
28 6.3 6.3361 2.8336
29 6.5 6.3219 2.8336
30 6.7 6.3361 2.8336
31 6.9 1.2387 1.2674
32 7.1 7.5748 3.1041
33 7.3 6.3219 2.8336
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 1 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 20.5533 0.4927
2 1.1 16.4043 0.4402
3 1.3 12.5442 0.3849
4 1.5 9.1981 0.3296
5 1.7 8.8124 0.3227
6 1.9 7.0642 0.2889
7 2.1 7.0507 0.2886
8 2.3 6.5455 0.2781
9 2.5 6.0232 0.2667
10 2.7 4.2295 0.2235
11 2.9 3.7073 0.2092
12 3.1 4.2055 0.2229
13 3.3 3.1909 0.1942
14 3.5 3.0476 0.1897
15 3.7 3.5567 0.2050
16 3.9 2.9648 0.1871
17 4.1 2.9893 0.1879
18 4.3 2.6117 0.1757
19 4.5 2.3980 0.1683
20 4.7 2.3993 0.1684
21 4.9 2.5982 0.1752
22 5.1 2.2792 0.1641
23 5.3 2.0913 0.1572
24 5.5 2.4578 0.1704
25 5.7 2.3036 0.1650
26 5.9 2.0806 0.1568
27 6.1 2.1728 0.1602
28 6.3 2.0320 0.1549
29 6.5 1.9025 0.1499
30 6.7 1.9374 0.1513
31 6.9 1.3809 0.1277
32 7.1 1.6179 0.1382
33 7.3 1.5953 0.1373


==> anc/data/Period_4/Spectra_for_baseline_bin_2.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 2 in period 4 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 54.1589 0.0000
2 1.1 73.5100 0.0000
3 1.3 88.5059 0.0000
4 1.5 100.6571 0.0000
5 1.7 110.0301 0.0000
6 1.9 116.6559 0.0000
7 2.1 121.5994 0.0000
8 2.3 123.4904 0.0000
9 2.5 121.7192 0.0000
10 2.7 117.4799 0.0000
11 2.9 111.7664 0.0000
12 3.1 105.3485 0.0000
13 3.3 97.9371 0.0000
14 3.5 89.0068 0.0000
15 3.7 80.9986 0.0000
16 3.9 73.6234 0.0000
17 4.1 67.0765 0.0000
18 4.3 58.8871 0.0000
19 4.5 52.0790 0.0000
20 4.7 45.6250 0.0000
21 4.9 39.7239 0.0000
22 5.1 33.6483 0.0000
23 5.3 28.7310 0.0000
24 5.5 24.1253 0.0000
25 5.7 19.8248 0.0000
26 5.9 15.7080 0.0000
27 6.1 12.1890 0.0000
28 6.3 9.0031 0.0000
29 6.5 6.5427 0.0000
30 6.7 4.6115 0.0000
31 6.9 3.0191 0.0000
32 7.1 1.8078 0.0000
33 7.3 1.0034 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 4. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 73.5662 0.0000
2 1.1 105.6204 0.0000
3 1.3 134.3787 0.0000
4 1.5 131.0825 0.0000
5 1.7 138.9417 0.0000
6 1.9 156.7680 0.0000
7 2.1 173.9620 0.0000
8 2.3 165.2440 0.0000
9 2.5 176.8240 0.0000
10 2.7 165.6403 0.0000
11 2.9 147.3699 0.0000
12 3.1 137.9396 0.0000
13 3.3 129.4419 0.0000
14 3.5 119.6351 0.0000
15 3.7 102.5566 0.0000
16 3.9 114.3733 0.0000
17 4.1 97.4960 0.0000
18 4.3 87.7225 0.0000
19 4.5 68.8833 0.0000
20 4.7 78.8961 0.0000
21 4.9 65.0065 0.0000
22 5.1 50.0595 0.0000
23 5.3 38.6343 0.0000
24 5.5 34.4925 0.0000
25 5.7 27.6182 0.0000
26 5.9 22.1542 0.0000
27 6.1 18.1433 0.0000
28 6.3 11.2851 0.0000
29 6.5 9.8614 0.0000
30 6.7 4.5520 0.0000
31 6.9 3.9516 0.0000
32 7.1 -0.8797 0.0000
33 7.3 2.1826 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 74.7767 11.0875
2 1.1 90.3754 12.2012
3 1.3 102.3193 11.6600
4 1.5 103.0939 12.2029
5 1.7 125.0713 12.7925
6 1.9 101.3275 12.7069
7 2.1 123.1115 13.1388
8 2.3 128.3975 12.9542
9 2.5 139.1802 12.7349
10 2.7 112.5772 12.0643
11 2.9 77.6217 10.1641
12 3.1 113.0246 11.6925
13 3.3 88.0314 10.5214
14 3.5 94.9139 11.0863
15 3.7 88.7507 10.8124
16 3.9 63.2324 10.1156
17 4.1 76.6577 10.6168
18 4.3 75.3904 10.9329
19 4.5 36.2485 11.2348
20 4.7 59.5675 10.7214
21 4.9 36.0441 8.9175
22 5.1 37.6483 8.6781
23 5.3 32.3803 8.0059
24 5.5 38.2284 7.2427
25 5.7 16.5292 5.6093
26 5.9 11.8693 5.9397
27 6.1 5.0448 6.5041
28 6.3 4.5103 3.9812
29 6.5 12.1293 5.6269
30 6.7 9.8752 5.9051
31 6.9 0.8281 4.8238
32 7.1 -0.0192 4.4345
33 7.3 -3.4701 4.6771
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 2 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 2.9237 3.8176
2 1.1 11.0305 4.7516
3 1.3 2.5775 3.1156
4 1.5 10.8555 4.2082
5 1.7 9.5632 3.8051
6 1.9 20.2435 5.2267
7 2.1 16.3134 4.7437
8 2.3 11.7979 4.2066
9 2.5 4.4944 2.8382
10 2.7 10.9339 3.8026
11 2.9 8.7421 3.3530
12 3.1 7.4892 3.1043
13 3.3 7.5320 3.1042
14 3.5 10.1235 3.5843
15 3.7 10.0950 3.5843
16 3.9 15.1925 4.3898
17 4.1 13.9110 4.2030
18 4.3 17.6983 4.7416
19 4.5 37.9598 6.9410
20 4.7 22.7816 5.3764
21 4.9 17.6841 4.7416
22 5.1 15.1496 4.3899
23 5.3 12.6295 4.0074
24 5.5 5.0404 2.5345
25 5.7 5.0546 2.5345
26 5.9 8.8563 3.3528
27 6.1 15.1782 4.3899
28 6.3 3.7731 2.1950
29 6.5 7.5891 3.1041
30 6.7 10.1378 3.5843
31 6.9 8.8420 3.3528
32 7.1 7.5606 3.1042
33 7.3 10.0950 3.5843
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 2 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 30.2996 0.5983
2 1.1 24.5942 0.5390
3 1.3 21.1032 0.4994
4 1.5 17.0506 0.4489
5 1.7 14.3655 0.4120
6 1.9 12.4290 0.3832
7 2.1 10.5751 0.3535
8 2.3 9.8046 0.3403
9 2.5 10.3255 0.3493
10 2.7 7.4888 0.2974
11 2.9 5.6362 0.2581
12 3.1 6.4862 0.2768
13 3.3 5.4366 0.2535
14 3.5 4.9626 0.2422
15 3.7 5.1543 0.2469
16 3.9 4.5751 0.2326
17 4.1 4.4314 0.2288
18 4.3 3.9112 0.2150
19 4.5 3.7917 0.2116
20 4.7 3.6509 0.2077
21 4.9 3.2718 0.1966
22 5.1 3.2021 0.1945
23 5.3 2.9903 0.1880
24 5.5 2.7312 0.1797
25 5.7 3.4162 0.2010
26 5.9 3.2744 0.1967
27 6.1 2.7770 0.1812
28 6.3 2.7166 0.1791
29 6.5 2.2816 0.1642
30 6.7 1.9869 0.1533
31 6.9 2.3299 0.1660
32 7.1 2.4586 0.1705
33 7.3 2.3751 0.1675


==> anc/data/Period_4/Spectra_for_baseline_bin_3.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 3 in period 4 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 66.2993 0.0000
2 1.1 94.4915 0.0000
3 1.3 117.9482 0.0000
4 1.5 133.6124 0.0000
5 1.7 147.6498 0.0000
6 1.9 158.5556 0.0000
7 2.1 166.9935 0.0000
8 2.3 170.3658 0.0000
9 2.5 169.3393 0.0000
10 2.7 164.0063 0.0000
11 2.9 157.3076 0.0000
12 3.1 146.9882 0.0000
13 3.3 136.6719 0.0000
14 3.5 125.5169 0.0000
15 3.7 115.0647 0.0000
16 3.9 104.0814 0.0000
17 4.1 94.2491 0.0000
18 4.3 84.4934 0.0000
19 4.5 74.7304 0.0000
20 4.7 65.3745 0.0000
21 4.9 56.8934 0.0000
22 5.1 49.0083 0.0000
23 5.3 41.3121 0.0000
24 5.5 34.8241 0.0000
25 5.7 28.9499 0.0000
26 5.9 23.0108 0.0000
27 6.1 17.8406 0.0000
28 6.3 13.3987 0.0000
29 6.5 9.8235 0.0000
30 6.7 6.9462 0.0000
31 6.9 4.5957 0.0000
32 7.1 2.8216 0.0000
33 7.3 1.5618 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 4. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 90.0570 0.0000
2 1.1 135.7669 0.0000
3 1.3 179.0809 0.0000
4 1.5 173.9991 0.0000
5 1.7 186.4464 0.0000
6 1.9 213.0748 0.0000
7 2.1 238.9035 0.0000
8 2.3 227.9684 0.0000
9 2.5 246.0027 0.0000
10 2.7 231.2400 0.0000
11 2.9 207.4184 0.0000
12 3.1 192.4611 0.0000
13 3.3 180.6370 0.0000
14 3.5 168.7088 0.0000
15 3.7 145.6896 0.0000
16 3.9 161.6896 0.0000
17 4.1 136.9914 0.0000
18 4.3 125.8675 0.0000
19 4.5 98.8435 0.0000
20 4.7 113.0474 0.0000
21 4.9 93.1037 0.0000
22 5.1 72.9108 0.0000
23 5.3 55.5519 0.0000
24 5.5 49.7889 0.0000
25 5.7 40.3305 0.0000
26 5.9 32.4538 0.0000
27 6.1 26.5556 0.0000
28 6.3 16.7948 0.0000
29 6.5 14.8063 0.0000
30 6.7 6.8566 0.0000
31 6.9 6.0153 0.0000
32 7.1 -1.3730 0.0000
33 7.3 3.3973 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 71.8155 12.4303
2 1.1 103.3092 14.0566
3 1.3 153.0032 14.7325
4 1.5 132.9227 13.5317
5 1.7 126.0232 14.7018
6 1.9 160.8893 15.9148
7 2.1 165.4746 14.8657
8 2.3 166.6327 14.7438
9 2.5 191.4953 14.9577
10 2.7 149.4052 14.1388
11 2.9 157.8024 14.0732
12 3.1 137.6168 13.2676
13 3.3 128.0071 13.5522
14 3.5 135.5808 14.3975
15 3.7 85.2739 11.6634
16 3.9 135.1749 13.1758
17 4.1 87.3311 12.9489
18 4.3 88.9428 13.0261
19 4.5 90.3880 13.3597
20 4.7 73.5141 12.5645
21 4.9 50.2856 11.3425
22 5.1 56.9964 10.9826
23 5.3 35.4171 9.4760
24 5.5 25.8628 7.9473
25 5.7 19.4102 7.5608
26 5.9 21.6813 8.2451
27 6.1 23.1153 7.7560
28 6.3 15.5131 8.2934
29 6.5 9.0159 5.4871
30 6.7 11.5575 6.1903
31 6.9 -1.7478 7.1254
32 7.1 -7.1288 4.7886
33 7.3 1.3757 5.5086
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 3 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 4.2024 4.2194
2 1.1 15.6570 5.3859
3 1.3 5.7082 3.8124
4 1.5 4.2196 3.1118
5 1.7 23.8278 5.8106
6 1.9 27.5901 6.0792
7 2.1 12.2264 4.2058
8 2.3 10.1594 4.0118
9 2.5 2.4990 2.5417
10 2.7 13.1116 4.2043
11 2.9 9.8951 3.5847
12 3.1 10.0379 3.5845
13 3.3 17.7126 4.7416
14 3.5 25.2304 5.6674
15 3.7 16.4312 4.5691
16 3.9 11.3337 3.8018
17 4.1 30.3707 6.2082
18 4.3 30.3706 6.2082
19 4.5 34.1581 6.5848
20 4.7 32.8908 6.4617
21 4.9 30.3564 6.2082
22 5.1 24.0488 5.5238
23 5.3 20.2043 5.0690
24 5.5 12.6437 4.0074
25 5.7 12.5866 4.0075
26 5.9 16.4454 4.5691
27 6.1 12.6580 4.0074
28 6.3 20.2328 5.0690
29 6.5 6.3218 2.8336
30 6.7 8.8278 3.3529
31 6.9 20.2471 5.0690
32 7.1 10.1093 3.5843
33 7.3 8.8563 3.3528
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 3 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 59.9821 0.8418
2 1.1 49.0338 0.7612
3 1.3 43.2886 0.7152
4 1.5 35.8578 0.6509
5 1.7 32.1490 0.6163
6 1.9 27.5206 0.5703
7 2.1 25.2990 0.5468
8 2.3 24.2079 0.5348
9 2.5 23.0057 0.5214
10 2.7 19.4832 0.4798
11 2.9 17.3025 0.4522
12 3.1 15.3453 0.4258
13 3.3 15.2803 0.4250
14 3.5 14.1888 0.4094
15 3.7 13.2949 0.3964
16 3.9 12.4915 0.3842
17 4.1 11.2982 0.3654
18 4.3 11.6865 0.3716
19 4.5 10.4539 0.3514
20 4.7 9.5950 0.3367
21 4.9 9.3580 0.3325
22 5.1 8.9548 0.3253
23 5.3 8.3787 0.3147
24 5.5 8.4935 0.3168
25 5.7 9.0032 0.3262
26 5.9 8.8733 0.3238
27 6.1 8.2267 0.3118
28 6.3 7.2540 0.2928
29 6.5 6.6622 0.2805
30 6.7 6.6147 0.2795
31 6.9 6.5007 0.2772
32 7.1 7.0195 0.2880
33 7.3 8.7680 0.3219


==> anc/data/Period_4/Spectra_for_baseline_bin_4.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 4 in period 4 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 80.3532 0.0000
2 1.1 123.0763 0.0000
3 1.3 157.2047 0.0000
4 1.5 182.1299 0.0000
5 1.7 202.5295 0.0000
6 1.9 219.1992 0.0000
7 2.1 232.0832 0.0000
8 2.3 238.1973 0.0000
9 2.5 238.4535 0.0000
10 2.7 232.6781 0.0000
11 2.9 224.2173 0.0000
12 3.1 210.1837 0.0000
13 3.3 196.5362 0.0000
14 3.5 179.8259 0.0000
15 3.7 165.3784 0.0000
16 3.9 150.8819 0.0000
17 4.1 137.0981 0.0000
18 4.3 122.3867 0.0000
19 4.5 108.1446 0.0000
20 4.7 95.0859 0.0000
21 4.9 83.2702 0.0000
22 5.1 71.5754 0.0000
23 5.3 61.0013 0.0000
24 5.5 51.3474 0.0000
25 5.7 42.7518 0.0000
26 5.9 34.4790 0.0000
27 6.1 26.8466 0.0000
28 6.3 20.3160 0.0000
29 6.5 15.0301 0.0000
30 6.7 10.7144 0.0000
31 6.9 7.2618 0.0000
32 7.1 4.5146 0.0000
33 7.3 2.5294 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 4. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 109.1469 0.0000
2 1.1 176.8380 0.0000
3 1.3 238.6841 0.0000
4 1.5 237.1819 0.0000
5 1.7 255.7463 0.0000
6 1.9 294.5708 0.0000
7 2.1 332.0219 0.0000
8 2.3 318.7347 0.0000
9 2.5 346.4064 0.0000
10 2.7 328.0635 0.0000
11 2.9 295.6424 0.0000
12 3.1 275.2071 0.0000
13 3.3 259.7586 0.0000
14 3.5 241.7061 0.0000
15 3.7 209.3945 0.0000
16 3.9 234.3937 0.0000
17 4.1 199.2726 0.0000
18 4.3 182.3162 0.0000
19 4.5 143.0396 0.0000
20 4.7 164.4252 0.0000
21 4.9 136.2683 0.0000
22 5.1 106.4844 0.0000
23 5.3 82.0278 0.0000
24 5.5 73.4127 0.0000
25 5.7 59.5580 0.0000
26 5.9 48.6283 0.0000
27 6.1 39.9609 0.0000
28 6.3 25.4653 0.0000
29 6.5 22.6539 0.0000
30 6.7 10.5762 0.0000
31 6.9 9.5050 0.0000
32 7.1 -2.1968 0.0000
33 7.3 5.5021 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 74.0524 16.6748
2 1.1 90.3687 15.9667
3 1.3 173.6455 18.3735
4 1.5 166.1346 17.7824
5 1.7 161.5774 17.7460
6 1.9 204.7734 18.7296
7 2.1 213.1807 20.0110
8 2.3 244.7201 18.5429
9 2.5 255.2145 18.8686
10 2.7 214.3904 17.8806
11 2.9 218.6044 17.5396
12 3.1 185.2292 16.5896
13 3.3 184.6510 17.2521
14 3.5 138.8397 15.9129
15 3.7 174.4116 16.6066
16 3.9 175.6667 16.3561
17 4.1 148.2407 16.8881
18 4.3 133.6953 18.0918
19 4.5 112.0195 18.2304
20 4.7 136.6716 16.9051
21 4.9 108.3970 15.6314
22 5.1 57.9726 14.0903
23 5.3 67.4831 13.0637
24 5.5 45.6138 12.4042
25 5.7 45.6961 11.8680
26 5.9 26.8895 12.0046
27 6.1 39.9126 10.1079
28 6.3 17.1883 9.8976
29 6.5 16.8013 9.0510
30 6.7 12.3461 8.9172
31 6.9 2.0166 8.6443
32 7.1 -4.8351 8.0337
33 7.3 10.1775 8.1209
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 4 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 26.8591 7.1822
2 1.1 19.5775 6.2206
3 1.3 25.7198 6.5939
4 1.5 25.7844 6.3428
5 1.7 31.3707 6.7099
6 1.9 32.7840 6.7084
7 2.1 53.0023 8.4082
8 2.3 15.2107 4.9135
9 2.5 17.0453 5.2311
10 2.7 23.8454 5.6691
11 2.9 18.5515 4.9086
12 3.1 20.0472 5.0692
13 3.3 31.4523 6.3364
14 3.5 32.7766 6.4618
15 3.7 27.7363 5.9440
16 3.9 25.2161 5.6674
17 4.1 45.4203 7.6036
18 4.3 70.8363 9.4832
19 4.5 83.5800 10.2951
20 4.7 53.0666 8.2127
21 4.9 48.0119 7.8119
22 5.1 50.5892 8.0147
23 5.3 34.1152 6.5848
24 5.5 36.6783 6.8243
25 5.7 30.3421 6.2082
26 5.9 39.2698 7.0556
27 6.1 16.4026 4.5692
28 6.3 26.5832 5.8072
29 6.5 20.1757 5.0691
30 6.7 21.4572 5.2250
31 6.9 24.0345 5.5238
32 7.1 21.5143 5.2250
33 7.3 13.8681 4.2030
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 4 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 124.0885 1.2109
2 1.1 105.0538 1.1141
3 1.3 93.6347 1.0518
4 1.5 83.0810 0.9908
5 1.7 76.0519 0.9479
6 1.9 67.4426 0.8927
7 2.1 62.8170 0.8615
8 2.3 59.0692 0.8354
9 2.5 55.7402 0.8115
10 2.7 48.7642 0.7591
11 2.9 45.8441 0.7360
12 3.1 43.7236 0.7187
13 3.3 40.8967 0.6952
14 3.5 39.3838 0.6822
15 3.7 37.8520 0.6687
16 3.9 34.1172 0.6349
17 4.1 33.3390 0.6277
18 4.3 32.4684 0.6194
19 4.5 30.4006 0.5993
20 4.7 28.2618 0.5779
21 4.9 26.5911 0.5605
22 5.1 25.4382 0.5482
23 5.3 25.4016 0.5478
24 5.5 24.7080 0.5403
25 5.7 25.9618 0.5539
26 5.9 27.8407 0.5736
27 6.1 24.6848 0.5401
28 6.3 20.2284 0.4889
29 6.5 19.0230 0.4741
30 6.7 18.1967 0.4637
31 6.9 17.9489 0.4605
32 7.1 20.3208 0.4900
33 7.3 23.9544 0.5321


==> anc/data/Period_4/Spectra_for_baseline_bin_5.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 5 in period 4 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 49.5917 0.0000
2 1.1 76.3212 0.0000
3 1.3 98.1500 0.0000
4 1.5 113.7717 0.0000
5 1.7 126.7911 0.0000
6 1.9 136.9895 0.0000
7 2.1 144.8414 0.0000
8 2.3 148.7879 0.0000
9 2.5 148.7453 0.0000
10 2.7 145.7847 0.0000
11 2.9 139.2198 0.0000
12 3.1 131.7934 0.0000
13 3.3 122.6674 0.0000
14 3.5 113.3209 0.0000
15 3.7 104.0047 0.0000
16 3.9 94.8682 0.0000
17 4.1 85.1511 0.0000
18 4.3 77.0269 0.0000
19 4.5 67.5509 0.0000
20 4.7 59.6517 0.0000
21 4.9 52.1475 0.0000
22 5.1 44.3919 0.0000
23 5.3 38.4786 0.0000
24 5.5 32.4864 0.0000
25 5.7 26.8292 0.0000
26 5.9 21.7415 0.0000
27 6.1 16.9353 0.0000
28 6.3 12.7313 0.0000
29 6.5 9.4347 0.0000
30 6.7 6.7871 0.0000
31 6.9 4.5605 0.0000
32 7.1 2.8363 0.0000
33 7.3 1.5985 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 4. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 67.3623 0.0000
2 1.1 109.6596 0.0000
3 1.3 149.0214 0.0000
4 1.5 148.1613 0.0000
5 1.7 160.1068 0.0000
6 1.9 184.0933 0.0000
7 2.1 207.2124 0.0000
8 2.3 199.0948 0.0000
9 2.5 216.0854 0.0000
10 2.7 205.5485 0.0000
11 2.9 183.5687 0.0000
12 3.1 172.5656 0.0000
13 3.3 162.1274 0.0000
14 3.5 152.3160 0.0000
15 3.7 131.6859 0.0000
16 3.9 147.3768 0.0000
17 4.1 123.7674 0.0000
18 4.3 114.7449 0.0000
19 4.5 89.3476 0.0000
20 4.7 103.1514 0.0000
21 4.9 85.3373 0.0000
22 5.1 66.0429 0.0000
23 5.3 51.7418 0.0000
24 5.5 46.4467 0.0000
25 5.7 37.3761 0.0000
26 5.9 30.6637 0.0000
27 6.1 25.2080 0.0000
28 6.3 15.9583 0.0000
29 6.5 14.2203 0.0000
30 6.7 6.6996 0.0000
31 6.9 5.9693 0.0000
32 7.1 -1.3801 0.0000
33 7.3 3.4771 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 37.5458 12.3311
2 1.1 106.9972 14.6461
3 1.3 94.1369 14.5617
4 1.5 97.9061 14.8027
5 1.7 108.1147 14.9339
6 1.9 126.2480 15.2561
7 2.1 161.9946 16.8032
8 2.3 131.6306 15.1357
9 2.5 139.0693 15.5341
10 2.7 157.5074 15.2239
11 2.9 137.1674 14.1383
12 3.1 124.5845 14.5716
13 3.3 115.5028 13.6851
14 3.5 128.2964 13.8580
15 3.7 83.6717 12.9952
16 3.9 105.4083 14.5847
17 4.1 94.4095 13.8519
18 4.3 81.3821 14.5995
19 4.5 52.5701 16.9864
20 4.7 73.8106 15.2041
21 4.9 58.8169 14.1820
22 5.1 60.5689 12.4666
23 5.3 36.2955 10.5441
24 5.5 31.9696 9.6518
25 5.7 33.4594 9.2921
26 5.9 42.8987 9.6823
27 6.1 15.4586 9.5796
28 6.3 19.5970 8.8716
29 6.5 14.2993 7.2425
30 6.7 -7.7125 7.4088
31 6.9 12.7525 8.2515
32 7.1 15.9384 7.4477
33 7.3 0.7341 7.3034
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 5 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 5.6946 4.5859
2 1.1 8.4183 4.7556
3 1.3 16.8213 5.6779
4 1.5 23.4385 5.9492
5 1.7 24.4382 5.9480
6 1.9 23.0175 5.6702
7 2.1 30.5208 6.4643
8 2.3 21.0931 5.5276
9 2.5 22.9568 5.8117
10 2.7 13.9931 4.3918
11 2.9 11.1052 3.8022
12 3.1 22.6388 5.3766
13 3.3 16.3027 4.5693
14 3.5 13.7967 4.2032
15 3.7 23.8203 5.5241
16 3.9 33.9582 6.5850
17 4.1 30.3278 6.2082
18 4.3 45.5060 7.6035
19 4.5 92.3935 10.8273
20 4.7 58.2354 8.5948
21 4.9 51.8421 8.1143
22 5.1 31.6093 6.3362
23 5.3 22.7245 5.3765
24 5.5 16.3455 4.5693
25 5.7 12.6152 4.0074
26 5.9 11.3479 3.8018
27 6.1 23.9631 5.5239
28 6.3 17.6270 4.7417
29 6.5 8.7992 3.3529
30 6.7 20.2043 5.0690
31 6.9 16.4169 4.5691
32 7.1 8.8278 3.3529
33 7.3 12.6009 4.0075
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 5 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 86.7595 1.0125
2 1.1 75.5844 0.9450
3 1.3 68.0418 0.8967
4 1.5 61.6554 0.8535
5 1.7 54.4472 0.8021
6 1.9 50.7346 0.7742
7 2.1 47.4845 0.7490
8 2.3 45.2764 0.7314
9 2.5 44.9739 0.7289
10 2.7 40.4995 0.6917
11 2.9 36.7274 0.6587
12 3.1 35.7768 0.6502
13 3.3 34.1945 0.6356
14 3.5 31.9069 0.6139
15 3.7 30.5080 0.6004
16 3.9 29.6335 0.5917
17 4.1 28.2627 0.5779
18 4.3 28.1119 0.5762
19 4.5 26.0364 0.5547
20 4.7 24.9540 0.5430
21 4.9 24.3410 0.5363
22 5.1 22.8217 0.5192
23 5.3 22.9801 0.5211
24 5.5 23.6850 0.5290
25 5.7 23.9254 0.5317
26 5.9 24.7534 0.5408
27 6.1 21.5783 0.5050
28 6.3 18.7760 0.4710
29 6.5 17.9015 0.4599
30 6.7 16.5083 0.4417
31 6.9 17.8306 0.4590
32 7.1 19.2338 0.4767
33 7.3 23.6650 0.5288


==> anc/data/Period_4/Spectra_for_baseline_bin_6.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 6 in period 4 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 22.9935 0.0000
2 1.1 35.2350 0.0000
3 1.3 44.9859 0.0000
4 1.5 51.7831 0.0000
5 1.7 57.3742 0.0000
6 1.9 62.3567 0.0000
7 2.1 65.3000 0.0000
8 2.3 67.6170 0.0000
9 2.5 67.0814 0.0000
10 2.7 65.3079 0.0000
11 2.9 63.5653 0.0000
12 3.1 59.6159 0.0000
13 3.3 55.4369 0.0000
14 3.5 50.6735 0.0000
15 3.7 46.5338 0.0000
16 3.9 42.6563 0.0000
17 4.1 38.4246 0.0000
18 4.3 34.2752 0.0000
19 4.5 30.3860 0.0000
20 4.7 26.5416 0.0000
21 4.9 23.3782 0.0000
22 5.1 20.2037 0.0000
23 5.3 17.1372 0.0000
24 5.5 14.4291 0.0000
25 5.7 11.9407 0.0000
26 5.9 9.6396 0.0000
27 6.1 7.5815 0.0000
28 6.3 5.6799 0.0000
29 6.5 4.2005 0.0000
30 6.7 2.9930 0.0000
31 6.9 2.0262 0.0000
32 7.1 1.2513 0.0000
33 7.3 0.7013 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 4. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 31.2330 0.0000
2 1.1 50.6262 0.0000
3 1.3 68.3022 0.0000
4 1.5 67.4354 0.0000
5 1.7 72.4499 0.0000
6 1.9 83.7980 0.0000
7 2.1 93.4192 0.0000
8 2.3 90.4790 0.0000
9 2.5 97.4505 0.0000
10 2.7 92.0806 0.0000
11 2.9 83.8142 0.0000
12 3.1 78.0589 0.0000
13 3.3 73.2700 0.0000
14 3.5 68.1108 0.0000
15 3.7 58.9189 0.0000
16 3.9 66.2662 0.0000
17 4.1 55.8503 0.0000
18 4.3 51.0589 0.0000
19 4.5 40.1906 0.0000
20 4.7 45.8964 0.0000
21 4.9 38.2574 0.0000
22 5.1 30.0575 0.0000
23 5.3 23.0442 0.0000
24 5.5 20.6296 0.0000
25 5.7 16.6348 0.0000
26 5.9 13.5954 0.0000
27 6.1 11.2850 0.0000
28 6.3 7.1196 0.0000
29 6.5 6.3311 0.0000
30 6.7 2.9544 0.0000
31 6.9 2.6521 0.0000
32 7.1 -0.6089 0.0000
33 7.3 1.5256 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 22.9529 9.5397
2 1.1 38.0389 9.7004
3 1.3 44.2097 9.5840
4 1.5 51.5251 9.8368
5 1.7 55.3168 9.6699
6 1.9 67.8696 11.0048
7 2.1 82.4522 11.5105
8 2.3 66.9034 10.8670
9 2.5 68.2541 10.6243
10 2.7 90.6823 10.5346
11 2.9 68.7418 9.8884
12 3.1 49.0808 9.4444
13 3.3 57.1755 9.5382
14 3.5 55.1713 9.8379
15 3.7 31.3821 8.6825
16 3.9 47.0411 9.8282
17 4.1 36.1093 11.2284
18 4.3 25.8443 12.1134
19 4.5 32.7772 12.5035
20 4.7 26.8684 11.0125
21 4.9 32.6567 11.3964
22 5.1 30.9895 9.3482
23 5.3 11.8860 8.2699
24 5.5 8.5486 6.9104
25 5.7 13.9411 7.0815
26 5.9 2.7979 4.7456
27 6.1 4.4731 5.9107
28 6.3 4.2871 5.8246
29 6.5 -1.1805 5.8428
30 6.7 -3.1837 6.1108
31 6.9 1.5507 4.9704
32 7.1 -5.7427 5.9454
33 7.3 6.5253 6.0775
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 6 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 10.0173 4.7532
2 1.1 8.2002 4.2127
3 1.3 5.7800 3.8122
4 1.5 8.1358 3.8078
5 1.7 6.7861 3.3572
6 1.9 14.7893 4.5717
7 2.1 13.6504 4.3923
8 2.3 14.3893 4.5723
9 2.5 11.6409 4.2068
10 2.7 2.8596 2.1980
11 2.9 7.3322 3.1047
12 3.1 12.4867 4.0077
13 3.3 9.9522 3.5846
14 3.5 13.7968 4.2032
15 3.7 15.0640 4.3900
16 3.9 17.6556 4.7417
17 4.1 35.3967 6.7056
18 4.3 49.3506 7.9139
19 4.5 50.6321 8.0147
20 4.7 37.9312 6.9410
21 4.9 39.2127 7.0557
22 5.1 21.4858 5.2250
23 5.3 21.4429 5.2251
24 5.5 13.9110 4.2030
25 5.7 12.6152 4.0074
26 5.9 5.0118 2.5346
27 6.1 10.0664 3.5844
28 6.3 10.0807 3.5844
29 6.5 12.5866 4.0075
30 6.7 15.1925 4.3898
31 6.9 7.5748 3.1041
32 7.1 15.1925 4.3898
33 7.3 10.0522 3.5844
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 6 in period 4.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 35.0298 0.6434
2 1.1 29.7609 0.5931
3 1.3 27.0103 0.5649
4 1.5 22.3391 0.5139
5 1.7 19.8971 0.4850
6 1.9 17.3411 0.4528
7 2.1 16.8975 0.4469
8 2.3 15.7073 0.4309
9 2.5 15.1051 0.4225
10 2.7 12.4581 0.3837
11 2.9 11.9261 0.3755
12 3.1 11.4325 0.3677
13 3.3 10.8723 0.3585
14 3.5 10.0320 0.3443
15 3.7 9.5540 0.3361
16 3.9 9.3034 0.3316
17 4.1 9.4940 0.3350
18 4.3 8.8052 0.3226
19 4.5 8.5908 0.3186
20 4.7 8.2004 0.3113
21 4.9 8.1306 0.3100
22 5.1 7.5247 0.2981
23 5.3 7.6711 0.3011
24 5.5 7.5405 0.2985
25 5.7 7.4438 0.2966
26 5.9 8.1903 0.3111
27 6.1 7.4604 0.2970
28 6.3 6.6322 0.2800
29 6.5 6.5939 0.2791
30 6.7 5.9912 0.2661
31 6.9 5.8745 0.2635
32 7.1 6.5502 0.2783
33 7.3 7.4225 0.2962


==> anc/data/Period_4/True_baseline_per_baseline_bin.txt <==
#######################################################################################
# PROSPECT Collaboration                                                              #
# Supplemental Material: True baseline distribution for each baseline bin in period 4 #
# Generated on 11/12/2024                                                             #
#######################################################################################
#
# Baseline distribution per baseline bin is presented as a 100x6 matrix
# The 6 columns represent each of the baseline bins.
# The 100 rows correspond to the baseline coverage of the prospect detector [6.94,8.94] m with a bin width of 0.02 m.
#
8.32585e+42 2.39852e+40 0 0 0 0 
9.30252e+42 8.64177e+40 0 0 0 0 
1.02813e+43 1.99672e+41 0 0 0 0 
2.2592e+43 1.21212e+42 0 0 0 0 
1.18485e+43 1.35275e+42 0 0 0 0 
1.17495e+43 2.07405e+42 0 0 0 0 
1.15876e+43 3.17448e+42 0 0 0 0 
1.14095e+43 4.39483e+42 0 0 0 0 
1.06315e+43 5.94752e+42 0 0 0 0 
9.85694e+42 7.66855e+42 0 0 0 0 
1.67715e+43 2.13872e+43 4.47547e+40 0 0 0 
6.76349e+42 1.36557e+43 1.0579e+41 0 0 0 
5.68223e+42 1.57956e+43 2.91302e+41 0 0 0 
4.67187e+42 1.73874e+43 5.9879e+41 0 0 0 
3.70759e+42 1.91873e+43 1.03108e+42 0 0 0 
2.80119e+42 2.03166e+43 1.78163e+42 0 0 0 
3.6236e+42 4.2161e+43 7.07249e+42 0 0 0 
1.01069e+42 2.09652e+43 5.98752e+42 0 0 0 
6.68412e+41 2.01398e+43 7.94777e+42 0 0 0 
4.00625e+41 1.90068e+43 1.05267e+43 4.40537e+39 0 0 
2.18849e+41 1.74708e+43 1.31589e+43 1.82818e+40 0 0 
1.11333e+41 1.55326e+43 1.59455e+43 7.27528e+40 0 0 
5.68948e+40 1.34366e+43 1.89726e+43 1.962e+41 0 0 
3.67538e+40 2.07289e+43 4.5612e+43 1.34898e+42 0 0 
4.0374e+39 7.4569e+42 2.62394e+43 1.61565e+42 0 0 
0 5.82322e+42 2.82002e+43 2.7524e+42 0 0 
0 4.32975e+42 2.9377e+43 4.18303e+42 0 0 
0 3.11391e+42 2.96524e+43 5.9697e+42 0 0 
0 2.15183e+42 2.9202e+43 8.18396e+42 0 0 
0 2.21457e+42 5.51754e+43 2.44675e+43 0 0 
0 4.7884e+41 2.46387e+43 1.69154e+43 0 0 
0 2.3526e+41 2.20691e+43 2.02692e+43 7.32572e+39 0 
0 1.07833e+41 1.92105e+43 2.36019e+43 2.93643e+40 0 
0 4.72941e+40 1.62366e+43 2.69127e+43 8.37341e+40 0 
0 1.08167e+40 1.32605e+43 3.02746e+43 1.84933e+41 0 
0 2.26143e+39 1.86584e+43 6.8009e+43 1.23289e+42 0 
0 0 6.07412e+42 3.68296e+43 1.3671e+42 0 
0 0 4.26458e+42 3.77183e+43 2.07877e+42 0 
0 0 2.91825e+42 3.78761e+43 3.11607e+42 0 
0 0 1.81833e+42 3.75434e+43 4.48331e+42 0 
0 0 1.11316e+42 3.59691e+43 6.08639e+42 0 
0 0 5.79834e+41 3.37857e+43 7.99135e+42 0 
0 0 4.27604e+41 6.02648e+43 2.24426e+43 8.47425e+39 
0 0 4.71889e+40 2.54712e+43 1.47824e+43 2.38239e+40 
0 0 1.28613e+40 2.21443e+43 1.72721e+43 6.90997e+40 
0 0 2.78263e+39 1.88548e+43 1.95387e+43 1.53605e+41 
0 0 0 1.5882e+43 2.17647e+43 3.27493e+41 
0 0 0 1.27912e+43 2.32969e+43 5.31089e+41 
0 0 0 1.8157e+43 5.00114e+43 2.3713e+42 
0 0 0 6.00712e+42 2.51925e+43 2.12636e+42 
0 0 0 4.19254e+42 2.50324e+43 2.91186e+42 
0 0 0 2.87308e+42 2.40769e+43 3.74708e+42 
0 0 0 1.81714e+42 2.2316e+43 4.76291e+42 
0 0 0 1.17283e+42 2.05814e+43 5.79959e+42 
0 0 0 1.00593e+42 3.45001e+43 1.49816e+43 
0 0 0 1.50633e+41 1.35306e+43 9.09097e+42 
0 0 0 5.73466e+40 1.12744e+43 9.86108e+42 
0 0 0 2.13225e+40 8.99165e+42 1.0677e+43 
0 0 0 3.29805e+39 7.08829e+42 1.10835e+43 
0 0 0 4.77716e+38 5.31691e+42 1.13098e+43 
0 0 0 0 3.74498e+42 1.13633e+43 
0 0 0 0 4.50901e+42 2.16123e+43 
0 0 0 0 1.13205e+42 9.73479e+42 
0 0 0 0 6.47848e+41 8.91733e+42 
0 0 0 0 3.39781e+41 7.88655e+42 
0 0 0 0 1.61169e+41 6.89152e+42 
0 0 0 0 7.52828e+40 5.8798e+42 
0 0 0 0 3.1229e+40 8.67623e+42 
0 0 0 0 3.58476e+39 3.10491e+42 
0 0 0 0 0 2.4019e+42 
0 0 0 0 0 1.75849e+42 
0 0 0 0 0 1.2791e+42 
0 0 0 0 0 8.7921e+41 
0 0 0 0 0 9.98565e+41 
0 0 0 0 0 2.29521e+41 
0 0 0 0 0 1.27623e+41 
0 0 0 0 0 5.81395e+40 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 


==> anc/data/Period_5/Detector_Response_Baseline_1.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 1 in period 5 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 1 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0274134 0.0655484 0.0969174 0.120997 0.154375 0.174643 0.13258 0.0832833 0.0603622 0.0336676 0.0117777 0.0040735 0.0035197 0.00312377 0.00315746 0.00271698 0.00206531 0.00202586 0.00225496 0.00177179 0.00147196 0.00165889 0.00136753 0.00129151 0.00151572 0.00105544 0.00108802 0.00136079 0.000872355 0.0010269 0.000913548 0.00114935 0.000817356 0.000934035 0.000482421 0.00088462 0.000641328 0.000671109 0.000573884 0.000580273 0.000544583 0.000629452 0.000612244 0.00051828 0.000755869 0.00075557 0.000419095 0.000457126 0.000399733 0.000521215 0.000752041 0.000453217 0.00071859 0.000479583 0.000458247 0.000490627 0.000455188 0.000556676 0.000549141 0.000367615 0.000393366 0.000543514 0.000733824 0.000421607 0.000425566 0.000340578 0.000300558 0.000706979 0.000402342 0.0005471 0.000602342 0.000398239 0.000518786 0.000365559 0.000420718 0.000575027 0.000362839 0.000361972 0.0003555 0.000149894 0.000426734 0.000387976 
0.000399274 0.00442601 0.02684 0.0703989 0.10402 0.12576 0.152646 0.171652 0.132107 0.0820564 0.056468 0.0319401 0.0106909 0.00496727 0.00392286 0.00346161 0.00274923 0.00267851 0.00255745 0.0020196 0.00201937 0.00190097 0.00162548 0.00173684 0.00173682 0.00157159 0.00156917 0.0018673 0.00109865 0.00101662 0.000938538 0.00120892 0.000973443 0.000982637 0.00114113 0.00123823 0.000990327 0.00107693 0.000792088 0.000755628 0.00095933 0.000642001 0.00103971 0.000941184 0.000510243 0.000752908 0.000615046 0.000757384 0.000695992 0.000609246 0.000586867 0.000484022 0.000574989 0.000660929 0.000671565 0.000425649 0.000614757 0.000793002 0.000690352 0.000603329 0.000691144 0.000555726 0.000606228 0.000566761 0.000518713 0.000340951 0.000666716 0.000388554 0.000446985 0.000480726 0.000393485 0.000421814 0.000785228 0.000582427 0.00041831 0.000388554 0.000606311 0.000391019 0.000516739 0.000390011 0.000552057 0.000179278 
0 3.34871e-05 0.000392654 0.0056928 0.0301905 0.0746959 0.107185 0.124718 0.155964 0.167056 0.12164 0.0807808 0.0570177 0.0308101 0.0128731 0.00533818 0.00421887 0.00288909 0.00316869 0.00262819 0.00276722 0.00269553 0.00221341 0.00192157 0.0017821 0.00127729 0.00151202 0.00166849 0.00129975 0.000916613 0.0011139 0.00120419 0.00131945 0.00152586 0.000772219 0.00102284 0.000723524 0.00102526 0.000793808 0.000929757 0.000919176 0.000692839 0.000694297 0.000640941 0.000938755 0.000685039 0.000502743 0.000757602 0.000751741 0.000641689 0.0006127 0.000604254 0.000650688 0.000690688 0.000454324 0.000898445 0.000688306 0.000606998 0.00064952 0.000729877 0.00057316 0.000790752 0.000636553 0.000726859 0.00038658 0.000546991 0.000602125 0.000682371 0.000600548 0.000753126 0.000429043 0.000392477 0.000609743 0.000481123 0.000660556 0.000452665 0.00066454 0.000636993 0.000391334 0.000539927 0.000547498 0.000332469 
0 0 0 0 0.000614492 0.00628931 0.0328348 0.0742327 0.105129 0.125218 0.157565 0.160902 0.120083 0.081919 0.0541484 0.0303552 0.0110896 0.00517945 0.00425739 0.0039878 0.00377613 0.00282553 0.00275627 0.00255439 0.00238194 0.00175763 0.0020751 0.00194258 0.00172721 0.00134095 0.00130181 0.00126829 0.00154448 0.00119232 0.00125498 0.0010306 0.00106633 0.00103091 0.000758154 0.00111612 0.000763339 0.000950534 0.00104913 0.000723438 0.00113489 0.000834814 0.000908937 0.000456707 0.000716797 0.000853816 0.00074381 0.000774653 0.00102112 0.0005799 0.000583316 0.000761152 0.000606601 0.00093907 0.000794639 0.000554583 0.000565039 0.000828126 0.000917361 0.000543199 0.000580273 0.000569011 0.000389696 0.000309159 0.000697511 0.000546847 0.000624023 0.000209096 0.00042476 0.000639654 0.000522156 0.000450138 0.000449765 0.000421643 0.000421778 0.000538701 0.000481496 0.000269164 
0 0 0 2.90474e-05 0 8.90551e-05 0.000801556 0.00909267 0.0359912 0.0778216 0.107987 0.126475 0.157617 0.152969 0.115975 0.0781241 0.0543868 0.0282153 0.0117002 0.00585357 0.00447773 0.00349151 0.0035144 0.00350729 0.0029003 0.00279633 0.0023605 0.00223046 0.0017497 0.00193523 0.00166405 0.00149061 0.00190927 0.00128373 0.0017398 0.00133914 0.000927456 0.00127748 0.00130124 0.00090598 0.00116062 0.00134449 0.000958801 0.000794675 0.00127422 0.000719225 0.000895737 0.00103314 0.000759007 0.000633913 0.000756003 0.000737133 0.000796768 0.000756144 0.00091008 0.000667812 0.000523898 0.000842264 0.000755255 0.000725101 0.000549276 0.00048317 0.000931369 0.000709723 0.000855948 0.000718278 0.000477981 0.000481966 0.000428491 0.000600032 0.000629932 0.000480353 0.000549431 0.000663239 0.000433085 0.000691025 0.00054403 0.00051828 0.000449765 0.000591511 0.000725633 0.000388554 
0 0 0 3.34871e-05 2.98176e-05 0 0 6.69741e-05 0.00128563 0.00878472 0.0366911 0.0754589 0.104005 0.12662 0.151875 0.149785 0.114779 0.0775313 0.0504233 0.0277134 0.0110094 0.00544203 0.00426759 0.0043704 0.00328409 0.00339544 0.00291674 0.00258457 0.00241305 0.0020343 0.00212542 0.00201207 0.00162371 0.0014856 0.00128165 0.00143737 0.00127885 0.00112466 0.00130111 0.00096952 0.00106914 0.00123467 0.000898781 0.00109238 0.000983877 0.00101431 0.000877243 0.00121368 0.000801424 0.000735076 0.00120271 0.00110661 0.000935028 0.000730998 0.000633892 0.000575662 0.00070041 0.000542862 0.000825128 0.000792111 0.000673456 0.00082258 0.000612302 0.000604963 0.000787202 0.000602834 0.000514765 0.000726641 0.000843482 0.000823986 0.000966263 0.000565051 0.000535979 0.000515789 0.00047672 0.000581223 0.000449368 0.000469002 0.000509519 0.000455781 0.000392513 0.000402679 
2.90474e-05 3.13941e-05 5.80948e-05 0 5.76611e-05 6.33046e-05 0 5.76611e-05 3.13941e-05 0.000127416 0.00147539 0.0121228 0.0399388 0.0772047 0.105599 0.127905 0.152854 0.146281 0.107866 0.0726586 0.0481522 0.0275175 0.0111855 0.00562059 0.00514637 0.00413084 0.00376882 0.00401687 0.00297395 0.00305315 0.00258137 0.00204866 0.00206339 0.00170798 0.00154819 0.00203757 0.00140815 0.00141035 0.00128966 0.00167863 0.00130273 0.00115939 0.00135764 0.00139004 0.00101715 0.00128797 0.00107998 0.00132852 0.000705052 0.000990556 0.000948419 0.000986202 0.00112982 0.000791699 0.000820078 0.000721649 0.000858243 0.00104847 0.000612954 0.00067987 0.000888806 0.000822745 0.00103044 0.00070083 0.000783435 0.000677089 0.000817499 0.000660639 0.000725076 0.000808293 0.000727411 0.000512321 0.000507029 0.000731515 0.000692937 0.00035899 0.000579527 0.000543633 0.000511866 0.000376531 0.000566603 0.000600585 
0 0 0 0 0 0 0 0 0 0 3.34871e-05 0.000126982 0.00200526 0.013107 0.0430663 0.0803883 0.105337 0.129604 0.150802 0.139079 0.1024 0.0711531 0.0465337 0.0253793 0.0102682 0.00628496 0.00484863 0.00438165 0.0037986 0.0028491 0.0035358 0.00220231 0.00277759 0.00218542 0.00233877 0.00202467 0.00174731 0.0020849 0.00180343 0.00146588 0.00132739 0.00123044 0.0017107 0.00132004 0.00143783 0.000968382 0.00107924 0.000833633 0.000821495 0.000824022 0.000796335 0.000889927 0.00107247 0.000999884 0.00100492 0.000647763 0.000673539 0.000785084 0.000683212 0.00104049 0.000640485 0.000972579 0.000647173 0.000758096 0.000629281 0.00080767 0.000840603 0.000861815 0.000904812 0.00058233 0.00072155 0.000697257 0.00058529 0.000750454 0.000666139 0.000604074 0.00063922 0.000430067 0.000570902 0.000704416 0.00055309 0.000669472 
0 0 0 0 0 0 0 0 0 0 0 0 0 0.000121219 0.00317946 0.0166975 0.0430718 0.0807862 0.106393 0.12964 0.148842 0.137799 0.102509 0.0703277 0.0439107 0.0251627 0.0119309 0.00685308 0.00507566 0.00461491 0.00376148 0.00294427 0.00320658 0.00305534 0.00341819 0.00220045 0.00221197 0.00229653 0.00139762 0.00169806 0.00155045 0.00157755 0.00163938 0.00146371 0.00120781 0.000990794 0.000935963 0.00114668 0.00126038 0.000947298 0.00114629 0.000985876 0.000941654 0.00111252 0.00061288 0.000709177 0.000672769 0.000965529 0.000885534 0.000668702 0.000796478 0.00076417 0.000858157 0.000790752 0.000552319 0.000824457 0.00070426 0.000635297 0.000615615 0.000730167 0.000805179 0.000788974 0.000866369 0.000684056 0.000303458 0.000456671 0.000599681 0.000704933 0.000549276 0.000652447 0.000609464 0.000689134 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000375871 0.00429793 0.0187078 0.0490054 0.0852412 0.11251 0.130127 0.147746 0.1311 0.0997944 0.0672661 0.0448576 0.0237295 0.0111745 0.00567004 0.00413906 0.00495556 0.00376505 0.00336054 0.00278844 0.00273537 0.00250386 0.00231927 0.00166629 0.00229288 0.00194683 0.00177056 0.00203805 0.00121242 0.00161741 0.0014026 0.00147305 0.00133873 0.000916276 0.00099868 0.000822659 0.00126996 0.00111836 0.00112481 0.00131446 0.00106678 0.00107392 0.000862202 0.0010375 0.000875429 0.000728648 0.000791006 0.000918312 0.000544185 0.000539685 0.000854057 0.00084833 0.00067371 0.00073564 0.000796768 0.000903645 0.000758707 0.000662903 0.000748132 0.000527195 0.000736327 0.000702757 0.000571573 0.00070456 0.000886196 0.000482855 0.000691904 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00038049 0.00424984 0.0188913 0.0507249 0.082147 0.107659 0.128554 0.13924 0.125699 0.0932315 0.0658084 0.0409685 0.022693 0.0103985 0.00689738 0.00526203 0.00473542 0.00372521 0.00403485 0.00358797 0.00310194 0.00262824 0.00244582 0.00215613 0.00232366 0.00177724 0.00202615 0.00182996 0.00166119 0.00151853 0.00128252 0.0014378 0.00113948 0.000939561 0.0014603 0.00153692 0.00112602 0.00107584 0.00109062 0.000834872 0.00136562 0.00112944 0.000858447 0.000987116 0.00104735 0.000785998 0.000873293 0.0010786 0.000727964 0.000756434 0.000693289 0.000673166 0.000829665 0.000698265 0.000521179 0.000775576 0.000801134 0.000539963 0.000484116 0.000479702 0.000888629 0.000913175 0.00097447 0.000880721 0.000448934 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.12116e-05 0.000685594 0.00589986 0.0201914 0.0542736 0.0835586 0.104216 0.130321 0.139224 0.123611 0.0928751 0.0608807 0.040924 0.0220551 0.011861 0.00632066 0.00502943 0.00446084 0.00416031 0.00391103 0.00349341 0.0031811 0.00269592 0.00244002 0.0021867 0.00211747 0.00180988 0.00149768 0.00191125 0.00207042 0.00158971 0.00174605 0.00134156 0.00110694 0.00128795 0.00128066 0.00120753 0.0012358 0.00110259 0.00131185 0.000761115 0.000945675 0.000679928 0.000995367 0.000859871 0.000931944 0.000879832 0.00109472 0.000756122 0.00070148 0.000729504 0.000500964 0.00083881 0.0008874 0.000821025 0.000633204 0.000574654 0.000663889 0.000821893 0.000664323 0.000566291 0.000704163 0.000673658 0.00058558 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.13941e-05 0.000888973 0.00641864 0.0219786 0.0537495 0.0832198 0.10737 0.127304 0.135896 0.118107 0.0897673 0.0610855 0.0383733 0.0227348 0.0115149 0.00657764 0.00543255 0.0046496 0.00393149 0.00370511 0.00349612 0.00305719 0.00282767 0.0022618 0.00250072 0.00281143 0.00207788 0.00196037 0.00167572 0.00163975 0.00142487 0.00119899 0.00102285 0.00136359 0.00120035 0.00135469 0.0013053 0.00121857 0.00115406 0.00105917 0.00120542 0.00100287 0.000978593 0.00133293 0.00105017 0.00105137 0.000972676 0.000877424 0.000729794 0.00080719 0.000688736 0.000825189 0.00077777 0.000383619 0.000520818 0.000820316 0.000700927 0.000816922 0.000634108 0.000923497 0.000988292 0.000913921 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000120883 0.00144417 0.00837906 0.0262366 0.0547855 0.0856465 0.107485 0.127277 0.131092 0.113789 0.0881582 0.0621889 0.0354059 0.0193791 0.0113158 0.00710546 0.00519534 0.00412021 0.00409275 0.00375154 0.00357193 0.00322566 0.00311702 0.00247953 0.00250836 0.0018877 0.00213547 0.00222646 0.00172263 0.0017658 0.00168839 0.00137683 0.00136012 0.00185922 0.00159053 0.00131814 0.00152694 0.000919057 0.00129284 0.000765349 0.000936264 0.00114958 0.00104233 0.000958994 0.00106327 0.000992881 0.00104912 0.00079726 0.000789512 0.00110992 0.00111373 0.000755878 0.00101005 0.000803976 0.000602498 0.000336945 0.00101121 0.000574654 0.000819717 0.000890092 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000240294 0.00222819 0.00912359 0.0278862 0.0562585 0.0878862 0.110989 0.12555 0.130273 0.113664 0.0888193 0.0592357 0.0376071 0.0205968 0.0109229 0.00687926 0.00627847 0.00475528 0.00381679 0.0033851 0.00335029 0.00306464 0.00295308 0.00294196 0.00238923 0.00227345 0.00241631 0.00205597 0.00189367 0.00134296 0.00152152 0.00134287 0.00143892 0.00115496 0.00126319 0.00121188 0.0014774 0.00103465 0.00107886 0.00106814 0.00101009 0.00103523 0.00112738 0.0010642 0.00113459 0.000959357 0.000578912 0.000851985 0.000939561 0.00104259 0.000691733 0.000600896 0.000710044 0.00100414 0.00054432 0.000728362 0.000727387 0.000575977 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.90474e-05 0.000100461 0.00243036 0.0109635 0.0300563 0.0599375 0.0850546 0.105202 0.123902 0.125748 0.108758 0.0832033 0.05581 0.0356045 0.0190692 0.0118501 0.00777791 0.0054234 0.00443003 0.00430299 0.00400145 0.00387828 0.00331144 0.0023307 0.00264727 0.0027055 0.00236291 0.00169088 0.00198271 0.00251046 0.00144837 0.0014071 0.00168752 0.00174476 0.00138075 0.00118696 0.000907516 0.00136872 0.00124505 0.00127714 0.00112079 0.000970583 0.0012446 0.000722342 0.000949163 0.00112115 0.000624649 0.00116686 0.000934533 0.000797166 0.0010086 0.00080804 0.000710936 0.000852988 0.000664996 0.000963026 0.00073475 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000212368 0.0028257 0.0122877 0.0311313 0.0599072 0.085018 0.107328 0.123806 0.12512 0.107283 0.0824112 0.0560841 0.0357448 0.0206863 0.0111488 0.00725419 0.00604665 0.00451377 0.00402815 0.00396873 0.00377242 0.00279558 0.00354879 0.00236216 0.00291852 0.00279699 0.00162936 0.00208763 0.00182612 0.00150945 0.0016581 0.00134346 0.00178492 0.00125094 0.00130814 0.00143311 0.0012358 0.00110212 0.00143053 0.0011839 0.000797813 0.00137078 0.00116809 0.000798485 0.00144865 0.00102599 0.00119635 0.000948477 0.000940787 0.00079144 0.000834778 0.000664516 0.00058357 0.000612244 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.13941e-05 0.000396494 0.00311683 0.0131228 0.035762 0.0620664 0.0877459 0.10963 0.120834 0.124026 0.104526 0.0762514 0.0529139 0.0337815 0.0209941 0.0110439 0.00814776 0.00656706 0.00479143 0.00480762 0.00403627 0.00329574 0.00299706 0.00258325 0.00296167 0.00206614 0.00238815 0.00219956 0.00177262 0.00222923 0.00158748 0.00203327 0.00168592 0.00134016 0.00142573 0.00111791 0.00130284 0.00121041 0.00111803 0.000929079 0.00157657 0.000865801 0.00125726 0.00110015 0.00108187 0.0010563 0.0010522 0.00115969 0.000678268 0.00117265 0.00107285 0.000787141 0.00073889 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.86137e-05 0.000786165 0.00430379 0.0144914 0.0355413 0.0620863 0.0882325 0.107945 0.117975 0.117432 0.0964628 0.0763902 0.0517205 0.0308565 0.0184125 0.0122515 0.00750656 0.00575253 0.00575215 0.00450943 0.00378213 0.00303134 0.00321644 0.00285295 0.00345783 0.00259966 0.00182386 0.0021648 0.00177717 0.00202872 0.00187765 0.00171857 0.00188867 0.00150355 0.00136748 0.00104724 0.00141059 0.00121324 0.00115949 0.00109888 0.00135152 0.00148778 0.00103164 0.00124936 0.000953386 0.00116847 0.000715052 0.000955542 0.00112536 0.00106782 0.00076861 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.48811e-05 0.000901488 0.00431654 0.014886 0.0356242 0.0643877 0.0853139 0.10845 0.115597 0.115497 0.0970544 0.0724735 0.0493991 0.0316986 0.0182262 0.0108893 0.00774883 0.00591467 0.0052821 0.0048901 0.00382606 0.0034106 0.00346732 0.00232247 0.00285004 0.00221387 0.00213063 0.00200436 0.00217218 0.00175081 0.00179936 0.00168534 0.00191095 0.0016734 0.00140342 0.00174611 0.00112476 0.00119058 0.0010117 0.00125355 0.00101017 0.00116382 0.0014332 0.000914797 0.00116533 0.000940801 0.000944352 0.000959052 0.000814117 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000179397 0.00140203 0.00483369 0.0177692 0.0382532 0.062947 0.088103 0.107971 0.114293 0.110483 0.0933973 0.0696097 0.048642 0.0303124 0.0196151 0.011674 0.0074659 0.00677582 0.00573496 0.00428002 0.00433875 0.00340055 0.00367937 0.00305121 0.00271197 0.0022985 0.00270431 0.00252063 0.00201561 0.00162582 0.0017062 0.00167147 0.00161893 0.00145877 0.00136177 0.00139761 0.00139689 0.00122455 0.00138363 0.00160128 0.00113063 0.00118143 0.00108158 0.00101871 0.00108622 0.00107309 0.00109664 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000215231 0.00136721 0.00628854 0.0184168 0.0404587 0.0645425 0.085975 0.105806 0.116758 0.110729 0.0932484 0.067499 0.048247 0.0294379 0.0179392 0.0126441 0.0085277 0.00578624 0.00534401 0.00489457 0.00388009 0.00398809 0.00316125 0.00273297 0.00269331 0.00258296 0.00229494 0.00196189 0.00224513 0.00185137 0.00156531 0.00202934 0.00136345 0.00170467 0.00153601 0.00123591 0.00139099 0.00135212 0.00147289 0.00141495 0.00126725 0.00137647 0.00122902 0.00117334 0.00139264 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34871e-05 0 2.86137e-05 0.000250294 0.00149302 0.00605131 0.0195774 0.0392713 0.0634435 0.0896005 0.10676 0.115377 0.107686 0.0900212 0.0660957 0.046443 0.0299844 0.0178187 0.0119846 0.00806759 0.00605779 0.00547786 0.00439991 0.00471745 0.00332592 0.0032054 0.00351484 0.00275057 0.00251803 0.0021945 0.00197845 0.00202766 0.00119556 0.00201875 0.00171498 0.00196454 0.00158702 0.000917 0.00145168 0.00164092 0.0013151 0.00125114 0.00128588 0.00145341 0.00138765 0.00136698 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000376051 0.00163613 0.00732968 0.0200661 0.0401415 0.065604 0.0876101 0.103497 0.109585 0.106215 0.084843 0.0653815 0.0463066 0.028123 0.0188124 0.0128101 0.00813051 0.00657927 0.00574514 0.00533028 0.00403912 0.00324936 0.00327606 0.00304102 0.00294652 0.00208685 0.0028202 0.002007 0.00202504 0.00210101 0.00174995 0.00148832 0.0015773 0.00192359 0.00130236 0.00153511 0.00149929 0.00151367 0.00141099 0.00117261 0.00133855 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000270029 0.00212723 0.00718014 0.021852 0.0416849 0.0642231 0.0879445 0.103721 0.10818 0.101463 0.0868286 0.0652946 0.0460649 0.0298821 0.0176205 0.0116961 0.00725544 0.00624635 0.00576998 0.00438341 0.00434144 0.00375386 0.00303308 0.00329944 0.00293994 0.0024118 0.00230979 0.00209649 0.00214413 0.00172399 0.00169388 0.00161505 0.00152279 0.00139861 0.00144286 0.00129239 0.00131761 0.00124897 0.00181601 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.25345e-05 0.000146716 0.00304397 0.00826209 0.0240191 0.0445262 0.0646933 0.0865902 0.101589 0.105118 0.0996835 0.0822675 0.0628137 0.042497 0.0270907 0.0168611 0.0115827 0.00888123 0.00686227 0.00572391 0.00505217 0.00419355 0.00350462 0.00351918 0.00295559 0.00278933 0.00272169 0.00211881 0.00170925 0.00224273 0.00190086 0.00214973 0.00206672 0.00146334 0.00148687 0.00158543 0.0015885 0.00166994 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.90474e-05 3.34871e-05 0.000677158 0.00270869 0.0100722 0.0237167 0.043462 0.0661873 0.0883837 0.0990623 0.100837 0.0959518 0.0801869 0.0636525 0.0424595 0.0284658 0.0182157 0.0116755 0.00823504 0.0061583 0.00630139 0.00453824 0.00471976 0.00388398 0.00316669 0.00353214 0.00297438 0.00305076 0.00256797 0.00186868 0.00227987 0.00193234 0.00188488 0.00166789 0.00199566 0.00156254 0.00146841 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000123746 0.000713561 0.00311039 0.010501 0.0239397 0.0444194 0.0668476 0.0875391 0.0995786 0.102235 0.097741 0.0793991 0.057219 0.0409264 0.0267275 0.0176005 0.012401 0.00859135 0.00643351 0.00516006 0.00529055 0.00452074 0.00343821 0.00333426 0.00330867 0.003049 0.00291095 0.00244878 0.00252706 0.00228455 0.0019805 0.00194885 0.00171835 0.00191974 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34871e-05 6.48811e-05 0.000724245 0.00392552 0.0115141 0.0265104 0.0451029 0.0658367 0.0844324 0.100196 0.0998857 0.0936552 0.0767714 0.0585066 0.0394542 0.027552 0.0173247 0.011776 0.00855205 0.00686806 0.00572746 0.0053618 0.00494227 0.00373211 0.00396389 0.00307086 0.00314758 0.0031554 0.00249668 0.00205939 0.00257103 0.00205942 0.0023029 
0 0 0 0 0 0 0 0 0 0 0 0 0 2.90474e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.13941e-05 0.000338894 0.00114324 0.00411467 0.0114594 0.0271775 0.0454118 0.0661803 0.0792504 0.098055 0.101449 0.0922629 0.0750636 0.0582786 0.0396715 0.0273256 0.0176129 0.0116863 0.00835745 0.0060911 0.00539642 0.00530236 0.00396178 0.00346786 0.00368854 0.0026915 0.00275941 0.00319533 0.00224627 0.002381 0.00214736 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8.74786e-05 0.000253255 0.00151957 0.00402087 0.0132543 0.026153 0.0455407 0.0636146 0.0858027 0.096066 0.0967492 0.0890716 0.0727719 0.0561721 0.0378921 0.0266462 0.0167246 0.0117979 0.0080429 0.00779638 0.00583181 0.00556304 0.00461566 0.00362883 0.00384828 0.00346448 0.00288543 0.00267722 0.00223636 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.12116e-05 0.00040346 0.00182436 0.00519556 0.012433 0.0274712 0.0444634 0.0690328 0.0825068 0.0975176 0.09559 0.0874937 0.0714603 0.0555664 0.0395723 0.0267917 0.0166935 0.0113039 0.00801308 0.00672413 0.00614343 0.00496127 0.00525128 0.00430376 0.00372506 0.00332965 0.00298583 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000123312 0.000288655 0.00161599 0.00464554 0.0149644 0.0267178 0.0458196 0.065475 0.0843159 0.0918971 0.0942836 0.0827196 0.0691193 0.0542666 0.0367619 0.0252683 0.016832 0.0110396 0.00961076 0.00731779 0.00621079 0.00513961 0.004709 0.00374695 0.00375447 


==> anc/data/Period_5/Detector_Response_Baseline_2.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 2 in period 5 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 2 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0744876 0.173473 0.245525 0.269245 0.310323 0.313848 0.229842 0.13651 0.087163 0.0480157 0.0171806 0.00782866 0.00641539 0.00529884 0.00501073 0.00432509 0.00439675 0.00363309 0.00306893 0.00299531 0.00257985 0.00196599 0.00239418 0.00206806 0.0022518 0.00204276 0.00189333 0.00164891 0.00187667 0.00156817 0.0014246 0.00165008 0.00135734 0.00148323 0.00117788 0.00126103 0.000947385 0.00129312 0.00126673 0.000994722 0.00119645 0.000722806 0.00124945 0.00104645 0.000859391 0.000754923 0.000979175 0.00101802 0.000591844 0.000687892 0.000716263 0.000586182 0.000950511 0.000770885 0.00051789 0.000908562 0.000776014 0.000746875 0.000966212 0.000900137 0.000896852 0.000758086 0.000802683 0.000859534 0.00085806 0.000591611 0.000591046 0.000747145 0.000791505 0.000597348 0.00070047 0.000647596 0.000730914 0.000680044 0.00065128 0.000388579 0.00058044 0.000638894 0.000556 0.000400648 0.000583246 0.000547915 
0.00116695 0.0148884 0.0809954 0.197801 0.28005 0.291808 0.308349 0.305372 0.221549 0.135125 0.086837 0.0470997 0.0183578 0.00815944 0.00785786 0.00616924 0.00534617 0.00473842 0.00421911 0.00435624 0.00388968 0.00266687 0.00300127 0.00284748 0.00263877 0.00222693 0.00234041 0.00223331 0.00203916 0.00209803 0.0013661 0.00133139 0.00159781 0.00137466 0.00139541 0.0012892 0.00132474 0.00157007 0.0010631 0.00127104 0.00107881 0.00110971 0.00111433 0.000860489 0.00111123 0.00117666 0.000842112 0.00119466 0.000947939 0.00106968 0.000918468 0.000738748 0.00113075 0.000959135 0.000731 0.000556222 0.000712661 0.000649504 0.00065305 0.000823204 0.000898593 0.000883903 0.000662908 0.000807584 0.000818378 0.000831868 0.000903754 0.000712564 0.000839298 0.000810727 0.000640876 0.000644794 0.000895485 0.000658405 0.000835112 0.00070472 0.0005847 0.000676708 0.000678415 0.000669474 0.000403063 0.000402577 
0 0 0.00195438 0.0158843 0.0901238 0.214691 0.280658 0.288854 0.306978 0.299166 0.216451 0.127847 0.0805748 0.046341 0.0193361 0.00852107 0.0081118 0.00685471 0.00589369 0.00577016 0.00567643 0.00410663 0.00428813 0.00389389 0.00284704 0.00286807 0.00275473 0.00246032 0.00181602 0.00223854 0.00227862 0.00200847 0.00181537 0.00157413 0.00175867 0.00173932 0.00132727 0.00164566 0.00147553 0.00131276 0.00136082 0.00114879 0.00148201 0.00117333 0.00141779 0.00136035 0.00113369 0.00106466 0.0013622 0.00138081 0.000874491 0.000986164 0.000989697 0.00104323 0.000952906 0.00124507 0.000897683 0.00113847 0.000985921 0.00079375 0.00105265 0.000712582 0.000748483 0.000803752 0.000798951 0.000582404 0.00104003 0.000603741 0.000527186 0.000893765 0.000740681 0.000739692 0.000650721 0.000666356 0.000819492 0.00074436 0.000679083 0.000653053 0.000554505 0.000833985 0.000609729 0.000669065 
0 0 0 3.31172e-05 0.00164046 0.0235186 0.0981543 0.214182 0.283836 0.292257 0.311365 0.290614 0.208191 0.12975 0.0797083 0.0433697 0.0182122 0.00975831 0.00741102 0.00712317 0.00611761 0.00548806 0.00496876 0.00435634 0.00381954 0.00355557 0.00332684 0.00308501 0.00304708 0.00238378 0.00208952 0.00223988 0.00198377 0.00206473 0.00197322 0.00203231 0.00174692 0.00215335 0.00180908 0.00142832 0.00154761 0.000957268 0.00121721 0.00141891 0.00144462 0.00155797 0.00122401 0.00163867 0.00129374 0.00153819 0.00104694 0.0011043 0.00117417 0.00102041 0.00111775 0.00101422 0.000928691 0.000862704 0.000824305 0.0011564 0.000776083 0.00116197 0.00120093 0.000976152 0.000770152 0.00101769 0.000932092 0.000934935 0.00067802 0.00105078 0.000714978 0.000887999 0.000703075 0.000799711 0.00105394 0.000553236 0.00104212 0.000678494 0.000584417 0.000816076 0.000455117 0.000766184 
0 3.09614e-05 3.09431e-05 0 3.09431e-05 9.93643e-05 0.00218151 0.0265507 0.106095 0.215539 0.272264 0.292926 0.305998 0.280093 0.198975 0.12817 0.0805613 0.0425536 0.0185063 0.0100629 0.00766202 0.00710176 0.00624871 0.00496725 0.00553421 0.00511655 0.00380248 0.00366051 0.00350748 0.00310837 0.00289582 0.00293527 0.00269008 0.00245089 0.00221307 0.00235329 0.00238185 0.00201943 0.00186241 0.00200827 0.0019055 0.00167655 0.00142798 0.00166045 0.00151875 0.00125325 0.00148306 0.00135819 0.000999343 0.00105172 0.00108975 0.00154411 0.00117813 0.00128883 0.00111034 0.000875865 0.000898932 0.000851855 0.000995112 0.00100286 0.000866428 0.00125775 0.000954981 0.000771702 0.000723924 0.000901153 0.000805449 0.000838195 0.00104268 0.000992635 0.00064725 0.00107292 0.000639693 0.000768452 0.000731393 0.000833294 0.000646403 0.000868499 0.000980546 0.000714553 0.000726331 0.00085666 
3.31681e-05 3.13537e-05 3.31681e-05 3.0935e-05 0 3.09614e-05 0 9.71577e-05 0.00339621 0.0305489 0.113362 0.218071 0.279742 0.284783 0.302255 0.272748 0.194662 0.121991 0.0805968 0.0416406 0.0190909 0.010945 0.00871855 0.00767901 0.006983 0.00587491 0.00500098 0.00470947 0.00477102 0.00352728 0.00399854 0.00304982 0.00297843 0.00248044 0.00273037 0.00251724 0.00208896 0.00226918 0.00209861 0.00198481 0.00165609 0.00147953 0.00184059 0.00147352 0.00154809 0.00149623 0.0017136 0.00153097 0.00159117 0.00108203 0.00137452 0.0015085 0.00112348 0.00148275 0.00107272 0.00119519 0.00104713 0.00112805 0.000966121 0.00149553 0.00111935 0.00116103 0.0013328 0.00113499 0.000911417 0.000941299 0.00102482 0.00089769 0.000902555 0.00115026 0.000955523 0.00094741 0.00108762 0.000842767 0.000868001 0.00112784 0.000555369 0.00119208 0.00057518 0.000926952 0.000524065 0.00083023 
6.01574e-05 3.3079e-05 0 3.31681e-05 0 6.19229e-05 8.9335e-05 9.50645e-05 9.71312e-05 0.000247588 0.00575189 0.0383584 0.122104 0.221661 0.272507 0.286082 0.297959 0.261305 0.185255 0.121232 0.0734226 0.0386025 0.0182797 0.0107554 0.00831812 0.00717163 0.00698925 0.00571619 0.00492369 0.00517975 0.00417394 0.00423876 0.00370247 0.00358545 0.00262529 0.00286278 0.00234973 0.00248567 0.00197014 0.00227326 0.00224562 0.00217183 0.00218692 0.00187767 0.00163883 0.0019435 0.00174121 0.00153549 0.0012361 0.00163763 0.00146384 0.00159028 0.00149939 0.00173312 0.00129133 0.00134519 0.00108589 0.0015481 0.00144079 0.00135114 0.000897837 0.0010675 0.00111183 0.00111919 0.00116898 0.00122878 0.000892753 0.00125256 0.000935077 0.00127386 0.00107445 0.00122765 0.00106828 0.000934179 0.00119715 0.000704909 0.00102442 0.000846006 0.000898335 0.00108108 0.000833268 0.000677323 
3.3079e-05 0 0 0 3.31172e-05 3.3079e-05 3.09614e-05 0 0 0 6.62345e-05 0.000500266 0.00743048 0.0424045 0.124816 0.222958 0.269171 0.286629 0.293328 0.254154 0.179153 0.113331 0.0725458 0.037325 0.0184992 0.0116991 0.00902229 0.00844681 0.00745719 0.00695462 0.00546341 0.00440322 0.00455063 0.00395852 0.00415363 0.00361058 0.00365847 0.00294474 0.00289236 0.00265469 0.00233714 0.00245095 0.00225867 0.00238553 0.00261163 0.00191072 0.00196818 0.00171259 0.00200532 0.00148513 0.00205791 0.00110232 0.00136182 0.00151509 0.00159982 0.00117261 0.00153678 0.00140973 0.00139422 0.00110648 0.000942483 0.00119711 0.00131703 0.0010583 0.0012477 0.00107568 0.00119902 0.00125521 0.00090242 0.00116809 0.000970131 0.00105229 0.00103349 0.00070547 0.00107133 0.00104453 0.00106724 0.000737437 0.000671952 0.00111618 0.000805975 0.000712369 
0 0 0 0 0 0 0 0 0 0 0 0 9.53677e-05 0.000949077 0.00896371 0.0489229 0.130235 0.222219 0.262706 0.2848 0.285722 0.248278 0.174235 0.106587 0.0691265 0.0367142 0.0185949 0.010768 0.00996133 0.0076828 0.00667665 0.0057358 0.00592249 0.00496684 0.00442583 0.00354171 0.00387857 0.00341622 0.00278314 0.0032807 0.00282023 0.00225776 0.00274141 0.00182061 0.00230205 0.00208369 0.0018158 0.00204708 0.00134892 0.00143602 0.00188537 0.00181287 0.00165335 0.00200629 0.0020077 0.00164144 0.00153427 0.00117704 0.0017087 0.000983347 0.00127972 0.00122736 0.00123588 0.000998561 0.00134429 0.000923205 0.001105 0.00140182 0.0013222 0.000902027 0.00113356 0.0014001 0.00112253 0.000929978 0.00138545 0.00102016 0.000706669 0.00102205 0.000948404 0.000620789 0.000918781 0.00116942 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.09614e-05 0.00129515 0.0112121 0.0537828 0.137591 0.222437 0.264441 0.277608 0.279729 0.235672 0.167834 0.108821 0.0669062 0.0362506 0.0183907 0.0110016 0.00973483 0.00812667 0.00777053 0.00647404 0.00587287 0.00468982 0.00471669 0.0036979 0.00407989 0.00330511 0.00278909 0.00331415 0.00282937 0.00290387 0.00237883 0.00230292 0.00239315 0.0020627 0.00158123 0.0025269 0.00169252 0.00184726 0.00147476 0.00176916 0.00161003 0.00154462 0.00130367 0.00125398 0.00154811 0.00127446 0.00127359 0.00120354 0.00115357 0.00151208 0.001005 0.00132602 0.00114483 0.00153167 0.00123737 0.0010855 0.00119127 0.00107126 0.00107843 0.000991092 0.000916302 0.000992189 0.000963615 0.00104054 0.00065993 0.000592051 0.00101261 0.00101016 
0 0 0 0 0 0 0 0 0 0 0 3.09431e-05 0 0 0 0 6.22887e-05 0.00172872 0.0148087 0.0589365 0.142689 0.224946 0.2612 0.277406 0.27405 0.227151 0.161906 0.105212 0.0628271 0.0349154 0.0177255 0.0123368 0.00813571 0.00918175 0.00764129 0.00688814 0.00596485 0.00555769 0.00440712 0.00450352 0.00353919 0.00357838 0.00350999 0.00292938 0.00349039 0.0026681 0.00221998 0.00260922 0.00241051 0.00236953 0.00247849 0.00195937 0.00168648 0.00205767 0.00133753 0.00213188 0.00171799 0.00148628 0.00173242 0.00155439 0.00165233 0.00162977 0.0014897 0.000996878 0.00134085 0.00153371 0.00150236 0.00108276 0.00132391 0.00120671 0.000930233 0.0010849 0.00127707 0.00117263 0.00124735 0.00105723 0.00114042 0.000984443 0.000954313 0.00132961 0.000870041 0.00103302 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000125021 0.00247515 0.017259 0.0650273 0.150222 0.21952 0.264204 0.27159 0.269452 0.22554 0.160603 0.100781 0.0646179 0.033224 0.0184899 0.011648 0.0101019 0.010175 0.00837374 0.00685781 0.00549845 0.00508043 0.004743 0.00419867 0.00387646 0.0036994 0.00333352 0.00407691 0.00269284 0.00312219 0.00219299 0.00253985 0.00245976 0.00263468 0.002202 0.00250031 0.00170938 0.0017828 0.00219202 0.00177269 0.00159781 0.00182428 0.00159547 0.00167764 0.00172023 0.00169 0.00155895 0.00181206 0.00131798 0.00142589 0.000897951 0.00157335 0.00123361 0.00137175 0.00144974 0.00125672 0.00114156 0.000833191 0.000967751 0.00100137 0.000857231 0.00145551 0.00102392 0.000896838 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000358374 0.0029575 0.0209566 0.0740437 0.1505 0.226877 0.259723 0.274267 0.262358 0.213017 0.151299 0.0956897 0.0612451 0.0343107 0.0199406 0.0126589 0.0099597 0.00789625 0.00706792 0.00711105 0.00579509 0.00536597 0.0049168 0.00469073 0.00440518 0.00389474 0.00311587 0.00334799 0.00294842 0.00261681 0.00304279 0.00257024 0.00241268 0.00197099 0.00292025 0.0023536 0.00226678 0.00195096 0.00172484 0.00152351 0.00185571 0.00153946 0.0018508 0.00153449 0.00133617 0.00121408 0.00131742 0.00141859 0.00123458 0.00184213 0.0016362 0.00138396 0.00166301 0.00144097 0.00107927 0.00105737 0.00163121 0.001223 0.00123771 0.00120994 0.00126634 0.00119448 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000529862 0.00465361 0.0241436 0.0760776 0.155262 0.219509 0.253244 0.266178 0.252328 0.204111 0.153094 0.0988993 0.0599132 0.0337967 0.0196092 0.0116335 0.00996754 0.00937851 0.00886243 0.00689574 0.00569049 0.00531358 0.0042271 0.00442123 0.00394505 0.00364426 0.00336309 0.00287638 0.00330392 0.00273147 0.00263418 0.00219054 0.00206308 0.00256087 0.00249639 0.00194067 0.00204191 0.00186676 0.00230722 0.00175371 0.00187799 0.00189628 0.00188078 0.00209707 0.0018164 0.00145082 0.00193473 0.00158685 0.00164187 0.00114194 0.00175657 0.00159331 0.00134606 0.00162649 0.000870888 0.00112187 0.00136756 0.00131709 0.00132685 0.00115772 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31172e-05 0 0 9.54305e-05 0.000599259 0.00565439 0.0267556 0.0833226 0.158041 0.221909 0.252918 0.262481 0.248078 0.19923 0.141998 0.0942065 0.0556661 0.033187 0.0190866 0.0129018 0.0106923 0.00853281 0.00737455 0.00777116 0.00665549 0.00482928 0.00469038 0.00501365 0.00478589 0.00378241 0.0034872 0.00329562 0.00262199 0.00248251 0.00255748 0.00278899 0.00254308 0.00213737 0.00211767 0.00235344 0.00202244 0.00203462 0.0019083 0.00185137 0.00164882 0.00178257 0.00168688 0.00175626 0.00149416 0.00148234 0.00180271 0.00134737 0.00171396 0.00128159 0.00123649 0.00148699 0.00121274 0.00148561 0.00164009 0.0011319 0.00114438 0.000833347 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31172e-05 0.000885576 0.00729792 0.0308597 0.0860767 0.162278 0.223422 0.252813 0.257609 0.239778 0.195621 0.136111 0.0906511 0.056704 0.0328571 0.0198156 0.0134513 0.0115399 0.00972383 0.00763682 0.00727595 0.00610195 0.00616058 0.00479278 0.00407883 0.00447572 0.00362582 0.00390038 0.00382967 0.00307673 0.00309525 0.00259767 0.00271995 0.00262326 0.00213762 0.0025225 0.00198796 0.00223113 0.00166749 0.00163212 0.00188 0.00164766 0.00212228 0.00173796 0.00148633 0.00157144 0.00156352 0.00163898 0.00142784 0.00205733 0.00166032 0.00130205 0.00128833 0.00114697 0.00124206 0.00137465 0.00157505 
0 3.09431e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000123586 0.00132874 0.00879929 0.0341714 0.0944041 0.163327 0.21933 0.245113 0.253471 0.235852 0.191313 0.136752 0.0902103 0.0561295 0.0321207 0.0202456 0.0136046 0.0115029 0.00900938 0.00782347 0.00718561 0.00706236 0.00571856 0.00569902 0.00443308 0.00421459 0.00349421 0.0039978 0.00362684 0.00341766 0.00296576 0.00313128 0.00253715 0.00266474 0.00274729 0.00214541 0.00228492 0.00222515 0.00248674 0.00238367 0.00200444 0.00205547 0.00141519 0.00157852 0.00145562 0.00164692 0.00156768 0.00155544 0.00215108 0.00148441 0.00126025 0.00136587 0.00137736 0.00120467 0.00147691 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130769 0.00167055 0.0102027 0.0373702 0.0974994 0.166553 0.219998 0.243036 0.249714 0.23041 0.186 0.131371 0.0874282 0.0558046 0.0315817 0.0192761 0.0139625 0.0106375 0.00867457 0.007674 0.00797081 0.00721274 0.00558642 0.00565722 0.00444747 0.00438385 0.00390552 0.00394099 0.00329354 0.00333874 0.0031942 0.00283346 0.00306955 0.0030844 0.00266078 0.00228502 0.00245906 0.00238056 0.00205884 0.0018027 0.00209184 0.00173701 0.00155063 0.00187939 0.00216651 0.00188768 0.00121466 0.00142637 0.00209628 0.00155158 0.0014736 0.00139154 0.00154491 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31172e-05 0.000219609 0.00224027 0.011093 0.0407416 0.0987874 0.164841 0.216884 0.244981 0.246214 0.226548 0.176513 0.130567 0.0875819 0.0547305 0.0308312 0.0189194 0.0145244 0.011208 0.00985898 0.00784466 0.00698666 0.0060219 0.00531986 0.00554609 0.00465135 0.00384463 0.0040189 0.00363693 0.00355163 0.00277771 0.00316693 0.00271135 0.00298347 0.00229194 0.00194746 0.00260366 0.00244522 0.0022079 0.00264892 0.00258215 0.0024973 0.00195332 0.00165812 0.00145986 0.00147115 0.00177078 0.00167193 0.00160766 0.00147613 0.00188095 0.00112401 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00015125 0.00251248 0.0135539 0.0442854 0.101456 0.166675 0.220435 0.23945 0.239617 0.217819 0.174065 0.125868 0.0830997 0.0524879 0.0319849 0.0199624 0.0152811 0.0110958 0.00976187 0.00861461 0.00759456 0.00591491 0.0060199 0.00562455 0.00494453 0.00461816 0.00406849 0.00413414 0.00359098 0.00304611 0.00280593 0.00271885 0.00295485 0.00236626 0.00251525 0.00234717 0.00237331 0.00219094 0.00225567 0.00224898 0.00210531 0.00201618 0.00178034 0.00213508 0.00158536 0.0014465 0.00142916 0.00149683 0.00223963 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.3079e-05 0 0 0 6.40139e-05 0.000466698 0.00380952 0.0162346 0.0474917 0.103496 0.172434 0.211207 0.237253 0.241852 0.210297 0.169395 0.121159 0.0820133 0.051266 0.0317267 0.0199509 0.0144567 0.0122392 0.00959137 0.00915442 0.00750217 0.00638604 0.00650802 0.0047207 0.00451746 0.00425263 0.0042068 0.0033912 0.00397074 0.00329125 0.00340223 0.00294681 0.00323987 0.00281348 0.00244753 0.00298386 0.00221422 0.00275243 0.00215892 0.00198218 0.00188686 0.00204696 0.00176996 0.00179587 0.00193678 0.00188911 0.00146044 
0 0 0 0 0 0 0 0 0 0 0 3.31172e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000413469 0.00444835 0.0183584 0.0520279 0.10847 0.165864 0.218014 0.236631 0.23792 0.211095 0.165378 0.115104 0.0796856 0.0490228 0.0325204 0.0214545 0.0155075 0.0120063 0.0097955 0.00854894 0.0076948 0.00629813 0.00660895 0.00490601 0.00600017 0.0052373 0.00396358 0.00301088 0.00331214 0.00408997 0.00349435 0.00251097 0.00265683 0.00282634 0.00304652 0.00247107 0.00302025 0.00220481 0.0023807 0.00230408 0.00204001 0.0017711 0.00230081 0.00213669 0.00182308 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.0935e-05 0.000569289 0.0055424 0.0218501 0.0553308 0.110763 0.168257 0.211469 0.23136 0.230394 0.198254 0.15983 0.115725 0.0772982 0.0499502 0.0301611 0.0216455 0.0152588 0.0113097 0.0102142 0.00855235 0.00814397 0.00614244 0.0056779 0.00531551 0.00496601 0.00394553 0.00445238 0.00414642 0.00347343 0.00359225 0.00337776 0.00297237 0.00247863 0.00245687 0.00279464 0.00237441 0.00230644 0.00244732 0.00178544 0.00197486 0.00197893 0.00173101 0.00196036 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.9196e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.93135e-05 0.0017085 0.00600246 0.0213952 0.0573638 0.114166 0.171139 0.211673 0.230592 0.22392 0.196842 0.157789 0.113984 0.0758313 0.0503652 0.0311018 0.0211949 0.0172982 0.0119328 0.00946424 0.00888539 0.00839303 0.00645813 0.00600101 0.00625523 0.00510664 0.00536458 0.0043564 0.00428391 0.00376378 0.00323858 0.00275499 0.00371134 0.00282671 0.00258705 0.00258999 0.00244324 0.00258595 0.00194197 0.00219104 0.00224128 0.00200442 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.9196e-05 3.31172e-05 3.31172e-05 0.00107725 0.00652237 0.0254704 0.0600741 0.115185 0.17168 0.204352 0.230071 0.221202 0.195596 0.149228 0.108958 0.0747087 0.0480802 0.0306462 0.019744 0.0157354 0.0120643 0.0104793 0.00760383 0.00759785 0.00750321 0.00632414 0.00554661 0.0050426 0.0048132 0.0048286 0.00431775 0.00386334 0.00384567 0.00322441 0.00283335 0.00316235 0.00271242 0.00245833 0.00252246 0.00197683 0.00190425 0.00233137 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.3079e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.0935e-05 0 2.9196e-05 0.000223582 0.00172965 0.00779772 0.0266633 0.0639703 0.118055 0.170834 0.204369 0.224228 0.214751 0.190579 0.14586 0.105528 0.0740314 0.05055 0.0321214 0.0211519 0.0154858 0.0120958 0.0101618 0.00919152 0.00734192 0.00769771 0.00566918 0.00657274 0.00539517 0.00536684 0.00429708 0.00323788 0.00440202 0.00328781 0.00316768 0.00359476 0.00295943 0.00304583 0.00250105 0.00228327 0.00252149 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000189944 0.00173409 0.00818535 0.0278782 0.0654941 0.11589 0.174925 0.20185 0.218983 0.214564 0.180065 0.142849 0.103141 0.0728483 0.0468222 0.0313249 0.0200155 0.0160328 0.0126254 0.0118493 0.010129 0.00934843 0.006298 0.00660331 0.00526777 0.00449066 0.00428812 0.0043386 0.00389298 0.00380818 0.00345555 0.00381858 0.0025523 0.00302375 0.00276741 0.00232159 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31681e-05 0.000321034 0.00226972 0.00942686 0.0307941 0.067547 0.117961 0.167471 0.202555 0.219949 0.208821 0.176199 0.140941 0.101679 0.0708627 0.0462023 0.0286186 0.0207027 0.0159602 0.013347 0.0100154 0.0090641 0.00859191 0.00755459 0.00592374 0.00601299 0.0054875 0.00519657 0.00377439 0.00357578 0.00334594 0.00343039 0.00317236 0.00271427 0.003447 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000130388 0.000285013 0.00256791 0.0109358 0.0330922 0.0724346 0.120393 0.170594 0.198665 0.214089 0.201507 0.17819 0.139241 0.0991347 0.0714451 0.0453985 0.0309725 0.0228512 0.0164465 0.013311 0.0111737 0.0098938 0.00784274 0.00688463 0.0065137 0.00645844 0.00496345 0.00487421 0.00438266 0.00415155 0.00404898 0.0033702 0.00360963 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.13537e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.62853e-05 0.00057481 0.00284302 0.0131249 0.0341791 0.071869 0.12184 0.16136 0.196687 0.210023 0.201055 0.170691 0.135937 0.0977532 0.0682589 0.0443953 0.0290353 0.021661 0.0155511 0.0123725 0.0103776 0.00931514 0.00836732 0.00775114 0.0063604 0.00552596 0.00521457 0.00510636 0.00454963 0.00441418 0.00418943 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.63361e-05 0.000696549 0.00385161 0.0131947 0.0353913 0.076899 0.118826 0.162981 0.193429 0.203039 0.192725 0.167043 0.129488 0.0972406 0.0679956 0.0454579 0.0315372 0.021057 0.0163424 0.0137239 0.0110876 0.00928502 0.00831075 0.00697972 0.00655832 0.00701922 0.00564095 0.00483235 0.00448269 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.87338e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.13537e-05 0.000149274 0.000946304 0.00472488 0.0140082 0.0383282 0.0740803 0.122799 0.165436 0.192364 0.202408 0.184057 0.163443 0.128641 0.0978188 0.0667283 0.0456209 0.0306929 0.0212074 0.0154848 0.0136541 0.0116653 0.00982113 0.0079277 0.00772443 0.00596956 0.00581512 0.00596098 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31172e-05 6.01391e-05 0.000320721 0.00112758 0.00456385 0.0160151 0.037467 0.0793186 0.123864 0.162656 0.190279 0.193424 0.184912 0.162791 0.122652 0.091865 0.0664819 0.0446249 0.0304838 0.0218212 0.0181088 0.012898 0.011045 0.009653 0.0083485 0.00794084 0.00746682 


==> anc/data/Period_5/Detector_Response_Baseline_3.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 3 in period 5 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 3 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.157802 0.346256 0.457351 0.467053 0.46233 0.427936 0.283127 0.147842 0.0875439 0.0469647 0.0175523 0.00949889 0.00786057 0.00665996 0.00594157 0.00552732 0.005097 0.00459217 0.00407156 0.00321427 0.00373924 0.00336112 0.00243903 0.00260071 0.00286036 0.00187138 0.00221899 0.0022874 0.0018778 0.0020043 0.00196598 0.00154227 0.00157735 0.00148029 0.00173498 0.00141267 0.00163606 0.00144022 0.00119513 0.00156253 0.00108096 0.00179084 0.000715197 0.0013663 0.00101032 0.00140889 0.00104001 0.00101458 0.00074128 0.000881617 0.00107635 0.00108906 0.00108384 0.000847273 0.000647607 0.00101694 0.00111042 0.00105841 0.00080158 0.000817674 0.000594827 0.000908169 0.000832782 0.000778398 0.000627203 0.000927919 0.000439991 0.000834639 0.000822785 0.000621264 0.000811593 0.000805294 0.000930813 0.00078911 0.000562944 0.000570086 0.000760275 0.000449272 0.000414188 0.000435199 0.000616428 0.000419535 
0.00235861 0.0340665 0.170766 0.411031 0.551532 0.505771 0.46348 0.414886 0.280794 0.146189 0.0856576 0.0445381 0.0177989 0.00945864 0.00950161 0.00868731 0.00692053 0.00618381 0.00619023 0.00572438 0.0051418 0.00396372 0.00424042 0.0037149 0.00323341 0.00259768 0.00274551 0.00258383 0.00246033 0.00237031 0.00201092 0.00198477 0.00197704 0.00187632 0.00199427 0.00189289 0.00188228 0.00181324 0.0015042 0.00150944 0.00173646 0.0015981 0.00165019 0.00109563 0.00133552 0.00117901 0.00168629 0.00123149 0.00119353 0.00110121 0.0012022 0.00108341 0.00106395 0.00144595 0.00120165 0.00131846 0.00114944 0.00088298 0.00131215 0.001057 0.00116175 0.000989401 0.00105648 0.00107492 0.00116234 0.000699352 0.000880573 0.000821641 0.000768595 0.000722361 0.000838516 0.000926087 0.00077194 0.000699113 0.000737728 0.000766358 0.000919065 0.000701756 0.000871167 0.000747348 0.000623998 0.000902815 
0 9.76789e-05 0.00307555 0.0371268 0.203097 0.454098 0.554165 0.505018 0.463327 0.406127 0.265767 0.144904 0.0831199 0.0417559 0.0188605 0.0120481 0.0104214 0.00818467 0.00890699 0.00792335 0.00583277 0.00604588 0.00469284 0.00519701 0.00426259 0.00335598 0.0035809 0.00311402 0.00329554 0.0029031 0.00292888 0.00254517 0.00234793 0.00220566 0.00190427 0.00219348 0.00144493 0.00150451 0.00177683 0.00210393 0.00219567 0.001663 0.00126769 0.00156197 0.00163784 0.0011688 0.00134894 0.001187 0.00137386 0.00143381 0.00150189 0.00125773 0.000914708 0.00161841 0.00111572 0.00133158 0.000928897 0.00118055 0.0010685 0.000933779 0.000918459 0.000960168 0.000915539 0.0013061 0.00122188 0.00121403 0.000989439 0.00107524 0.000863773 0.000824277 0.000819587 0.000827884 0.00102742 0.000987324 0.000901099 0.000750681 0.00091716 0.000735149 0.000433092 0.000751897 0.00043196 0.000672569 
0 0 0 3.12856e-05 0.00406225 0.0490606 0.221615 0.44896 0.536727 0.497362 0.458846 0.392497 0.256489 0.144112 0.0816536 0.0430736 0.0214186 0.0132319 0.0101879 0.00965447 0.00866138 0.00766919 0.00693681 0.00585928 0.00583239 0.00423821 0.00446426 0.00434119 0.00341036 0.00362791 0.00285088 0.00330476 0.00274922 0.00269263 0.0027736 0.00261971 0.00225798 0.0021013 0.00228022 0.00207837 0.00174797 0.00208875 0.00206405 0.00186439 0.00173257 0.0012543 0.00142318 0.00158071 0.00161082 0.0018375 0.001197 0.00171394 0.00140384 0.00135779 0.00104142 0.00130263 0.000949773 0.00109844 0.00138828 0.00139858 0.00130359 0.00136724 0.00115364 0.00122198 0.000808697 0.00142604 0.0011663 0.00119314 0.00120319 0.000769834 0.00114067 0.000967328 0.00113109 0.0007959 0.000787685 0.000725026 0.000589505 0.000996139 0.000902864 0.000841108 0.000703535 0.000811247 
2.89253e-05 0 0 2.68081e-05 0 0.000230568 0.0057699 0.0570418 0.232407 0.453091 0.525704 0.490021 0.45426 0.372308 0.248722 0.138479 0.0779635 0.0419597 0.0204466 0.0143245 0.0109376 0.0102304 0.00884758 0.00686727 0.00717182 0.006591 0.00576539 0.00522851 0.00452431 0.00435343 0.00379765 0.00386971 0.00363368 0.00302926 0.00304546 0.00270108 0.00234454 0.00240312 0.00249391 0.00225529 0.00251014 0.00209238 0.00201866 0.00261843 0.00179168 0.00252016 0.00163681 0.00168636 0.00178583 0.00170979 0.00151695 0.00153606 0.00139367 0.00116856 0.00165309 0.00158899 0.00127543 0.00184772 0.00198203 0.0011803 0.0015418 0.00106187 0.00137582 0.00154954 0.00133459 0.000958064 0.00125203 0.00142243 0.00130473 0.000789235 0.00120813 0.000961968 0.000757411 0.00110217 0.000762135 0.000827472 0.000867723 0.000789487 0.00093828 0.0011045 0.000983038 0.00109885 
3.53043e-05 0 6.43066e-05 3.13076e-05 9.97545e-05 6.66512e-05 0 0.000404955 0.00926488 0.0716874 0.252806 0.454932 0.524172 0.481687 0.445029 0.361533 0.243071 0.134444 0.0792114 0.0404256 0.020739 0.0131359 0.0115027 0.0109414 0.00790684 0.00820757 0.00790746 0.00679816 0.00665291 0.00503059 0.0043907 0.00387438 0.00369379 0.00394309 0.00324126 0.00288126 0.00289369 0.00248776 0.00295258 0.00235397 0.00300357 0.00287842 0.00220825 0.0024898 0.00270565 0.00191977 0.00232023 0.0018862 0.00190282 0.00205271 0.00210316 0.00189021 0.00140084 0.00138566 0.0015398 0.0017149 0.0012655 0.00159069 0.00149514 0.00182837 0.00174951 0.00158106 0.00127874 0.0014916 0.00155488 0.00141221 0.00163129 0.000955881 0.00119559 0.00120785 0.00124997 0.00133527 0.000887671 0.00128308 0.00140335 0.00120432 0.000668414 0.000902504 0.0012961 0.000786176 0.000986385 0.000779959 
0.000132801 6.40986e-05 3.10671e-05 9.1488e-05 0 9.72629e-05 3.30858e-05 2.89253e-05 3.53043e-05 0.000885929 0.010937 0.0800709 0.260535 0.457594 0.514427 0.48263 0.435326 0.353124 0.227288 0.132172 0.0746827 0.0417663 0.0203307 0.0132652 0.0118916 0.0105757 0.00940296 0.00817852 0.00803223 0.0060907 0.0061358 0.00519807 0.00412948 0.00443657 0.00388518 0.00429148 0.00395825 0.00396703 0.00330819 0.0029889 0.00276267 0.00278033 0.00246705 0.0026887 0.00248251 0.00233163 0.00168832 0.002048 0.00220956 0.00229125 0.00214978 0.00188514 0.00197701 0.00197081 0.00159097 0.00169764 0.00140805 0.00160882 0.0017646 0.00141701 0.00153722 0.001382 0.00164101 0.00130482 0.00152323 0.00152734 0.00165593 0.00125065 0.00149023 0.00130181 0.00118265 0.00100691 0.00108167 0.00131122 0.00108835 0.000967962 0.00104188 0.000924604 0.00116552 0.000782794 0.00112348 0.00117735 
0 0 0 0 3.12856e-05 0 0 3.53813e-05 0 3.53813e-05 3.10818e-05 0.000902079 0.01558 0.0972779 0.28298 0.456459 0.503274 0.474277 0.429729 0.333717 0.220972 0.124145 0.0727578 0.0403452 0.020597 0.0142302 0.0117821 0.0102304 0.00952555 0.00739737 0.00835934 0.00672735 0.00620367 0.00574666 0.00502898 0.00508927 0.00469812 0.00389117 0.00338797 0.00322999 0.0033152 0.00301975 0.00271798 0.00293247 0.00215097 0.00248622 0.00236328 0.00189164 0.00234966 0.00215247 0.00201526 0.00170575 0.00224165 0.00178966 0.00183249 0.0021085 0.00198535 0.00164892 0.00193553 0.00191389 0.00176222 0.00169515 0.00139208 0.0016913 0.0011283 0.00166317 0.0013969 0.00156305 0.00131571 0.00130021 0.00146783 0.00109585 0.000899705 0.00108673 0.00103092 0.00114245 0.00129207 0.000930643 0.00102338 0.000926446 0.00119938 0.00117664 
0 0 0 0 0 0 0 0 0 0 0 0 3.11578e-05 0.00203819 0.0204175 0.107482 0.291128 0.4512 0.495924 0.462853 0.412247 0.326806 0.210778 0.129279 0.0726602 0.0409032 0.0216474 0.015744 0.0126744 0.0122485 0.0102118 0.00904414 0.00785073 0.00670024 0.00696436 0.00530356 0.00560011 0.00492126 0.00434177 0.0038546 0.00454239 0.00368889 0.00387002 0.00281743 0.00342286 0.00334652 0.0025238 0.00298349 0.00308018 0.00271526 0.00191226 0.0024219 0.00214731 0.00194651 0.00218796 0.00164819 0.00191659 0.00177304 0.0020285 0.00159994 0.00188318 0.0018052 0.00159195 0.00177592 0.00160171 0.00216528 0.00141934 0.00143803 0.001144 0.00182169 0.00212588 0.00111059 0.00126504 0.00122825 0.0015344 0.00143198 0.0015043 0.0013056 0.00125836 0.000678192 0.00106444 0.00130638 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.97107e-05 0.00262662 0.0266223 0.122017 0.302762 0.456287 0.485626 0.458244 0.409343 0.318053 0.207117 0.124257 0.0725837 0.0403123 0.0214986 0.0155242 0.0130746 0.0104429 0.0100515 0.0101855 0.00810138 0.00839636 0.00583889 0.0055241 0.00517685 0.00528193 0.00464263 0.00412085 0.00382481 0.00412462 0.00275579 0.0041948 0.00276886 0.00340348 0.00257291 0.00283559 0.00288949 0.00298146 0.00239248 0.00236058 0.00214987 0.00206823 0.0021782 0.00177619 0.00193629 0.0022061 0.00183693 0.00180867 0.00155626 0.00148684 0.00137474 0.00189406 0.00157269 0.00189009 0.00174248 0.00144014 0.00164851 0.00113285 0.00156281 0.00135354 0.00135384 0.00149519 0.00158501 0.00133573 0.00127543 0.001357 0.000991688 0.000985342 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00022809 0.00465943 0.0335969 0.134613 0.304191 0.447686 0.483266 0.44673 0.399732 0.303837 0.199696 0.116946 0.0680744 0.0371349 0.0226802 0.0151292 0.0140667 0.0123862 0.0102474 0.00784117 0.00867819 0.00766666 0.0070511 0.00521436 0.00621286 0.00515208 0.00530527 0.00384583 0.00409028 0.00419593 0.00364776 0.00320954 0.00300683 0.00347426 0.00273796 0.00271709 0.00300548 0.00262486 0.00275403 0.00259838 0.00186585 0.00212595 0.00242091 0.0024323 0.00256079 0.00188088 0.0022964 0.00216063 0.00178978 0.00170167 0.00155813 0.00176055 0.00128521 0.00115297 0.00153279 0.00162512 0.00184961 0.00135418 0.0010543 0.0019504 0.00133107 0.00165989 0.00140474 0.00137655 0.00159322 0.00117251 
0 0 0 0 0 0 0 3.10671e-05 0 0 0 0 0 0 0 0 0 0 0.000580988 0.0053099 0.0407205 0.142643 0.313336 0.445125 0.47784 0.438834 0.381585 0.301945 0.188537 0.114236 0.0655505 0.0376858 0.0219521 0.0154741 0.0136706 0.0123402 0.0117784 0.0101061 0.00775268 0.00677983 0.00647963 0.00591789 0.00524745 0.00502028 0.00500475 0.00400314 0.00356099 0.00307343 0.00380951 0.00413517 0.00321541 0.00294679 0.00323858 0.00243239 0.0029909 0.00231898 0.00278035 0.00270646 0.00265303 0.00227704 0.00175891 0.0019666 0.00207175 0.00248338 0.0018533 0.00212168 0.00164548 0.00180996 0.00220937 0.00178741 0.00115974 0.00185906 0.00144333 0.00141581 0.00165336 0.00162893 0.00173339 0.00114364 0.0018828 0.00146436 0.0014986 0.00115406 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.12699e-05 0 0 0 0 0 0 0.000732853 0.00759522 0.0456461 0.156438 0.319653 0.438409 0.465023 0.435093 0.369758 0.288742 0.189181 0.114591 0.0682622 0.0378918 0.0232568 0.0165786 0.0143319 0.0114957 0.00879191 0.00924384 0.00799544 0.00795602 0.00700539 0.00605876 0.00544681 0.00516617 0.00421233 0.00508277 0.00447987 0.00358062 0.00409859 0.00383363 0.00381642 0.00299282 0.00286529 0.00295832 0.00319268 0.00287332 0.00295705 0.00303697 0.00232794 0.001778 0.00203389 0.00225805 0.00210166 0.00186131 0.00203745 0.00209047 0.00203363 0.00204118 0.0016207 0.00159068 0.00128656 0.0019209 0.00198228 0.00146929 0.00142859 0.00168664 0.00154601 0.00141513 0.00148399 0.00142206 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.89253e-05 0 0 0 0.00110131 0.00914744 0.0521826 0.164336 0.321805 0.429328 0.455223 0.419709 0.370531 0.272361 0.179433 0.107764 0.064669 0.038177 0.0226029 0.0158861 0.0144709 0.0107786 0.0104809 0.00913591 0.00823495 0.00791357 0.00697707 0.00662527 0.00547505 0.00531848 0.00398994 0.00435761 0.00380229 0.0038048 0.00438146 0.00403205 0.00348105 0.00352505 0.00362681 0.00335246 0.00269571 0.00316759 0.00225561 0.00224262 0.00205324 0.00242978 0.00237659 0.00194994 0.00229393 0.00237348 0.00194151 0.00167412 0.00178712 0.00164347 0.00181812 0.00161258 0.00177802 0.00160163 0.00138229 0.00171231 0.00150079 0.00158172 0.00170862 0.00169289 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10818e-05 3.12699e-05 0.00168672 0.0121157 0.0612781 0.176916 0.329611 0.428207 0.446604 0.418772 0.352538 0.268785 0.174506 0.106819 0.0656301 0.0366942 0.0238953 0.0182118 0.0156091 0.0127882 0.0107022 0.00962912 0.00907126 0.00848992 0.00743285 0.00560046 0.00570662 0.0057088 0.00540147 0.0041806 0.00451598 0.00400642 0.00344628 0.00369772 0.00308631 0.00287371 0.00261465 0.00306769 0.00344046 0.0026746 0.00299423 0.00261157 0.00276447 0.00200683 0.00209958 0.00246265 0.00188136 0.00229702 0.00223338 0.002108 0.00184495 0.0019602 0.00189603 0.00190001 0.00186049 0.00176572 0.00165049 0.00155214 0.00142346 0.00183258 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.75775e-05 0.00187425 0.0162612 0.069409 0.184673 0.330124 0.424043 0.437719 0.403934 0.34616 0.257238 0.170886 0.104664 0.0628195 0.0377787 0.0235086 0.0181627 0.0141382 0.0132636 0.00914982 0.01031 0.00865103 0.00754724 0.00676128 0.00659087 0.00586497 0.0053583 0.00513538 0.00445241 0.00371508 0.00425018 0.00400896 0.00466605 0.00388036 0.00286478 0.00334536 0.00293447 0.00290189 0.00271071 0.00242218 0.00318452 0.00260588 0.00218991 0.00315244 0.00282192 0.00247716 0.00205562 0.00267492 0.00183638 0.0019275 0.00228718 0.00198788 0.00174315 0.00226159 0.00182198 0.00171157 0.00146679 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.53043e-05 0.000141292 0.00290344 0.0195839 0.0776331 0.192848 0.334763 0.421697 0.434576 0.402734 0.337335 0.249003 0.165595 0.104147 0.0631128 0.0371913 0.0234791 0.0179239 0.0147215 0.0125783 0.0118954 0.00950955 0.00876885 0.00779257 0.00774676 0.00684513 0.00472477 0.00578786 0.00536774 0.00481712 0.00464287 0.0044941 0.00451428 0.00386458 0.0035614 0.00345986 0.00350791 0.0025253 0.00323261 0.00267386 0.00257113 0.0028174 0.0033041 0.00225436 0.0022822 0.00241456 0.00190932 0.00244881 0.00244312 0.00277464 0.00211761 0.00217013 0.00188566 0.00201081 0.00185487 0.00224242 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.43557e-05 0.000303151 0.00364706 0.0237222 0.0826472 0.203576 0.331678 0.423096 0.428856 0.38555 0.332299 0.243446 0.162555 0.0999331 0.0592603 0.038613 0.0244602 0.0185419 0.0156465 0.0124612 0.011907 0.0113265 0.00926612 0.00884474 0.0064857 0.00640462 0.0055716 0.00606794 0.00587131 0.00529146 0.00430589 0.00466093 0.00372759 0.00396604 0.00330895 0.00404586 0.00382459 0.00329338 0.00333234 0.00269744 0.00287069 0.00293956 0.00256653 0.00260303 0.00212382 0.0029148 0.00279908 0.00197561 0.00180322 0.00237947 0.00266771 0.00163463 0.0015908 0.00185468 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12699e-05 0 0 0 0 0 0 0 0 0 0.000772046 0.00521769 0.0251863 0.090695 0.208676 0.339545 0.41641 0.420768 0.388823 0.321272 0.237981 0.158306 0.097806 0.0621594 0.0370048 0.0235491 0.0188568 0.0158663 0.0123918 0.0116793 0.0101756 0.00874315 0.00870798 0.00705673 0.0065965 0.00645029 0.00550772 0.00577018 0.00507796 0.00525396 0.00424401 0.00390994 0.00437694 0.00403076 0.00344518 0.0031148 0.0032905 0.00341595 0.00290292 0.00266474 0.00247004 0.00273345 0.00255585 0.00257502 0.00233927 0.0027081 0.00180243 0.00241447 0.00214706 0.00183511 0.00259553 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.94571e-05 0.000429543 0.00577899 0.0324531 0.0998274 0.217836 0.333795 0.412048 0.415281 0.372032 0.312639 0.228102 0.150891 0.0968025 0.0609494 0.0384284 0.0251835 0.0192505 0.0158544 0.0137867 0.012193 0.0104723 0.00877151 0.00842536 0.00739236 0.0062173 0.00648472 0.00675732 0.00584808 0.00504263 0.00530709 0.00424777 0.00337336 0.00432968 0.0037828 0.00367669 0.00390632 0.00363297 0.00333174 0.00306906 0.00365439 0.00291336 0.00312446 0.00267344 0.00167143 0.00263561 0.00245434 0.0023209 0.00229824 0.00211434 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30858e-05 0.00106567 0.00761668 0.0342545 0.104262 0.223292 0.339239 0.402693 0.400254 0.371571 0.306038 0.225937 0.150503 0.0961237 0.0595582 0.0375374 0.0250187 0.0195929 0.0143381 0.0123209 0.012276 0.00971027 0.00956667 0.00904843 0.00809317 0.00738013 0.00607519 0.00581532 0.0052972 0.00507965 0.00454489 0.00495025 0.00441286 0.00344696 0.00447968 0.00376749 0.00378716 0.00341244 0.00297081 0.00321729 0.00319888 0.00267125 0.00256839 0.00273355 0.00217445 0.00249058 0.00289547 0.00276875 
0 0 0 0 3.31803e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.96164e-05 0.00153313 0.010367 0.0389206 0.110705 0.229882 0.3369 0.399033 0.396878 0.357635 0.292335 0.218521 0.145498 0.0914625 0.0583853 0.0352386 0.0255843 0.0198911 0.0156288 0.0123611 0.012158 0.0102953 0.00978532 0.00770357 0.00822298 0.00718914 0.0060461 0.00616146 0.00479876 0.00590234 0.00435287 0.00468608 0.00448938 0.00397589 0.00356144 0.00376498 0.00320282 0.00369456 0.00287142 0.00328006 0.00292971 0.00299726 0.00309019 0.00251022 0.00255521 0.00255999 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.12856e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000460821 0.00160189 0.0109803 0.0446909 0.121525 0.232143 0.331053 0.386848 0.394204 0.348692 0.284998 0.210711 0.144629 0.0951663 0.0577047 0.0372137 0.0272579 0.0205289 0.0158344 0.0141187 0.0118192 0.0108559 0.00897312 0.00909266 0.00691444 0.00805859 0.00665758 0.0075982 0.00549574 0.00426584 0.00453542 0.00446345 0.00449517 0.00373518 0.00413194 0.00333671 0.0036628 0.00389332 0.00328635 0.00321458 0.00314758 0.00287072 0.00283159 0.00315028 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.68081e-05 0 0 0 0 0 0 0 0 0 3.31803e-05 0.000506514 0.00194127 0.0122154 0.0494857 0.126048 0.237163 0.335655 0.384743 0.388582 0.337194 0.278118 0.20597 0.13896 0.0906804 0.0578206 0.0374247 0.0268877 0.0202555 0.0172183 0.0143573 0.0126363 0.0102294 0.0100329 0.0097218 0.00812762 0.00687851 0.00697366 0.00562665 0.0056169 0.00507693 0.00529421 0.00503439 0.0041461 0.00421613 0.00417952 0.00340739 0.00356483 0.00381456 0.00391808 0.00355403 0.00300802 0.00329738 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00030323 0.00308893 0.0156608 0.0515567 0.131319 0.242447 0.329629 0.382595 0.377383 0.337793 0.270621 0.198805 0.140416 0.0905813 0.0589191 0.0406811 0.0269927 0.0211962 0.0165954 0.0139217 0.0126755 0.0109712 0.00984663 0.00857347 0.00779139 0.00779356 0.00635862 0.00729421 0.00582249 0.00514109 0.00518771 0.00475503 0.00435237 0.00418803 0.00385214 0.00440987 0.00416813 0.00335373 0.00357532 0.00375407 
0 3.10671e-05 0 0 0 0 0 0 0 0 0 2.89253e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000506742 0.00381315 0.0181206 0.0592451 0.133323 0.237311 0.330017 0.373126 0.374596 0.328059 0.265758 0.192823 0.136279 0.0860334 0.0574429 0.0382273 0.0265455 0.0211142 0.0158611 0.0148461 0.012899 0.0110517 0.010457 0.00879763 0.00795451 0.00739383 0.00694401 0.00643904 0.0048977 0.0055754 0.00573338 0.00431003 0.00452459 0.00422171 0.00435877 0.00380877 0.00361298 0.00327936 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.11578e-05 6.42296e-05 0.000704065 0.00435929 0.0188663 0.0621435 0.142434 0.240776 0.328925 0.364214 0.359357 0.324437 0.263372 0.198068 0.134388 0.0885362 0.0563581 0.0388825 0.0285198 0.0200308 0.0164885 0.0155613 0.0117211 0.0109014 0.0097576 0.00941477 0.00809377 0.00789452 0.00703456 0.00623674 0.00573147 0.00577492 0.00538212 0.00480916 0.00516137 0.00478562 0.00499792 0.00399549 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.89253e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000170478 0.000694076 0.00582409 0.0219372 0.068025 0.151411 0.242852 0.324883 0.358202 0.347416 0.313278 0.252397 0.189992 0.132646 0.0864938 0.0589633 0.0417173 0.0271405 0.0209001 0.0172368 0.0148159 0.0136336 0.0111168 0.00976366 0.00883904 0.0085967 0.00763811 0.00645836 0.00628711 0.00638435 0.00559321 0.00513404 0.00476595 0.00509449 0.00457422 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2.89253e-05 0 0 0 0 0 0 0 0 0 0 0.000170266 0.00101576 0.00636273 0.0239762 0.0720645 0.14893 0.243557 0.323007 0.350404 0.350391 0.305827 0.249706 0.182451 0.134304 0.0886923 0.0569833 0.0377682 0.0273525 0.0226897 0.0173598 0.0160275 0.0142858 0.0118805 0.0100317 0.00897097 0.00698284 0.00670378 0.00696689 0.00689586 0.00669079 0.00526708 0.00518459 0.00472805 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000128618 0.00142044 0.00663896 0.0264463 0.0719151 0.149394 0.249501 0.3151 0.348797 0.346525 0.301693 0.241632 0.179819 0.125715 0.0844302 0.0568741 0.0379312 0.028975 0.0208059 0.0187711 0.0151829 0.0126597 0.0110346 0.00987733 0.00842098 0.00815552 0.00746767 0.00585301 0.00684641 0.00584604 0.00567895 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.53813e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000226462 0.00132333 0.00914638 0.0300624 0.0809989 0.154889 0.246223 0.311511 0.343579 0.335289 0.295008 0.239149 0.176753 0.120669 0.0836262 0.0568146 0.0391576 0.0297388 0.0211807 0.0183797 0.0149638 0.0127918 0.0117641 0.010728 0.00917506 0.00904423 0.00757535 0.00847713 0.00705258 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000317162 0.00197009 0.00950497 0.0311468 0.0855094 0.159241 0.241603 0.314364 0.332865 0.332083 0.286314 0.230859 0.172153 0.120982 0.0832969 0.0555828 0.0380574 0.028609 0.0231651 0.0172357 0.0155056 0.0139799 0.0122266 0.00969719 0.0102213 0.00799612 0.00717703 
0 0 0 0 0 0 0 0 0 0 0 3.30858e-05 0 0 3.10818e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101491 0.000543895 0.00230104 0.011074 0.0343783 0.0821587 0.164899 0.241064 0.306388 0.33095 0.321111 0.278354 0.224823 0.169465 0.116356 0.0831366 0.0566725 0.0392737 0.0284224 0.022132 0.0191874 0.015865 0.0140285 0.0120736 0.0109251 0.0101009 


==> anc/data/Period_5/Detector_Response_Baseline_4.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 4 in period 5 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 4 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.335059 0.73668 0.930442 0.821781 0.685909 0.547313 0.32762 0.150762 0.0747248 0.0389461 0.0190022 0.0135158 0.0114094 0.00988882 0.00957448 0.00712344 0.00652024 0.006329 0.0057735 0.00452702 0.00487959 0.00527957 0.00346906 0.00363471 0.00302393 0.0032852 0.00336792 0.00227276 0.00275913 0.00230087 0.00227336 0.00299904 0.00183751 0.00204266 0.00198579 0.00225975 0.00178131 0.0019065 0.00179209 0.00157514 0.00168453 0.00176023 0.00146905 0.00161833 0.00149786 0.00184882 0.00141882 0.00161759 0.00132286 0.00132767 0.0013534 0.00145631 0.00138835 0.00132255 0.00114989 0.00132335 0.000934722 0.000799079 0.00130817 0.0011619 0.00131498 0.0011907 0.00116028 0.000834934 0.000999909 0.000798919 0.00108701 0.00076037 0.000592104 0.000690427 0.000824707 0.00106627 0.000680411 0.000573684 0.000843057 0.000633194 0.00062425 0.000860067 0.000849866 0.000794011 0.000470736 0.00134181 
0.0058423 0.0740067 0.393086 0.913287 1.1423 0.915306 0.697851 0.539265 0.321275 0.148214 0.0781334 0.0424397 0.0216271 0.0150787 0.013916 0.0118674 0.00956182 0.0091619 0.00867054 0.00673053 0.00624895 0.00671103 0.00618722 0.00496899 0.00460426 0.00453948 0.00425803 0.00372713 0.00328328 0.00356486 0.00287154 0.00269508 0.00315937 0.00276687 0.00279396 0.00220104 0.00187221 0.00193769 0.00179073 0.00236164 0.00226274 0.00237413 0.00203911 0.00176295 0.001679 0.00210716 0.00177264 0.00208807 0.00162812 0.00148807 0.00141809 0.00172807 0.00190014 0.00160508 0.00126007 0.00156751 0.00125637 0.00152999 0.00161998 0.00152428 0.00160285 0.000959886 0.00126526 0.000961338 0.00121835 0.000961075 0.00117961 0.00113725 0.00105099 0.00096765 0.000915972 0.00106175 0.000951854 0.000885228 0.000802286 0.000658129 0.000920735 0.000818265 0.000898516 0.000932506 0.000595053 0.000838149 
0 0.000133543 0.00572525 0.0896989 0.479236 1.00654 1.14035 0.908779 0.686602 0.518871 0.310286 0.145762 0.0744774 0.0407164 0.0226475 0.017601 0.0158915 0.0131899 0.0123992 0.0105825 0.00965065 0.00825882 0.00757557 0.00634356 0.0059986 0.00574681 0.0048536 0.00473873 0.0044281 0.00493119 0.00433481 0.00427298 0.00362321 0.00362337 0.00301746 0.00294077 0.00257434 0.00242221 0.00223367 0.00227847 0.00282854 0.00226743 0.00212442 0.00244453 0.00217227 0.00169303 0.00205662 0.00199938 0.00234107 0.00236294 0.00173728 0.00163298 0.00197294 0.00169304 0.00160239 0.00173026 0.00166046 0.00160257 0.00168209 0.00172409 0.00154472 0.0013404 0.00142515 0.00189514 0.00173177 0.00156324 0.00154589 0.00150666 0.000949073 0.00106623 0.00105562 0.00104066 0.00100411 0.00112436 0.000675438 0.000858962 0.000966732 0.00106778 0.000634535 0.000735635 0.000872728 0.000963658 
0 0 3.30383e-05 0.000105904 0.0104232 0.120929 0.51084 0.990356 1.12171 0.883287 0.683992 0.509258 0.290929 0.145812 0.0779319 0.0416406 0.0240003 0.0193711 0.017102 0.0138921 0.0131891 0.0114906 0.010426 0.00873392 0.00844947 0.00719387 0.00638439 0.00567728 0.0051604 0.00459162 0.00480889 0.00475099 0.00325709 0.00368846 0.00347133 0.00400697 0.00336778 0.00396424 0.00368845 0.00324002 0.00332174 0.00342505 0.00288437 0.00294445 0.0022506 0.00231254 0.0025816 0.00195307 0.00258816 0.00249612 0.00184468 0.00218034 0.00208629 0.00188743 0.00202956 0.00147347 0.00177148 0.00177015 0.00211319 0.00182357 0.00144178 0.00177195 0.00174443 0.00112514 0.00151849 0.00176839 0.00153201 0.00147903 0.00155089 0.000797422 0.00150455 0.00116427 0.00156376 0.00109424 0.00110385 0.00102995 0.000775564 0.000889857 0.00107775 0.000790602 0.00102865 0.00112463 
3.11496e-05 6.42015e-05 0 0 9.9785e-05 0.000688258 0.0144158 0.142176 0.540095 0.993912 1.08919 0.87009 0.672221 0.474772 0.281315 0.142536 0.073013 0.0435891 0.0256569 0.019969 0.0161406 0.0149469 0.0129209 0.0121006 0.00925164 0.00869298 0.00751098 0.00684997 0.00677142 0.00652109 0.00638899 0.00527384 0.00485924 0.00477379 0.00411358 0.00416333 0.00412285 0.00374982 0.00294369 0.00374101 0.00340979 0.00273051 0.00334219 0.00303413 0.00299177 0.00249784 0.00279044 0.00274752 0.00239453 0.00240999 0.00276698 0.00224522 0.00220297 0.0025644 0.00179828 0.00222095 0.00199799 0.00186244 0.00198826 0.00173475 0.00212177 0.00184077 0.00186173 0.00174146 0.00171452 0.0016007 0.00150232 0.00150378 0.00189729 0.00157395 0.00124492 0.00106251 0.00137658 0.00118162 0.00136981 0.00162211 0.00129395 0.00108127 0.0011162 0.000870971 0.000821105 0.000888948 
6.44849e-05 3.13289e-05 9.70983e-05 0 0.000101596 7.06241e-05 6.63848e-05 0.000993609 0.0204416 0.168709 0.571544 1.00233 1.06424 0.857214 0.649059 0.475881 0.275115 0.141371 0.0759644 0.0424178 0.0250798 0.0213216 0.0169712 0.0154141 0.0123057 0.0126799 0.0115807 0.0102685 0.00963106 0.00734195 0.0075961 0.00761689 0.00622908 0.00562103 0.00459062 0.00518449 0.00416007 0.00470545 0.00465931 0.00466654 0.00392929 0.0036278 0.00404571 0.00366289 0.00354424 0.00361733 0.00302366 0.0025825 0.0030174 0.00283081 0.00275117 0.00292243 0.00259881 0.00246042 0.00220659 0.00256572 0.0022599 0.00251924 0.00193895 0.00213293 0.00217421 0.00239512 0.00266324 0.0022005 0.00210969 0.00171998 0.00162086 0.00145502 0.00169035 0.00167943 0.00136771 0.00261886 0.00130495 0.00152079 0.00157117 0.0013487 0.00138515 0.00164335 0.00123217 0.00148268 0.00155176 0.00108142 
0.000159701 0 0.00016011 3.29226e-05 9.99769e-05 9.90185e-05 0.00025504 6.85948e-05 0.000205043 0.00139476 0.0287875 0.194142 0.591852 0.979967 1.03191 0.832887 0.635086 0.453323 0.262996 0.139384 0.074138 0.044238 0.0276891 0.0207574 0.0174035 0.0170622 0.013823 0.0124281 0.011646 0.0103357 0.0095207 0.00792553 0.0072287 0.0067577 0.00732489 0.00569032 0.00629053 0.00539976 0.00475844 0.00473331 0.00501886 0.00503067 0.0048371 0.00340517 0.0040637 0.00360351 0.00334588 0.00373284 0.00313787 0.00344482 0.00277491 0.00334098 0.00258192 0.00258674 0.00287585 0.00254059 0.00298357 0.00227684 0.00229699 0.00241922 0.00259569 0.00234625 0.002138 0.00226408 0.0022579 0.00171051 0.00215191 0.0018064 0.00148604 0.00184879 0.00151 0.00200821 0.001675 0.00154544 0.00134571 0.00186249 0.00156938 0.00165463 0.00126953 0.00147312 0.00145703 0.0014692 
6.64886e-05 3.13289e-05 6.17818e-05 0 0 3.52546e-05 0.000159917 0 0 3.13289e-05 0.000103782 0.00241997 0.0379074 0.220987 0.619942 0.981386 1.01792 0.810469 0.620219 0.431585 0.253356 0.131701 0.0730258 0.0419761 0.0294554 0.0225816 0.0176843 0.0162111 0.0150688 0.0127519 0.0118813 0.0107561 0.0097432 0.00924145 0.00744382 0.00763905 0.00691021 0.00594441 0.00578484 0.00520878 0.00497441 0.00459855 0.00532593 0.00421546 0.00415507 0.00408161 0.00372939 0.00354409 0.00366448 0.00356091 0.00311254 0.00360292 0.00305025 0.00290048 0.00359235 0.0021254 0.00287827 0.00289166 0.00257413 0.00258395 0.0024981 0.00224809 0.0025842 0.001503 0.00168844 0.00225285 0.00221764 0.00257098 0.00202511 0.00182047 0.0020376 0.00167148 0.00195184 0.00125782 0.00186897 0.00112669 0.00152595 0.00159194 0.00147967 0.0011932 0.00116934 0.00114675 
0 0 0 0 0 0 0 0 0 0 0 0 0.000176547 0.00431574 0.0501987 0.25263 0.652328 0.971695 0.975839 0.793723 0.602146 0.415785 0.242297 0.130029 0.0716801 0.0425473 0.0294071 0.0219248 0.0193181 0.0179764 0.0159308 0.0117809 0.0113596 0.0112169 0.00962662 0.00892984 0.00831105 0.00796372 0.00652496 0.00623627 0.00645948 0.00613598 0.00594362 0.00564909 0.00505027 0.00479685 0.00439285 0.00375627 0.00489388 0.00355354 0.00399841 0.00342794 0.00379312 0.00311547 0.00331778 0.00301177 0.00276494 0.0030131 0.00292519 0.00298174 0.0030923 0.00218012 0.0025238 0.00242846 0.00200068 0.0023947 0.00202814 0.00217626 0.00218022 0.00239954 0.00185912 0.00185599 0.00201678 0.0015605 0.00180376 0.00185859 0.00201352 0.00150884 0.00115795 0.00170353 0.00161653 0.00162414 
0 0 0 0 0 0 0 0 0 0 0 0 0 3.52231e-05 0.000334754 0.00683773 0.0635028 0.2754 0.672267 0.966284 0.956952 0.768665 0.584337 0.408979 0.243072 0.131297 0.0731138 0.0455444 0.0308781 0.0226413 0.0202535 0.0175759 0.0158761 0.0136757 0.0132055 0.0117064 0.00991231 0.00967452 0.0082903 0.00775609 0.00776974 0.00681119 0.00565472 0.00677073 0.00529128 0.00522947 0.00484849 0.00520077 0.00511404 0.00434727 0.00403137 0.00374031 0.00384536 0.00384694 0.00345845 0.00302163 0.00321416 0.0031668 0.00290137 0.00282758 0.00273595 0.00316248 0.00239552 0.00268163 0.00277077 0.00225716 0.00215407 0.00216387 0.00215371 0.00225879 0.00249446 0.00245669 0.00196155 0.00203012 0.00235641 0.0023361 0.00185047 0.00169798 0.00161868 0.00188897 0.00166505 0.00178043 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000226448 0.00918717 0.0804857 0.308255 0.683473 0.943955 0.930356 0.74677 0.573127 0.387036 0.231111 0.125818 0.073304 0.045356 0.0324229 0.0246754 0.0196056 0.0172073 0.0156028 0.0136042 0.0123786 0.0109464 0.0106113 0.00887934 0.00842234 0.00731309 0.0078237 0.00680219 0.0061586 0.00542302 0.00463061 0.00543789 0.00405979 0.00481863 0.0042943 0.00459463 0.00391793 0.0031873 0.0033228 0.00351033 0.00347535 0.00315344 0.00315332 0.0034895 0.00246505 0.00319571 0.00347207 0.00242129 0.00325893 0.00270679 0.00229818 0.00259527 0.00251858 0.00250671 0.00271983 0.00189852 0.00295084 0.00221215 0.00252619 0.00256301 0.00171241 0.00203861 0.00219587 0.00169435 0.00181327 0.00152022 
2.90467e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000923268 0.0144804 0.0943138 0.338234 0.697839 0.930615 0.906354 0.731545 0.549252 0.37581 0.231117 0.123304 0.0702704 0.0436471 0.0323323 0.0232896 0.0191727 0.0173699 0.0154491 0.0147283 0.012306 0.0121102 0.00981798 0.00878824 0.00952857 0.00851921 0.00796078 0.00770434 0.00589925 0.00597822 0.00521244 0.0055309 0.00457079 0.00580304 0.00530822 0.00444013 0.00413691 0.00437251 0.00387687 0.0041326 0.00403417 0.00336765 0.00379412 0.00332563 0.00265955 0.00297024 0.00390056 0.00282562 0.00357906 0.00320064 0.00320471 0.00199316 0.00293266 0.00284017 0.00258202 0.00254555 0.00223797 0.00227452 0.00253027 0.00203371 0.00225302 0.0021283 0.00173374 0.00174164 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.18247e-05 0.00141426 0.0192137 0.108719 0.362391 0.712389 0.923785 0.876774 0.713742 0.530754 0.365592 0.222066 0.123109 0.07102 0.0439118 0.0309901 0.024806 0.0218411 0.0191564 0.0180366 0.0149315 0.0133897 0.01168 0.0100471 0.0103304 0.00964622 0.00927487 0.00738233 0.00707948 0.00619734 0.00723908 0.00610348 0.0052218 0.0051766 0.00575171 0.00454332 0.00447574 0.00423353 0.00451528 0.00475499 0.00400897 0.00402301 0.00363405 0.00354299 0.00364741 0.00298939 0.00299532 0.00284484 0.00314173 0.00330217 0.00317398 0.00281215 0.00260913 0.00233519 0.00268156 0.00256062 0.00267277 0.00247189 0.00188874 0.00258519 0.00212735 0.0026316 0.00188802 
0 0 0 0 0 0 0 0 3.52546e-05 0 0 0 0 0 0 0 0 0 0 0 3.53121e-05 0.000134986 0.002678 0.0236698 0.127663 0.386021 0.717604 0.903391 0.857412 0.690697 0.521688 0.352791 0.209925 0.122859 0.0722592 0.0457953 0.0324277 0.0261227 0.0206701 0.0187343 0.0159566 0.0146986 0.0139385 0.0117172 0.0117374 0.00951291 0.00887711 0.00835299 0.00826999 0.00763272 0.00652056 0.00600433 0.00591365 0.00564098 0.00512643 0.00610579 0.00493304 0.00455117 0.00455168 0.00490534 0.00447985 0.00394523 0.00352078 0.00376781 0.00352563 0.0034847 0.00339553 0.00378114 0.00325341 0.00332264 0.00295886 0.00302186 0.00344042 0.00238512 0.00231109 0.00251348 0.00253275 0.00236264 0.00239432 0.00255303 0.00250697 0.00219795 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52231e-05 0.000267053 0.00312069 0.0295482 0.144571 0.400128 0.72079 0.881267 0.8387 0.672089 0.503627 0.343356 0.204069 0.119206 0.0684038 0.0478382 0.0311251 0.0262424 0.0230613 0.0193129 0.0160275 0.0145676 0.0142498 0.0133416 0.0103701 0.0104808 0.00884977 0.00847376 0.00911559 0.00680021 0.00727919 0.00699833 0.00476954 0.0056465 0.00594998 0.00502138 0.00542062 0.00433575 0.00433467 0.00438946 0.00408347 0.00409458 0.00416756 0.00342514 0.00407893 0.00384795 0.00289397 0.00364994 0.00274465 0.00373043 0.00344685 0.0029128 0.0031021 0.00284799 0.00272371 0.00229022 0.00286279 0.00248303 0.00234961 0.00233161 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00027184 0.00486341 0.0387793 0.163184 0.422192 0.723484 0.870181 0.817776 0.659742 0.493071 0.336607 0.201518 0.119162 0.0725712 0.0486904 0.0353348 0.0274383 0.0224767 0.0203618 0.017304 0.0158635 0.0141578 0.0118103 0.0109971 0.00983586 0.0092777 0.00918373 0.00856957 0.00767383 0.00741339 0.00747909 0.00654251 0.0062463 0.00563629 0.00615165 0.00543493 0.00492529 0.00435546 0.00483554 0.00433063 0.00437528 0.00405999 0.00347402 0.00306664 0.00386495 0.00322522 0.00337115 0.00352238 0.00400593 0.00318017 0.00338319 0.00355368 0.0027689 0.0027009 0.00281298 0.00239597 0.00264238 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52546e-05 0 0 0 0 0 0 0 0.000376085 0.00646738 0.0448603 0.179212 0.438217 0.726412 0.846889 0.789796 0.633814 0.476985 0.322449 0.195607 0.114966 0.0712993 0.0469554 0.0351576 0.0259504 0.0240982 0.019308 0.0181619 0.0176257 0.0145501 0.0127096 0.0102124 0.0105397 0.0105748 0.00865186 0.00776391 0.00849723 0.00711086 0.00643201 0.00710647 0.00644932 0.00583971 0.00491495 0.00543166 0.0055463 0.00485638 0.00429992 0.00422406 0.00495659 0.00405516 0.00428699 0.00411741 0.0039196 0.0032927 0.00396282 0.0039202 0.00368162 0.00292888 0.00368644 0.00321817 0.00323553 0.00281684 0.00234388 
0 0 0 0 0 0 0 0 3.33466e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34267e-05 0.00101923 0.00833781 0.0540114 0.193425 0.459786 0.733563 0.844325 0.773464 0.624078 0.472947 0.313448 0.192482 0.115095 0.0716605 0.0479662 0.0357496 0.0290789 0.0251541 0.0218678 0.0185522 0.0162437 0.0142547 0.0140214 0.0118475 0.0119957 0.0109296 0.00915446 0.00866145 0.00756061 0.00760261 0.00676069 0.00537779 0.00623634 0.00550795 0.00542319 0.00565246 0.00598808 0.00484923 0.00475119 0.00522598 0.00380075 0.00473087 0.00367113 0.00443157 0.0040429 0.00382109 0.0033569 0.00326985 0.00324821 0.00319757 0.00363956 0.00301014 0.00350998 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.85905e-05 0.000948568 0.012302 0.0653912 0.211644 0.468652 0.728032 0.817105 0.753843 0.617719 0.45181 0.302204 0.188386 0.113344 0.0716837 0.0486895 0.0367548 0.0285856 0.02308 0.02115 0.0186482 0.0169656 0.0137834 0.0134579 0.0120728 0.0120674 0.00966241 0.0090452 0.00850193 0.00789146 0.00776351 0.00775316 0.00656038 0.00618358 0.00597489 0.00519869 0.00534503 0.00525345 0.00536367 0.00478535 0.00452301 0.00557616 0.00427872 0.00391381 0.00417091 0.00413421 0.00405917 0.00381916 0.00438272 0.00398298 0.00376748 0.00361248 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000103389 0.00207271 0.0144997 0.0754839 0.227834 0.482635 0.722419 0.814315 0.738244 0.583136 0.439293 0.303551 0.180976 0.112648 0.0712265 0.0507944 0.0364648 0.0317955 0.0232787 0.0216393 0.0201917 0.0164479 0.0134853 0.012091 0.0126968 0.0117292 0.00991242 0.00927645 0.00929088 0.00808173 0.00743505 0.00699843 0.00768281 0.00572191 0.00587641 0.00621589 0.00557462 0.00496436 0.00514252 0.00544984 0.00393552 0.00462171 0.00401019 0.00503297 0.00398626 0.0041423 0.00391485 0.00354427 0.0034411 0.00366094 
0 0 0 0 0 0 0 3.54325e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.53165e-05 0 0 3.10561e-05 6.89212e-05 0.00280532 0.017721 0.0826446 0.243576 0.496606 0.721116 0.794371 0.717703 0.573942 0.429609 0.287968 0.181728 0.115012 0.0730109 0.0511148 0.0360357 0.0302938 0.0258351 0.0217995 0.0192038 0.0156509 0.0147712 0.0140322 0.0123008 0.0105627 0.0112922 0.0095428 0.00865906 0.00752562 0.00809322 0.00734584 0.00698357 0.00646868 0.00614427 0.00643838 0.00688363 0.00578063 0.00538582 0.00460523 0.00499683 0.00514331 0.00458103 0.00436885 0.00510232 0.00414232 0.0038439 0.0036504 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.29717e-05 0 0 0 0 0 0 0 0 0 0 0.000103814 0.00360622 0.020347 0.0917072 0.259304 0.499961 0.710681 0.77854 0.695775 0.566338 0.411997 0.284437 0.183923 0.109543 0.0739066 0.0524988 0.0378578 0.0303522 0.0235591 0.0209494 0.0182763 0.0182264 0.0167395 0.0153971 0.0114609 0.0120199 0.0107243 0.0113174 0.00854839 0.0092083 0.00772093 0.00762797 0.00736524 0.0078107 0.00617641 0.00662623 0.0055077 0.00571375 0.00498952 0.00486064 0.00444757 0.00571499 0.00499038 0.00521842 0.00422762 0.00373939 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000439612 0.0038207 0.0259241 0.103709 0.276831 0.507721 0.70608 0.761686 0.698106 0.552897 0.398463 0.273397 0.179169 0.110886 0.0717686 0.0492714 0.0393666 0.0319056 0.027521 0.0225607 0.0195544 0.0165594 0.0162766 0.0141724 0.0121788 0.012113 0.0100905 0.0102801 0.00940022 0.00845504 0.00864797 0.00768729 0.00621654 0.0065819 0.00602891 0.00640159 0.00642191 0.00676767 0.00572155 0.00532889 0.00542817 0.00490397 0.00455814 0.00449664 
3.3004e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.04707e-05 0.000369622 0.00497969 0.0296178 0.111516 0.289189 0.516179 0.701931 0.74449 0.668051 0.534961 0.402229 0.274467 0.175669 0.111068 0.073377 0.0519338 0.0384975 0.0310978 0.0259331 0.0236152 0.0198811 0.0180658 0.0165182 0.014092 0.0135853 0.0129473 0.0107815 0.00942499 0.0101383 0.00844817 0.00823678 0.00791143 0.00677111 0.00774448 0.00642539 0.00608078 0.00552585 0.00584058 0.00534747 0.00569331 0.00530752 0.00476914 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.1099e-05 0 0 0 0 0.000136729 0.000885012 0.00715327 0.0371463 0.120864 0.29365 0.520552 0.689131 0.731852 0.655419 0.527353 0.385049 0.26585 0.172295 0.110508 0.071544 0.0524323 0.0383868 0.0323773 0.0259105 0.0232133 0.0198818 0.0182528 0.0164223 0.0139882 0.0137803 0.0127805 0.0120094 0.00973059 0.0100891 0.0084521 0.00760211 0.00769092 0.00731678 0.00718583 0.00660807 0.00622655 0.00535475 0.00546046 0.00663558 0.00539652 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52231e-05 0 0 0 0 0 0.000130883 0.00109715 0.00934096 0.0399653 0.132546 0.311893 0.521914 0.684613 0.709792 0.631365 0.507761 0.380257 0.266652 0.171066 0.110499 0.0724088 0.0491468 0.0382537 0.0325418 0.0268565 0.02449 0.0205224 0.0186854 0.0151852 0.0139223 0.0118649 0.0122516 0.0113363 0.00878503 0.00921686 0.00878821 0.00833904 0.00780968 0.00788017 0.00625987 0.00652831 0.00679183 0.0059285 0.00593843 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.53159e-05 0.000313243 0.00168984 0.0101529 0.0447555 0.140726 0.31581 0.517181 0.672117 0.695028 0.62114 0.498717 0.36721 0.255154 0.166315 0.11505 0.0725519 0.0535022 0.0395821 0.0318522 0.0299615 0.0235162 0.0197608 0.019445 0.0175601 0.0162213 0.0135798 0.0122641 0.0114131 0.0104664 0.0104002 0.009171 0.00840125 0.00841796 0.00777375 0.00764562 0.00681633 0.00639721 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000273993 0.00173184 0.0121831 0.0497161 0.153566 0.328048 0.531675 0.662238 0.683543 0.605569 0.484825 0.362469 0.252361 0.171044 0.108009 0.0731446 0.054056 0.0411618 0.0311817 0.0259745 0.0235218 0.019913 0.0182577 0.0166057 0.0153806 0.0130485 0.012771 0.0117092 0.00987333 0.00984212 0.00890737 0.00850001 0.00889832 0.0066667 0.00692851 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54325e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000507569 0.00300675 0.0137516 0.0565182 0.160963 0.330656 0.530955 0.663729 0.675903 0.59482 0.478916 0.355352 0.252216 0.165125 0.108427 0.074706 0.0521023 0.0431372 0.033002 0.0282042 0.0248257 0.0222531 0.0198409 0.0159549 0.0145869 0.0140102 0.0137422 0.0124522 0.0115497 0.00985148 0.00865273 0.00967264 0.00815535 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.10561e-05 0 0 7.06871e-05 0.000497398 0.00326293 0.0164379 0.0617536 0.168152 0.337286 0.523084 0.64099 0.655427 0.581841 0.462356 0.351015 0.244543 0.16649 0.106837 0.0756335 0.0556119 0.0431421 0.0339065 0.0292213 0.02503 0.0209533 0.0193388 0.01576 0.0161385 0.0148922 0.0116679 0.0117464 0.0122715 0.0110713 0.00979429 
0 0 0 0 0 0 0 3.3336e-05 0 0 0 0 0 3.54325e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7.06318e-05 0.000638887 0.00358311 0.018555 0.0683393 0.180742 0.346887 0.521258 0.637707 0.643303 0.572371 0.458454 0.344612 0.241293 0.159278 0.110085 0.075163 0.0532115 0.0409965 0.0333754 0.0290934 0.0240727 0.0222209 0.0196734 0.0187049 0.0150099 0.0145051 0.0138364 0.0123049 0.0100053 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30383e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52592e-05 0 0 0 0 0.000105721 0.00100262 0.00431393 0.0232703 0.0758237 0.185084 0.350256 0.522845 0.629279 0.633944 0.553722 0.459646 0.33925 0.235718 0.160001 0.10846 0.0754426 0.0549705 0.043138 0.0358959 0.0282793 0.0263798 0.0213898 0.0189476 0.0173036 0.015332 0.0152952 0.0125971 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54325e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52231e-05 0 0 0 0 0 0 0 0 0 0 0 0.000139099 0.00081028 0.00583733 0.026154 0.0808989 0.193787 0.354062 0.526188 0.613885 0.616754 0.54255 0.436971 0.3283 0.234239 0.157541 0.106182 0.0773747 0.0553117 0.0428122 0.0340113 0.0294509 0.0250784 0.0213444 0.0197564 0.0169677 0.0168018 


==> anc/data/Period_5/Detector_Response_Baseline_5.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 5 in period 5 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 5 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.167809 0.3631 0.482223 0.465727 0.435884 0.39608 0.243199 0.115756 0.0598382 0.0306647 0.0132423 0.00748408 0.00786783 0.00674878 0.00616072 0.00575223 0.00599201 0.0042844 0.00406273 0.00352446 0.00311448 0.0035048 0.00276969 0.00297172 0.00272641 0.00174753 0.00215755 0.0021278 0.00222367 0.00164173 0.00204169 0.00196324 0.0017856 0.00185814 0.00197445 0.00137193 0.00148216 0.00109729 0.00114893 0.00124503 0.00122955 0.00109589 0.00134048 0.00154997 0.00108137 0.00102117 0.00135715 0.00122827 0.000937065 0.000921708 0.00126414 0.00068541 0.000943612 0.00091103 0.00102892 0.000941723 0.00152077 0.000685108 0.00128263 0.000725949 0.000591497 0.00121742 0.000710581 0.00078401 0.000744011 0.000790853 0.000549579 0.000742128 0.00081049 0.000680685 0.00105476 0.00084733 0.000722539 0.000883106 0.000350688 0.00120373 0.000755575 0.000620503 0.000934867 0.000978574 0.000588152 0.000726814 
0.00243887 0.0348582 0.191153 0.434798 0.575369 0.50761 0.447803 0.381541 0.234518 0.113971 0.0599317 0.0266593 0.0137944 0.00956129 0.00872681 0.00781275 0.00662278 0.00606743 0.00588807 0.00489513 0.00445488 0.00418495 0.00316477 0.003326 0.00304395 0.00296974 0.00273648 0.00266464 0.00248209 0.00256315 0.00185156 0.00248676 0.00234369 0.00178076 0.00194034 0.00193463 0.00228517 0.00175129 0.00173232 0.00182089 0.00156112 0.00174272 0.00171816 0.0018828 0.0013533 0.00141764 0.0015777 0.00126531 0.00153309 0.00112794 0.00112232 0.00122112 0.000846348 0.00106355 0.00135427 0.00114673 0.00104064 0.00113398 0.00107546 0.00101437 0.00121442 0.000792422 0.00107052 0.000777568 0.00119594 0.000756956 0.00115083 0.000923933 0.000691694 0.00104714 0.00103991 0.000789645 0.00101861 0.000651596 0.00115146 0.000810563 0.000554021 0.000759024 0.000910757 0.00128734 0.000650129 0.00114409 
0 0 0.0028269 0.040937 0.216594 0.479221 0.577356 0.508649 0.442768 0.368461 0.227328 0.114617 0.0531255 0.0294676 0.0166224 0.0115434 0.00929695 0.00861334 0.00867835 0.00645481 0.00669863 0.00489973 0.004721 0.00431898 0.00416513 0.00420272 0.00412135 0.00340411 0.00255598 0.00295942 0.00234081 0.00224454 0.00225485 0.0020712 0.00178636 0.00218734 0.00235404 0.0021391 0.00206405 0.00215969 0.00183206 0.0018823 0.0018112 0.00172986 0.00178187 0.00135333 0.00158239 0.00149997 0.00136008 0.00135999 0.00183572 0.00177222 0.00160548 0.0011659 0.00147263 0.00157039 0.00138314 0.00120652 0.00143182 0.00111692 0.00115964 0.00118792 0.00119211 0.00103231 0.00092321 0.000979197 0.0013067 0.00124789 0.00104728 0.000824002 0.000807564 0.00111 0.00092152 0.000888827 0.00109547 0.000741644 0.000668028 0.00074716 0.000725005 0.000681698 0.000970312 0.000883164 
0 0 3.30498e-05 6.83294e-05 0.00488129 0.0553865 0.234959 0.474643 0.565774 0.501292 0.438019 0.35535 0.225227 0.108009 0.0575699 0.0302429 0.0167453 0.0124971 0.00980322 0.00876211 0.00768701 0.00706487 0.00575626 0.00585495 0.00503072 0.00475389 0.00488204 0.00390215 0.00367891 0.00344926 0.00289631 0.0032869 0.00294865 0.00232569 0.00275857 0.00268428 0.00229009 0.00228127 0.00223704 0.00224718 0.00194059 0.00189419 0.00223659 0.00221752 0.00227663 0.00156192 0.00157712 0.0015685 0.00119616 0.00148193 0.0012769 0.00157101 0.00192629 0.00136935 0.00124291 0.00164409 0.00131276 0.00112353 0.00120496 0.001413 0.00120294 0.000946668 0.00120176 0.00114342 0.00107978 0.00112828 0.00101675 0.000941289 0.000783914 0.00131081 0.000844533 0.000589441 0.00106727 0.000815082 0.00106786 0.000832265 0.000676293 0.000971019 0.000880482 0.00111829 0.000849401 0.0010163 
0 3.30956e-05 0 0 3.31156e-05 0.000220636 0.00533501 0.0623107 0.254683 0.481345 0.55602 0.500491 0.432836 0.348389 0.212133 0.107503 0.0567373 0.0310039 0.0183056 0.0124119 0.0107225 0.00963582 0.00832245 0.00750571 0.007454 0.00635533 0.0054651 0.00534643 0.00430674 0.00426235 0.00402313 0.0039068 0.00329021 0.00312562 0.00300987 0.00285363 0.00260913 0.00306629 0.00260465 0.00220325 0.00218854 0.00225187 0.00192715 0.00231066 0.00237374 0.00190635 0.00233279 0.00201782 0.0017115 0.00152655 0.00164085 0.00208729 0.00183642 0.00164004 0.00218355 0.0019057 0.00154342 0.00135335 0.00149585 0.00123121 0.00138066 0.00156765 0.00107558 0.00119762 0.00130822 0.00112967 0.00129957 0.0014668 0.00124 0.00107581 0.00100879 0.00112016 0.00136431 0.00100465 0.000871887 0.00100174 0.000849552 0.000934267 0.00124799 0.000986251 0.000951891 0.000863373 
3.11692e-05 3.30498e-05 0 3.34781e-05 9.76782e-05 0 0.0001317 0.000334462 0.0105533 0.0737431 0.258172 0.477463 0.53908 0.48429 0.423571 0.325643 0.202415 0.10174 0.0554899 0.0320433 0.016805 0.0129383 0.0111999 0.00931502 0.0094622 0.00658442 0.00710623 0.00620501 0.00517157 0.00557907 0.00423549 0.00425759 0.00431604 0.0032969 0.00356445 0.0029799 0.00356119 0.00316062 0.00273927 0.00208794 0.00265383 0.00291464 0.00229119 0.00268938 0.00216948 0.0026798 0.00232135 0.00288811 0.00200564 0.00223054 0.00194398 0.00223536 0.00170014 0.00222185 0.00183076 0.00166946 0.00176411 0.00133614 0.00130786 0.00177672 0.00177506 0.0014638 0.00172486 0.00156889 0.00136043 0.00119501 0.00125396 0.00138189 0.00128315 0.000911454 0.00115104 0.00108886 0.000816161 0.00156462 0.00104337 0.00108249 0.001276 0.00121945 0.00120865 0.000841434 0.000950987 0.00115921 
6.47389e-05 0.000127033 6.6235e-05 9.57725e-05 6.44649e-05 0 9.59593e-05 3.11692e-05 6.87577e-05 0.00112243 0.0140371 0.0887293 0.282513 0.477192 0.527188 0.478291 0.409406 0.322881 0.19508 0.103382 0.0545737 0.0306074 0.0176348 0.0125405 0.0109089 0.0101424 0.00903358 0.00785971 0.00782001 0.00662576 0.00535443 0.00498896 0.00515963 0.00515545 0.00391414 0.00450459 0.00414584 0.00337707 0.00282573 0.00250228 0.00264523 0.00308626 0.00301165 0.00286015 0.00194051 0.00222417 0.00247819 0.00177722 0.0022644 0.00214229 0.00221749 0.00233194 0.00229522 0.00193441 0.00166471 0.00164436 0.00190264 0.00203572 0.00166412 0.00203702 0.00140016 0.0013493 0.00214358 0.00162269 0.00152113 0.00162869 0.00140305 0.00140571 0.00141249 0.0016345 0.00173581 0.00129448 0.00133147 0.00117476 0.00147907 0.00114058 0.00113571 0.00116804 0.00131397 0.00105194 0.00124824 0.000912976 
3.34781e-05 3.30956e-05 0 0 3.11252e-05 0 0 0 3.35318e-05 0 3.1207e-05 0.00109983 0.0166509 0.102498 0.295567 0.476493 0.52144 0.464465 0.404169 0.305692 0.190198 0.0975748 0.0526138 0.0306246 0.0181741 0.0147245 0.0118449 0.0110159 0.00958916 0.00764217 0.00727304 0.00678133 0.0053636 0.00618121 0.00528229 0.00474594 0.0048335 0.00422167 0.00350843 0.00331435 0.00411344 0.00334961 0.00337166 0.00318183 0.00260529 0.00285774 0.00274997 0.00238106 0.00215883 0.00222127 0.00216473 0.00216534 0.00210392 0.00192083 0.00177281 0.00232794 0.00211451 0.00172172 0.00193246 0.00168091 0.00222078 0.00150672 0.00146744 0.001302 0.00178549 0.00160623 0.00154433 0.00217284 0.00172997 0.00140122 0.00135523 0.00144734 0.00150413 0.00124224 0.00113776 0.00157171 0.00107539 0.00124209 0.00118787 0.00101928 0.00103465 0.00139559 
0 0 0 0 0 0 0 0 0 0 0 0 6.44649e-05 0.00199727 0.023767 0.115349 0.308796 0.46816 0.511455 0.455534 0.394882 0.296239 0.177629 0.0937947 0.0502158 0.0314058 0.017699 0.0140862 0.0123943 0.0108755 0.0100467 0.00839255 0.00750177 0.00629955 0.00611682 0.00514785 0.0049499 0.00467294 0.00478469 0.00460848 0.00468922 0.00376649 0.00349463 0.00313648 0.00314928 0.00319339 0.00251349 0.00315564 0.00265248 0.0020345 0.00257232 0.00280013 0.0022237 0.00198632 0.00239092 0.00217096 0.00216594 0.00249772 0.00167323 0.00201762 0.00193381 0.0021575 0.00142246 0.0012057 0.00195781 0.00202401 0.00169112 0.00187265 0.0012162 0.00174578 0.00156821 0.00146994 0.00124746 0.00121564 0.00174881 0.00140762 0.00136153 0.00140751 0.0012759 0.00134452 0.00119097 0.00142091 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000299877 0.00260741 0.0289156 0.127249 0.31527 0.476588 0.493453 0.452073 0.382053 0.286764 0.173428 0.0951825 0.0519873 0.0284216 0.019197 0.0146324 0.0115928 0.0109511 0.00911468 0.0087843 0.00693177 0.00681444 0.00599424 0.00569135 0.00487772 0.0053087 0.0043097 0.00517224 0.00416695 0.00416586 0.00389693 0.00304085 0.00375151 0.00316266 0.00247736 0.0032627 0.00275814 0.00252686 0.00279357 0.00266437 0.00245763 0.00209544 0.00234105 0.0020182 0.00226526 0.00243431 0.00189074 0.00200885 0.00190653 0.00186435 0.00235699 0.00195617 0.00177994 0.00130583 0.00171668 0.00128915 0.00175053 0.00182731 0.00157311 0.00193512 0.00147922 0.00151172 0.00124382 0.00166213 0.00143773 0.00153659 0.00101336 0.00157565 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000127558 0.00489673 0.0364921 0.144781 0.329746 0.47376 0.495717 0.436918 0.376622 0.274651 0.167901 0.0923736 0.0515634 0.0285322 0.0200355 0.0148844 0.0125963 0.0110063 0.0094875 0.00818762 0.0078489 0.00647925 0.00672756 0.00597151 0.00511394 0.00536236 0.00425321 0.00423958 0.00435991 0.00366514 0.00316391 0.00301474 0.00342157 0.00314386 0.00341684 0.00372376 0.00261006 0.00271737 0.00293234 0.0024828 0.00257686 0.0022372 0.00239958 0.00289685 0.00186689 0.0022454 0.00201467 0.00178684 0.00189528 0.00212186 0.00215543 0.00210593 0.00192517 0.00163968 0.00210803 0.00148289 0.00178575 0.00195026 0.00168737 0.00163553 0.00119623 0.00164037 0.00156233 0.00138524 0.00170857 0.00109647 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000396847 0.00601411 0.0398338 0.155367 0.338706 0.463547 0.477007 0.431908 0.359479 0.261282 0.160577 0.0885028 0.0513342 0.03022 0.0183414 0.0155314 0.0123492 0.0105357 0.0105494 0.00940549 0.00738963 0.00680653 0.00695332 0.00532793 0.00541557 0.00483403 0.004708 0.00458569 0.00434835 0.00361598 0.00403543 0.00351972 0.00365865 0.00360709 0.00301671 0.00358139 0.00325022 0.00320492 0.00270218 0.00227081 0.00236167 0.00211621 0.00254111 0.00202652 0.00245108 0.00254492 0.00174842 0.0020431 0.00176519 0.00150913 0.00172603 0.00165663 0.00170527 0.00163262 0.00184028 0.00138839 0.00173693 0.00117641 0.00152181 0.00217181 0.00163421 0.00152382 0.00130187 0.00143681 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5302e-05 0.000833069 0.00802698 0.0496445 0.169455 0.33837 0.459645 0.47684 0.423587 0.350085 0.248747 0.158681 0.0865527 0.0511755 0.0303813 0.0188344 0.0162552 0.0134403 0.0113179 0.00972346 0.00876984 0.00878862 0.00775487 0.00678737 0.00556146 0.00608507 0.00538793 0.00494704 0.00471127 0.0042238 0.00398134 0.0036537 0.00363011 0.00353609 0.00268425 0.0036184 0.00346526 0.00271852 0.00288262 0.00305664 0.00286595 0.00216989 0.0025332 0.00250734 0.00220242 0.00229943 0.00199613 0.00184265 0.00230561 0.00215449 0.0022684 0.00202443 0.00195269 0.00210778 0.00208817 0.00178151 0.00186169 0.001903 0.00196321 0.00135586 0.00168999 0.00190826 0.00179271 
0 0 0 0 0 0 3.30956e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000171146 0.00120884 0.0107854 0.0576338 0.177771 0.347414 0.456024 0.465494 0.416962 0.340347 0.244808 0.150036 0.0867181 0.049852 0.0315225 0.0207451 0.0166554 0.0129112 0.0106547 0.00976169 0.00852248 0.00778786 0.00788056 0.00729544 0.00679632 0.00617386 0.00502241 0.0056959 0.00480123 0.00431636 0.00423656 0.00390284 0.00363908 0.00370673 0.0038023 0.00275655 0.00288698 0.00281826 0.00288365 0.00260326 0.00281385 0.00226334 0.0025304 0.00212471 0.00218956 0.00197404 0.00286872 0.00228341 0.00211747 0.00215453 0.00210746 0.00174695 0.00179473 0.00230226 0.00189553 0.00169287 0.00157921 0.00195861 0.00206213 0.00174925 0.00204301 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000192052 0.00127604 0.0135642 0.0633472 0.186424 0.355424 0.454044 0.455948 0.407301 0.328497 0.239207 0.147036 0.0842997 0.0490251 0.0315275 0.021538 0.0161547 0.014966 0.0118184 0.0115717 0.0104071 0.00826273 0.00771078 0.00754294 0.00702192 0.00647009 0.00564772 0.00514063 0.00471579 0.00445781 0.0043187 0.00427912 0.00416754 0.00340027 0.00316771 0.00372657 0.00292055 0.00304392 0.0034716 0.00311172 0.0023193 0.0028298 0.00280091 0.00225213 0.00294547 0.00243261 0.00243822 0.00212321 0.0022757 0.00216181 0.00223321 0.00201861 0.00233792 0.00186523 0.00149885 0.00175835 0.00199133 0.00203098 0.00179453 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5302e-05 0.000161901 0.00240042 0.0168058 0.075935 0.201498 0.349364 0.440575 0.446506 0.396642 0.323086 0.229544 0.142522 0.0838938 0.0494717 0.0313249 0.0223714 0.0169259 0.0147447 0.0125477 0.0114559 0.00931747 0.00877651 0.00722784 0.00770954 0.00690794 0.00668724 0.0055483 0.0055246 0.00508539 0.00452172 0.00392749 0.00483887 0.00349135 0.00399131 0.00375555 0.00317336 0.00351955 0.00267206 0.00314826 0.00306821 0.00242586 0.00274289 0.00248105 0.00269957 0.00237437 0.00258019 0.0026612 0.00237531 0.00202745 0.00230398 0.00240618 0.00249265 0.00202957 0.00185335 0.0020564 0.00206484 0.00145716 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.00032442 0.00304716 0.0205234 0.0799887 0.206251 0.353961 0.442309 0.435071 0.388561 0.306778 0.221739 0.139877 0.0822812 0.0475082 0.0332265 0.0228473 0.0164102 0.014179 0.0136497 0.0102691 0.00912782 0.00912439 0.00854716 0.00711726 0.00618931 0.00696695 0.00639336 0.00488998 0.00499405 0.00447076 0.00448208 0.00516756 0.00382385 0.00424495 0.00341061 0.00361388 0.00352383 0.00278928 0.00388478 0.00289159 0.00316805 0.00276162 0.00279628 0.00276984 0.00227714 0.0022178 0.0027856 0.00264436 0.00279426 0.00221743 0.00252453 0.00227672 0.00182526 0.00211686 0.00220071 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.5302e-05 0.000366825 0.00430885 0.0238641 0.0876107 0.218507 0.360281 0.429615 0.428599 0.378185 0.303104 0.216768 0.134191 0.0821748 0.0479143 0.0298908 0.0209987 0.0170062 0.0142645 0.0145377 0.0114335 0.00961518 0.00973494 0.00826389 0.00750486 0.00728711 0.00594104 0.00572384 0.00633861 0.00536635 0.00507025 0.00400397 0.00407045 0.00404386 0.0038941 0.00372329 0.00329727 0.00371817 0.00345632 0.00383873 0.00257483 0.00267075 0.00322732 0.00247502 0.00239413 0.00234252 0.00221955 0.00204825 0.00194331 0.00264897 0.00247451 0.00200898 0.00226817 0.00202463 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.35318e-05 0.00072875 0.00534695 0.0284045 0.10164 0.224132 0.357073 0.421385 0.42582 0.367005 0.298115 0.213068 0.131153 0.0795334 0.0497022 0.0302977 0.0229049 0.0180802 0.0145366 0.0134419 0.0119559 0.0111836 0.00882977 0.00841813 0.00821259 0.006518 0.00661312 0.00575885 0.00558145 0.00507205 0.00545923 0.0046985 0.00468326 0.00403796 0.00373975 0.00329085 0.00349353 0.00384332 0.00306064 0.00387028 0.0036503 0.00282351 0.0029053 0.00293897 0.00329875 0.00238657 0.00292102 0.00234357 0.00258699 0.00254984 0.00268112 0.00234288 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000137008 0.000765717 0.00636995 0.0335789 0.104336 0.222475 0.361243 0.422139 0.40847 0.356408 0.286726 0.207362 0.130319 0.0778906 0.0489791 0.0324871 0.0233604 0.0178909 0.0145991 0.0128879 0.0109356 0.0106344 0.00933086 0.00790753 0.00764513 0.00725548 0.00672351 0.00622744 0.00488088 0.00527744 0.00443362 0.00393234 0.00455039 0.00396571 0.00330499 0.00418636 0.00400842 0.00355159 0.00332677 0.00323919 0.00311914 0.00274137 0.00297518 0.00285506 0.00289588 0.00254298 0.00221888 0.00282808 0.00229824 0.00249486 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.52716e-05 0.00112809 0.0080509 0.0393541 0.11379 0.236025 0.35491 0.411817 0.407689 0.35876 0.282417 0.198683 0.128399 0.0784046 0.0505641 0.0311691 0.0228357 0.019101 0.0156295 0.0124966 0.0122109 0.0118962 0.00928416 0.00849926 0.00755176 0.0060783 0.0066854 0.00591747 0.00554895 0.00537827 0.00501336 0.00466766 0.00478143 0.00388637 0.00401812 0.00364652 0.00403311 0.00314421 0.00305817 0.00342554 0.00275887 0.00282612 0.0026859 0.0029431 0.00273362 0.00342303 0.00252321 0.00245692 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.31156e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34781e-05 0.000190372 0.00143045 0.00917734 0.0430039 0.119043 0.235512 0.346479 0.407555 0.395163 0.344293 0.271477 0.192627 0.123813 0.0777768 0.0477147 0.0335942 0.0251121 0.0181505 0.0152439 0.0137521 0.0106378 0.0100507 0.00867346 0.00928945 0.00815563 0.00702602 0.0067106 0.00626934 0.00535395 0.00599646 0.00512677 0.00448435 0.00450546 0.00435589 0.00407286 0.00355902 0.00387687 0.0034756 0.00304753 0.00282621 0.00322061 0.00310723 0.00327918 0.0030449 0.00341808 0.00270401 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000166277 0.00182417 0.0111775 0.0453666 0.12704 0.250041 0.350909 0.400261 0.385456 0.335816 0.265755 0.191211 0.121175 0.0738251 0.0473508 0.0329539 0.0228832 0.0190942 0.0140802 0.0132158 0.0111125 0.010347 0.0101818 0.00858109 0.00762406 0.00726658 0.00640548 0.00629554 0.00562216 0.00565592 0.00471189 0.00467339 0.0045964 0.00472977 0.00414318 0.00429323 0.00364737 0.00342576 0.0046179 0.0038258 0.00252481 0.00329574 0.00288869 0.00325827 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000166618 0.00235207 0.0143353 0.0496055 0.136017 0.248947 0.349619 0.389208 0.381731 0.333282 0.25988 0.186399 0.119051 0.0791146 0.0458533 0.0334147 0.0236276 0.019419 0.0150395 0.0140769 0.0128611 0.00977749 0.0095477 0.00881451 0.00821991 0.00835312 0.00725367 0.00585691 0.00584234 0.00497525 0.00463899 0.00526375 0.00392967 0.00448276 0.00383454 0.00385781 0.00352445 0.00349571 0.00341486 0.00317351 0.00316945 0.00284405 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34781e-05 0.000461487 0.00367312 0.0166757 0.0579954 0.141569 0.258386 0.346404 0.38782 0.373808 0.324093 0.250995 0.186512 0.113352 0.0762986 0.0474374 0.0332487 0.025991 0.0193429 0.0165414 0.0136049 0.0127001 0.0102441 0.0094418 0.00850291 0.00811993 0.00822881 0.00647098 0.00641744 0.00541647 0.00633664 0.00510412 0.00510671 0.00504683 0.00395604 0.00383793 0.00378232 0.0035294 0.00345063 0.00389351 0.00410419 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.78167e-05 0.000618383 0.00359879 0.018295 0.0605496 0.145109 0.255917 0.345689 0.37696 0.360529 0.312788 0.249516 0.175912 0.115002 0.0774234 0.0468718 0.0341283 0.0252879 0.0213369 0.0157282 0.0144832 0.0125924 0.0109456 0.00910101 0.00816766 0.00847819 0.00747681 0.00769432 0.00565834 0.00607094 0.0049313 0.00528 0.00477698 0.00545371 0.00458888 0.00446553 0.00398498 0.00348113 0.00435388 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000165476 0.000989297 0.00537622 0.0209194 0.0672665 0.149766 0.255195 0.33686 0.373851 0.354965 0.304054 0.23975 0.175682 0.109388 0.0735467 0.0486754 0.0337532 0.0260147 0.0195041 0.015792 0.01488 0.0127777 0.0106177 0.0100787 0.00906895 0.00911787 0.00742729 0.00703842 0.00688662 0.00661124 0.00594144 0.00549418 0.00508134 0.00529384 0.00463056 0.00489127 0.00368061 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34781e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.72706e-05 0.000844365 0.00554241 0.0238137 0.0729646 0.157702 0.256541 0.334543 0.365925 0.351096 0.305508 0.234961 0.171305 0.115642 0.0770745 0.0494969 0.0350929 0.0254754 0.0212561 0.0177984 0.0135108 0.0133934 0.0106428 0.00962949 0.00877211 0.00785647 0.00766991 0.00743288 0.00779282 0.00684758 0.00589895 0.00527879 0.0057174 0.0046181 0.00467976 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.16944e-05 0 0 0 0 0.000158449 0.00116375 0.00750272 0.0267687 0.0736035 0.159014 0.262282 0.338994 0.35679 0.3422 0.293726 0.228233 0.166001 0.110529 0.0728393 0.0467043 0.0338611 0.0242093 0.0201911 0.0163188 0.0146987 0.0121678 0.0120218 0.0105116 0.00875712 0.00826623 0.00847895 0.00823202 0.00637946 0.00576655 0.00567127 0.00570808 0.00465203 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000101467 0.00164914 0.00764519 0.0294054 0.0774192 0.165459 0.2543 0.329967 0.360468 0.337148 0.289038 0.227629 0.163883 0.110743 0.070819 0.050947 0.0347674 0.0257155 0.0208952 0.0172234 0.0142157 0.0134069 0.0114194 0.0102106 0.00888178 0.00828727 0.00734718 0.00748285 0.00718427 0.00643734 0.00534866 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.34781e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30498e-05 3.11692e-05 0.000239031 0.00190973 0.00931942 0.0304217 0.0862363 0.167787 0.258328 0.328556 0.349039 0.326064 0.280094 0.218376 0.1557 0.106274 0.0704104 0.0493845 0.0336461 0.0244755 0.0213368 0.0185409 0.0152474 0.0134948 0.0118029 0.00996583 0.00883404 0.0081097 0.00734072 0.00643552 0.00751076 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.88338e-05 0.000328806 0.00233253 0.010009 0.0350866 0.0871076 0.167125 0.261068 0.323908 0.342988 0.325262 0.272259 0.217897 0.156577 0.106848 0.0675599 0.0466977 0.0331233 0.024618 0.0210463 0.0172787 0.0152415 0.0127719 0.010831 0.0107063 0.00971368 0.00839258 0.00771909 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.30498e-05 0.00049604 0.00313027 0.0112295 0.0377354 0.0927597 0.17233 0.253689 0.319402 0.334396 0.313877 0.269938 0.209909 0.153789 0.105882 0.0696788 0.050793 0.0365276 0.0267849 0.0211241 0.0177464 0.0140879 0.0133184 0.0119035 0.00950874 0.00996254 


==> anc/data/Period_5/Detector_Response_Baseline_6.txt <==
#######################################################################
# PROSPECT Collaboration                                              # 
# Supplemental Material: Detector Response for baseline 6 in period 5 #
# Generated on 11/12/2024                                             #
#######################################################################
#
# Response Matrix is presented as a 33x82 matrix.
# The 82 columns represent the antineutrino energy range from [1.8-10]MeV with a bin width of 0.1 MeV.
# The 33 rows correspond to the prompt spectra spanning an energy range of [0.8-7.4] MeV with a bin width of 0.2 MeV.
# Detector response for baseline 6 is constructed by summing up the indivual efficiency-corrected detector responses for all the segments in that baseline bin 
#
0.0900788 0.195522 0.244576 0.237583 0.225162 0.192319 0.118456 0.0564294 0.0282358 0.0147493 0.00618953 0.00405812 0.00378794 0.00386953 0.00261735 0.00273194 0.00246073 0.00181599 0.00203883 0.0019099 0.00149355 0.00134748 0.000962156 0.00141192 0.00171777 0.00119553 0.00125993 0.000918389 0.000872902 0.00110971 0.000983706 0.000818769 0.00105631 0.000893371 0.000929004 0.00102046 0.000931482 0.000929578 0.000564471 0.000591619 0.000894035 0.000562696 0.000757731 0.00072137 0.000949629 0.00078968 0.000504134 0.000746017 0.000594094 0.000465254 0.000698309 0.000529708 0.00062898 0.000626588 0.000629556 0.000637162 0.000562692 0.000637674 0.000600982 0.000591717 0.000596051 0.000399855 0.000589537 0.000556652 0.000533548 0.000293619 0.000560853 0.00032243 0.000566318 0.000468879 0.000433543 0.00052276 0.000362606 0.000328879 0.000327201 0.000397815 0.000593882 0.00019782 0.000496109 0.000327127 0.0004229 0.000291589 
0.00122646 0.0192441 0.102581 0.236375 0.295078 0.251937 0.222109 0.187385 0.113588 0.0537219 0.0282264 0.0155489 0.00734435 0.00526423 0.00466429 0.00445571 0.00359737 0.00314814 0.00302334 0.00235073 0.00206923 0.00243077 0.00193678 0.0021972 0.00164796 0.00168521 0.00140388 0.00153868 0.00125637 0.00111629 0.00146014 0.00102296 0.00105616 0.00119159 0.00102924 0.000752429 0.00121623 0.00119128 0.00112335 0.00085587 0.000958136 0.00105791 0.000754351 0.000658293 0.000633924 0.000867318 0.000660234 0.000947719 0.00101452 0.000900309 0.000593663 0.000926662 0.000923286 0.000922659 0.000760284 0.000590343 0.000459968 0.000662268 0.000691778 0.000868787 0.000633377 0.000729283 0.000598487 0.000597965 0.00043581 0.000331551 0.000565083 0.00066277 0.000725101 0.000622951 0.000533251 0.00033162 0.000493693 0.000570644 0.000756264 0.000325182 0.000295788 0.00019782 0.000600512 0.000429491 0.000620914 0.000231235 
0 3.54368e-05 0.00165528 0.0217124 0.119934 0.261947 0.300679 0.254036 0.221471 0.180303 0.11162 0.0549303 0.0281095 0.0140465 0.00690276 0.00580977 0.00488586 0.00415685 0.00424219 0.00370672 0.00321858 0.00289648 0.00228082 0.00274263 0.0021883 0.00238189 0.00242452 0.00185814 0.00165156 0.00153765 0.00106862 0.00139482 0.00128115 0.0012574 0.00106037 0.00138303 0.000825203 0.00118298 0.00109575 0.00108956 0.000984814 0.00119946 0.00100578 0.00110991 0.00102118 0.000955892 0.000990069 0.000798118 0.000664198 0.000827147 0.000737236 0.00109167 0.000685423 0.000695755 0.000587328 0.000693282 0.000653984 0.000426892 0.000785394 0.000601979 0.000820212 0.000401955 0.00062706 0.000595886 0.000556643 0.000758616 0.000591461 0.000654484 0.000760722 0.000822988 0.000629227 0.000400291 0.000598089 0.000562515 0.000758482 0.000394162 0.000496474 0.00052924 0.000622736 0.000300098 0.000566921 0.000396362 
0 0 0 9.79239e-05 0.00248547 0.0293549 0.123942 0.248648 0.290726 0.252322 0.214294 0.173277 0.10853 0.051605 0.0271704 0.0141824 0.00853497 0.00540829 0.00494629 0.00447731 0.00445853 0.00358879 0.00339414 0.00343094 0.00241102 0.00254691 0.00240285 0.00243237 0.00248309 0.00178746 0.00168888 0.00198073 0.00125805 0.00167666 0.00110032 0.00161988 0.00149514 0.00134677 0.00133052 0.00151243 0.00107913 0.00118267 0.0011017 0.00109544 0.000963892 0.00099598 0.00112112 0.00105404 0.000768769 0.000595514 0.000924691 0.000993305 0.00105408 0.000761073 0.000695481 0.000859041 0.00115843 0.000798223 0.000831519 0.000731244 0.000460362 0.000695734 0.00099568 0.000689914 0.000766929 0.000535712 0.000664296 0.000528869 0.000526949 0.000688041 0.000726385 0.0005896 0.000287563 0.000722917 0.000335406 0.000666812 0.000460276 0.00039593 0.00059322 0.000458336 0.000471055 0.000295943 
0 0 3.32992e-05 0 0 6.86862e-05 0.00432434 0.0348367 0.13967 0.251645 0.286856 0.251325 0.213364 0.171634 0.100067 0.0498665 0.0270326 0.0159974 0.00849131 0.00705775 0.00508248 0.00505963 0.00424455 0.00320427 0.00335244 0.00266565 0.00280913 0.0026597 0.00219149 0.002001 0.00144379 0.00225501 0.00189144 0.00168863 0.00183489 0.00135347 0.00152438 0.00161735 0.00152487 0.00152211 0.00154925 0.00149293 0.00100179 0.000918588 0.000958228 0.000760934 0.000789944 0.000923 0.000964171 0.00132501 0.00111905 0.000734674 0.000983227 0.00091833 0.000828893 0.000852089 0.000983473 0.000856378 0.000531403 0.00079171 0.000625208 0.000622717 0.000568225 0.000899908 0.000829227 0.000463038 0.000623086 0.000464965 0.000564558 0.000893334 0.000629431 0.000618548 0.000729214 0.000802153 0.000529338 0.00055834 0.000658879 0.000597937 0.000758083 0.000693979 0.000493683 0.00056259 
0 3.32494e-05 3.32494e-05 3.32458e-05 6.44814e-05 6.46557e-05 0 0.000204088 0.00485745 0.0415369 0.14126 0.248461 0.280774 0.236981 0.207652 0.164965 0.0988042 0.0491038 0.0279709 0.0139606 0.00854589 0.00763045 0.00560286 0.0047228 0.00432123 0.00339871 0.00407835 0.00312389 0.00270964 0.00351181 0.00342504 0.00210301 0.00224436 0.00255146 0.00215756 0.0011805 0.00122424 0.00158292 0.00136164 0.00161994 0.00126215 0.00115164 0.00138519 0.00143882 0.0013732 0.00118916 0.00135432 0.0010566 0.00122297 0.00118561 0.00112248 0.000841904 0.00113562 0.00106424 0.000727252 0.000889658 0.000595366 0.00106441 0.000883531 0.000862213 0.00101254 0.000891785 0.000956828 0.000874903 0.000526986 0.000833272 0.000529402 0.0005978 0.000852133 0.000829246 0.000887769 0.00082147 0.000871026 0.000691396 0.000464527 0.000633404 0.000769003 0.000891275 0.000530947 0.000827741 0.0007226 0.000456424 
0 6.64952e-05 9.99875e-05 3.12515e-05 0 0.000102103 6.24871e-05 0 7.08735e-05 0.000533049 0.00722104 0.0497668 0.150347 0.253891 0.274336 0.237109 0.203053 0.156226 0.0924201 0.0506961 0.0258114 0.0144848 0.00923663 0.00677875 0.0057199 0.00541188 0.00444131 0.00413345 0.00364005 0.00303165 0.00355935 0.00278178 0.00268873 0.00250759 0.00230362 0.00200589 0.00212067 0.00222056 0.0018996 0.00151996 0.00185287 0.00171216 0.00123772 0.00139696 0.00128719 0.00119721 0.00139327 0.00130422 0.00129579 0.000989663 0.00105834 0.000956126 0.00110174 0.00116711 0.00122764 0.00065865 0.000882439 0.00115982 0.000923326 0.00121017 0.000931049 0.000902348 0.000760205 0.000826897 0.00100439 0.000868964 0.000976689 0.000895735 0.000729129 0.000891988 0.000625177 0.000748001 0.000791627 0.000691392 0.000629137 0.000856458 0.000714524 0.000997869 0.000705915 0.000629282 0.000986784 0.000482926 
0 0 0 3.54368e-05 0 0 0 0 0 0 0 0.000895253 0.00885209 0.0568184 0.1572 0.253028 0.265071 0.235074 0.199112 0.149968 0.0877954 0.0473429 0.0266656 0.0147226 0.00981171 0.00789366 0.00611995 0.0055614 0.00396453 0.00456204 0.0037397 0.00369769 0.00332359 0.00316599 0.00247012 0.00262669 0.00254346 0.00201667 0.00211448 0.00225107 0.00199327 0.00214895 0.00175595 0.00143945 0.00172705 0.00141579 0.00119138 0.00122998 0.00162022 0.00123728 0.00109932 0.00155637 0.00125345 0.00144945 0.00115232 0.00108309 0.00072468 0.0012521 0.000818594 0.000951768 0.00128467 0.000860868 0.00135003 0.00115195 0.00108117 0.00101877 0.00063127 0.000993961 0.00082339 0.00072084 0.000760115 0.000954534 0.000746165 0.000833693 0.000768968 0.000700537 0.000835712 0.00074015 0.000627035 0.000695927 0.000635789 0.000533308 
0 0 0 0 0 0 0 0 0 0 0 0 0.000133217 0.000908091 0.01279 0.0655726 0.164254 0.253664 0.264111 0.233904 0.194682 0.145656 0.0867078 0.0470517 0.0231292 0.0152449 0.00907521 0.00780813 0.00658515 0.00520176 0.00487105 0.00469796 0.00407988 0.00365926 0.00307218 0.00335484 0.00290101 0.0026547 0.0022118 0.00272144 0.00214757 0.0020919 0.00199915 0.00203863 0.00146355 0.0016709 0.00161608 0.00174921 0.0014189 0.0013958 0.001618 0.00188348 0.00105759 0.00165155 0.00112688 0.00108303 0.000993677 0.000764236 0.00140291 0.00147677 0.00142061 0.000964421 0.00124967 0.00101906 0.000870959 0.000597548 0.000962199 0.000987052 0.000664777 0.00121752 0.000862265 0.000798622 0.000918973 0.000960172 0.00100467 0.000869072 0.000833482 0.000426778 0.000995857 0.000627002 0.000702295 0.000620776 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.58023e-05 0.00179933 0.0157772 0.0706434 0.171686 0.245947 0.260871 0.222948 0.186742 0.137855 0.0847896 0.0446985 0.0252778 0.0151666 0.00980198 0.00774748 0.00630221 0.00546126 0.0046616 0.00472478 0.00446472 0.00392815 0.00332328 0.00296164 0.0026864 0.00236639 0.00188825 0.00278599 0.00221374 0.00177988 0.00157489 0.00172681 0.00164514 0.00195429 0.00121998 0.0015184 0.00139125 0.00151294 0.00135624 0.00152427 0.00116848 0.0008335 0.00131336 0.000997912 0.000954025 0.00105019 0.00110272 0.00119706 0.00102687 0.00164076 0.00118923 0.00088704 0.00129745 0.000898111 0.00103097 0.000953957 0.00126482 0.00103744 0.000795786 0.00106046 0.000597565 0.00101839 0.000655999 0.000804464 0.000756726 0.00055832 0.000791676 0.000848736 
0 0 0 0 0 0 3.32458e-05 0 0 0 0 0 0 0 0 0 0.000133044 0.0024926 0.0190473 0.0794176 0.169603 0.248454 0.257377 0.225881 0.184012 0.134739 0.0831067 0.0458874 0.0258334 0.0155163 0.0101788 0.00799814 0.00703949 0.00514192 0.00532762 0.00529159 0.00302456 0.00377768 0.00323615 0.00347228 0.00322199 0.00277337 0.00260139 0.00237354 0.00233043 0.00219151 0.00211859 0.00149327 0.00214732 0.00191975 0.00148505 0.00179558 0.00216848 0.00155106 0.00153152 0.00168992 0.00135523 0.00135161 0.00152027 0.000922787 0.00130212 0.00125634 0.00143091 0.000894172 0.000927222 0.00108533 0.00117901 0.000900094 0.00115437 0.000890871 0.000886904 0.00109981 0.000987841 0.000830959 0.000987193 0.000939963 0.000762468 0.000795717 0.000962787 0.000558523 0.000697678 0.000535002 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.0002981 0.00416433 0.0236083 0.082587 0.177029 0.241379 0.24417 0.21516 0.176615 0.132451 0.0819475 0.0438667 0.0243512 0.0147615 0.0102712 0.00776905 0.00658291 0.00603601 0.00572548 0.00461938 0.0042796 0.00362972 0.00351742 0.00350444 0.00292144 0.00275798 0.0025015 0.00194941 0.00266792 0.00239955 0.00240979 0.00221206 0.00154985 0.00168128 0.00167938 0.00182892 0.00159923 0.00140592 0.00148494 0.00119332 0.00151469 0.00152689 0.00128758 0.000922871 0.00106447 0.00141464 0.00150865 0.00115399 0.00112684 0.000882815 0.00131386 0.00122095 0.00111652 0.000953907 0.000689692 0.00108273 0.00112469 0.0010889 0.00139375 0.000962422 0.000904289 0.00122295 0.000795301 0.000893531 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000224943 0.00441418 0.0283378 0.0883869 0.186849 0.238117 0.240551 0.20856 0.172641 0.122811 0.0771133 0.0445098 0.0248631 0.0162836 0.0101788 0.00807343 0.00715603 0.00628725 0.00539977 0.0044705 0.00431623 0.00452927 0.0036802 0.00279431 0.00265652 0.00314424 0.0029455 0.00263434 0.00195552 0.0021409 0.00218458 0.00174506 0.00256388 0.0014847 0.0020186 0.00139787 0.00126727 0.00163432 0.00127655 0.001516 0.00155224 0.00146269 0.00106006 0.00172829 0.00109504 0.000960134 0.00156018 0.000950056 0.00135522 0.0012747 0.0013204 0.00102742 0.000933223 0.000983415 0.000952193 0.000926549 0.00102498 0.00121915 0.000955462 0.000693549 0.000699974 0.00105597 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.66883e-05 0.000595289 0.00581877 0.0323792 0.0956235 0.181227 0.238158 0.236909 0.205263 0.169392 0.121398 0.0761864 0.0421368 0.025474 0.0162956 0.0110663 0.00829206 0.00751669 0.00591444 0.00495835 0.00504302 0.00389326 0.00444582 0.00393124 0.00329032 0.0036277 0.00295961 0.00274504 0.00218242 0.0029547 0.00229564 0.00237152 0.0021761 0.0024554 0.00178757 0.00154932 0.00188459 0.00154968 0.00179219 0.00131287 0.0017865 0.00138773 0.00145617 0.0012853 0.00145419 0.00130756 0.000981376 0.00139767 0.00142056 0.000995782 0.00107881 0.00128718 0.00116026 0.00137502 0.00125662 0.00122856 0.0011294 0.000982974 0.00166479 0.00105589 0.000889806 
0 0 0 0 0 3.12515e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32458e-05 0.000755941 0.00707491 0.0359321 0.0996128 0.182372 0.23643 0.230884 0.204699 0.163703 0.118296 0.0744262 0.040367 0.0261954 0.0146628 0.0107953 0.00857248 0.00749478 0.00587205 0.00588074 0.00482901 0.00425873 0.00401468 0.00347917 0.0035015 0.00295231 0.00350206 0.00315737 0.00251698 0.00240957 0.00192239 0.00215754 0.00168948 0.00174809 0.00177812 0.00207215 0.00201255 0.00183976 0.0013956 0.00163463 0.00148338 0.00152612 0.00151871 0.0013532 0.00175133 0.000988875 0.00112926 0.00125352 0.00159148 0.00109501 0.000935398 0.00102418 0.000984895 0.000830921 0.000826254 0.00112742 0.0015185 0.00115402 0.000929296 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.44814e-05 0.00116428 0.00870024 0.0388103 0.107616 0.183632 0.231262 0.220505 0.193052 0.162526 0.111765 0.0702778 0.0423301 0.024914 0.0168951 0.010361 0.00865603 0.00820103 0.00712981 0.00584488 0.00538721 0.00560709 0.00458066 0.00355098 0.00360127 0.00307616 0.00301546 0.00281518 0.00260769 0.00272041 0.00268238 0.00253069 0.00202357 0.00194329 0.00189962 0.00204358 0.00222374 0.0018665 0.00188673 0.00112072 0.00134325 0.00158318 0.00128521 0.00114969 0.00141232 0.0013203 0.00117015 0.00155194 0.00156061 0.0013721 0.00127297 0.000789408 0.00116814 0.00105191 0.00105811 0.000985071 0.00123235 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000237626 0.00154886 0.0114452 0.043616 0.111025 0.187015 0.229027 0.224598 0.190684 0.158015 0.113024 0.0676638 0.0420213 0.025018 0.0161516 0.0105085 0.00832245 0.00791749 0.0066949 0.00564148 0.005292 0.00474141 0.00443213 0.00414853 0.00333902 0.00300137 0.00340688 0.00312111 0.00323756 0.00287468 0.0025709 0.00234537 0.00209105 0.00224048 0.00225491 0.00217275 0.00218084 0.00206226 0.00152871 0.00164503 0.00142442 0.00128783 0.00149502 0.00142692 0.00125086 0.00130452 0.00132707 0.00141826 0.00111787 0.00169386 0.00139591 0.00141718 0.00120801 0.00115611 0.00125274 
0 0 0 0 0 0 3.34202e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000304177 0.00195954 0.0138065 0.0493499 0.115629 0.18485 0.221779 0.218778 0.190789 0.149013 0.106167 0.0634238 0.0383252 0.0241346 0.0172664 0.0115758 0.00937203 0.00785872 0.00761068 0.00593652 0.00552511 0.00582605 0.00347281 0.00417499 0.00343001 0.00332454 0.00338799 0.00327798 0.00234067 0.00293004 0.00216012 0.00216837 0.00277878 0.00200196 0.00173492 0.00235314 0.00159202 0.00205854 0.00171656 0.00192816 0.00161875 0.0018583 0.00158962 0.00119982 0.00151384 0.00151051 0.00132612 0.00132046 0.00201231 0.00118748 0.00108035 0.00144951 0.00115839 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000199836 0.00274462 0.0154589 0.0518814 0.120035 0.18402 0.21421 0.214254 0.181457 0.146189 0.106379 0.0653372 0.038018 0.0246826 0.0171011 0.0117042 0.0105833 0.00838299 0.00725189 0.00597895 0.00586627 0.00512006 0.00458769 0.00377101 0.00407462 0.00317363 0.00364517 0.00340733 0.00295206 0.00273557 0.00270564 0.00247984 0.00220765 0.0019445 0.00255076 0.0022779 0.00210082 0.00161596 0.00175805 0.00169152 0.0018314 0.00176168 0.0015742 0.00148715 0.00135797 0.00157711 0.00137867 0.00124764 0.00149739 0.0010981 0.00122504 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32458e-05 0.00033106 0.00373134 0.0177225 0.0564184 0.120068 0.186438 0.217687 0.204777 0.17801 0.139089 0.100673 0.0634279 0.0401879 0.024665 0.0164746 0.0111589 0.00902295 0.00795614 0.00617796 0.00672259 0.00547408 0.0052096 0.00456456 0.00452088 0.00390855 0.00284028 0.00339846 0.0031395 0.00301957 0.00353813 0.00326517 0.00224688 0.00266315 0.00244736 0.00215754 0.00223678 0.00152889 0.00165314 0.00204944 0.00158306 0.00147207 0.00147813 0.00184725 0.00157257 0.00112024 0.00108689 0.00137662 0.00148965 0.00133976 
0 0 0 0 0 0 0 0 0 0 3.12356e-05 0 0 0 0 0 0 0 0 0 0 0 0 3.32494e-05 0 0 0 0 0 0 0 0 0 0 6.66883e-05 0.000774875 0.00459835 0.0205379 0.060729 0.122824 0.182017 0.216676 0.201864 0.178483 0.136452 0.101082 0.0626459 0.040678 0.0250802 0.0177835 0.0125752 0.00935504 0.00895081 0.00749027 0.00647233 0.004942 0.0045065 0.00468032 0.00413972 0.00364754 0.00382756 0.00372993 0.00299625 0.00284927 0.00253219 0.00281032 0.00225967 0.00257837 0.00234021 0.00257714 0.0022559 0.00216076 0.00183821 0.00158021 0.00177902 0.0017122 0.00165171 0.00171217 0.00134945 0.00178196 0.00172384 0.0015513 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.86862e-05 0.000658137 0.00503373 0.0219357 0.0637611 0.12548 0.186158 0.20891 0.20148 0.17228 0.13634 0.0965635 0.0592466 0.0394964 0.0252588 0.0173061 0.0122802 0.00940023 0.00832993 0.00629473 0.00635171 0.00665519 0.00530109 0.00455789 0.00414656 0.00406099 0.00313324 0.00345938 0.00329483 0.00354211 0.00324486 0.00245522 0.00209298 0.00254907 0.00201421 0.00250761 0.00236545 0.001506 0.00154407 0.0020782 0.00182513 0.0019117 0.00189122 0.00169121 0.00197479 0.00159184 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32494e-05 0 0 0 0 0 0 0 6.4485e-05 0.00112783 0.00599865 0.0239452 0.0673073 0.13175 0.184251 0.208964 0.198355 0.167213 0.132991 0.0947042 0.0578081 0.036345 0.02379 0.0163109 0.0138381 0.0106498 0.00945228 0.00780281 0.00679351 0.00658241 0.00446492 0.00466244 0.00464942 0.00378625 0.0036629 0.00376073 0.0031091 0.00249412 0.002633 0.00256555 0.00254495 0.00225543 0.00215079 0.00210826 0.00215782 0.00181902 0.00221888 0.00248571 0.00199328 0.00195122 0.00143946 0.00164559 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.32494e-05 9.79549e-05 0.00082415 0.00641832 0.0294778 0.0712883 0.127231 0.17983 0.19959 0.192455 0.163835 0.130013 0.088764 0.0599521 0.0364305 0.0242264 0.016039 0.0120424 0.00980507 0.00874275 0.00676894 0.00609441 0.00607478 0.00537063 0.0048909 0.0047035 0.00401906 0.00418496 0.00351386 0.00292241 0.00321531 0.00275877 0.00232649 0.00253488 0.00277873 0.00230706 0.00194157 0.00189343 0.00226008 0.00173772 0.0020145 0.00193821 0.00215145 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000362113 0.00207414 0.00914254 0.028298 0.0754723 0.137527 0.183986 0.199785 0.187717 0.160849 0.127087 0.0899678 0.0580406 0.0375701 0.0242352 0.0159271 0.0124087 0.00979588 0.00879578 0.00756893 0.0072518 0.00591762 0.00562989 0.00484879 0.0042815 0.00411222 0.00357103 0.00320368 0.00382158 0.00407421 0.00284072 0.0028462 0.00296562 0.00220989 0.00224087 0.00234272 0.00219405 0.00242429 0.00221926 0.00187595 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54368e-05 0 0.0002997 0.00215731 0.00950121 0.0314799 0.0785744 0.136413 0.178696 0.194032 0.182742 0.159144 0.120569 0.0876982 0.0572865 0.0379143 0.0271176 0.0167746 0.0137274 0.0109305 0.00813177 0.00774051 0.00677705 0.00583213 0.00578464 0.00505574 0.00457976 0.00371738 0.00399661 0.0030552 0.00325371 0.00336656 0.00313465 0.00261765 0.00237411 0.00251597 0.00218064 0.0025097 0.00234717 0.00258496 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000297801 0.00232158 0.0101423 0.0343684 0.0826037 0.137835 0.175906 0.190329 0.180295 0.1523 0.118024 0.0843003 0.0579577 0.0361647 0.0242071 0.0168501 0.0126939 0.0108925 0.00901387 0.00739876 0.00630776 0.00629411 0.00635974 0.0053105 0.00455911 0.00424226 0.00317028 0.00354694 0.0033051 0.00311841 0.00253277 0.00344216 0.00300886 0.00273193 0.00249307 0.00211664 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9.99153e-05 0.000470486 0.00304876 0.0123586 0.0375422 0.0810147 0.137606 0.179394 0.186336 0.179479 0.14963 0.119922 0.083027 0.0545459 0.0392612 0.0249973 0.0173909 0.0127664 0.0111322 0.00921114 0.00763552 0.00750822 0.00655754 0.00588008 0.00445168 0.00503129 0.00400702 0.00397366 0.00379171 0.00313999 0.00307156 0.00267619 0.00288383 0.00310535 0.00329642 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54368e-05 3.54368e-05 0.000558545 0.00341486 0.0142356 0.0400739 0.0812646 0.135409 0.173497 0.183453 0.175543 0.147609 0.113615 0.0826035 0.0571464 0.037549 0.0246791 0.0188204 0.0138768 0.011308 0.00965233 0.00735998 0.00709392 0.00653389 0.00617996 0.00505429 0.0044729 0.00459628 0.00426202 0.004565 0.00422708 0.00338133 0.00277093 0.00286555 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54368e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0.000135181 0.00080163 0.0039162 0.0155689 0.0430898 0.0861925 0.135037 0.170182 0.17922 0.169287 0.141834 0.110057 0.0785724 0.0544095 0.0375119 0.0258599 0.0173515 0.014702 0.0100739 0.00902451 0.0079791 0.00800897 0.00597962 0.00635724 0.00530663 0.0048631 0.00504017 0.00404583 0.00371069 0.00359149 0.00338072 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54368e-05 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3.54368e-05 0 0.00126109 0.00485397 0.0171554 0.0437689 0.0880905 0.137823 0.169906 0.177148 0.164227 0.141421 0.107213 0.0795019 0.0569697 0.035495 0.026342 0.0180521 0.0133649 0.0103106 0.00992339 0.00779762 0.00666434 0.00629683 0.00458565 0.00634312 0.00477782 0.00452143 0.00450154 0.00337691 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.24871e-05 0.00123948 0.00505002 0.0185622 0.0465782 0.0882981 0.132441 0.165292 0.174157 0.162926 0.141596 0.107258 0.0803319 0.0507557 0.0352237 0.0249014 0.0183669 0.0126718 0.0124189 0.00983425 0.00798784 0.00759851 0.00599799 0.00588484 0.00495928 0.00576977 0.00512641 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6.86826e-05 0.00105341 0.00636654 0.02077 0.0485435 0.089972 0.135941 0.164486 0.169566 0.157368 0.135578 0.103976 0.075026 0.0547872 0.0357039 0.0259918 0.0177845 0.0135342 0.0125722 0.00912802 0.00826467 0.00748594 0.0062968 0.00667685 0.00579591 


==> anc/data/Period_5/Spectra_for_baseline_bin_1.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 1 in period 5 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 24.1150 0.0000
2 1.1 30.3942 0.0000
3 1.3 35.4869 0.0000
4 1.5 39.5561 0.0000
5 1.7 42.9760 0.0000
6 1.9 44.7135 0.0000
7 2.1 46.1226 0.0000
8 2.3 45.9400 0.0000
9 2.5 45.4095 0.0000
10 2.7 44.1877 0.0000
11 2.9 40.6560 0.0000
12 3.1 38.1071 0.0000
13 3.3 34.9041 0.0000
14 3.5 32.0876 0.0000
15 3.7 29.7631 0.0000
16 3.9 26.4396 0.0000
17 4.1 23.8864 0.0000
18 4.3 21.2957 0.0000
19 4.5 18.4194 0.0000
20 4.7 16.0071 0.0000
21 4.9 13.8500 0.0000
22 5.1 11.9094 0.0000
23 5.3 10.0382 0.0000
24 5.5 8.2684 0.0000
25 5.7 6.7263 0.0000
26 5.9 5.2744 0.0000
27 6.1 4.0088 0.0000
28 6.3 2.9856 0.0000
29 6.5 2.1460 0.0000
30 6.7 1.4611 0.0000
31 6.9 0.9278 0.0000
32 7.1 0.5481 0.0000
33 7.3 0.2915 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 1 in period 5. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 34.1745 0.0000
2 1.1 38.0979 0.0000
3 1.3 47.0812 0.0000
4 1.5 51.2417 0.0000
5 1.7 57.7240 0.0000
6 1.9 54.5932 0.0000
7 2.1 65.4267 0.0000
8 2.3 58.9276 0.0000
9 2.5 60.9527 0.0000
10 2.7 52.4557 0.0000
11 2.9 55.3436 0.0000
12 3.1 51.7359 0.0000
13 3.3 51.3556 0.0000
14 3.5 41.9978 0.0000
15 3.7 37.4879 0.0000
16 3.9 35.4738 0.0000
17 4.1 34.9447 0.0000
18 4.3 28.4513 0.0000
19 4.5 30.4049 0.0000
20 4.7 21.6501 0.0000
21 4.9 26.4062 0.0000
22 5.1 20.3442 0.0000
23 5.3 13.9443 0.0000
24 5.5 13.1489 0.0000
25 5.7 9.1303 0.0000
26 5.9 6.9935 0.0000
27 6.1 3.5126 0.0000
28 6.3 5.7559 0.0000
29 6.5 3.1117 0.0000
30 6.7 0.6019 0.0000
31 6.9 2.6693 0.0000
32 7.1 0.5474 0.0000
33 7.3 1.0579 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 21.5024 7.1138
2 1.1 29.8607 7.5866
3 1.3 39.9573 9.0852
4 1.5 36.6667 7.2657
5 1.7 47.9935 7.5775
6 1.9 44.9772 8.9504
7 2.1 45.7552 9.5281
8 2.3 40.2046 7.6866
9 2.5 51.3195 8.0463
10 2.7 38.6670 7.1916
11 2.9 28.3471 7.1685
12 3.1 34.0288 6.4316
13 3.3 36.0677 6.1664
14 3.5 23.9906 7.5538
15 3.7 20.3707 7.6419
16 3.9 30.0663 7.2373
17 4.1 25.1605 7.2607
18 4.3 22.6951 7.7714
19 4.5 28.1631 8.7219
20 4.7 12.7751 6.7120
21 4.9 20.3109 6.5095
22 5.1 8.9254 5.1026
23 5.3 6.8738 3.6545
24 5.5 10.9779 4.7639
25 5.7 11.0092 4.1660
26 5.9 6.9007 3.6544
27 6.1 1.2516 3.5625
28 6.3 0.2935 4.1271
29 6.5 6.9061 2.8307
30 6.7 0.4230 4.1269
31 6.9 4.4981 3.9610
32 7.1 -1.7489 3.1132
33 7.3 -1.9007 2.0863
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 1 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 2.6562 3.6679
2 1.1 3.6649 3.6650
3 1.3 9.9714 4.8408
4 1.5 2.2960 2.5897
5 1.7 0.9420 1.8324
6 1.9 10.1614 4.4780
7 2.1 13.7750 5.1703
8 2.3 4.6586 3.1678
9 2.5 2.7695 2.5878
10 2.7 3.4077 2.5853
11 2.9 7.2273 3.6550
12 3.1 1.8068 1.8275
13 3.3 -0.0412 0.0291
14 3.5 10.9643 4.4762
15 3.7 12.7505 4.8349
16 3.9 7.2684 3.6549
17 4.1 9.1163 4.0862
18 4.3 12.7712 4.8349
19 4.5 16.4465 5.4822
20 4.7 10.9643 4.4762
21 4.9 7.3096 3.6548
22 5.1 5.4822 3.1651
23 5.3 1.8068 1.8275
24 5.5 3.6548 2.5843
25 5.7 1.7656 1.8277
26 5.9 1.8274 1.8274
27 6.1 3.6548 2.5843
28 6.3 5.4822 3.1651
29 6.5 0.0000 0.0000
30 6.7 5.4822 3.1651
31 6.9 3.6342 2.5844
32 7.1 3.6548 2.5843
33 7.3 1.8068 1.8275
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 1 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 12.8414 0.3908
2 1.1 10.4744 0.3529
3 1.3 9.0713 0.3284
4 1.5 7.0374 0.2892
5 1.7 5.0645 0.2454
6 1.9 4.8614 0.2404
7 2.1 4.4697 0.2305
8 2.3 4.1368 0.2218
9 2.5 3.9109 0.2156
10 2.7 2.9253 0.1865
11 2.9 2.4257 0.1698
12 3.1 2.1645 0.1604
13 3.3 1.9735 0.1532
14 3.5 2.0451 0.1559
15 3.7 1.8787 0.1495
16 3.9 1.6654 0.1408
17 4.1 1.7232 0.1431
18 4.3 1.5337 0.1350
19 4.5 1.3904 0.1285
20 4.7 1.2606 0.1224
21 4.9 1.3796 0.1281
22 5.1 1.5924 0.1376
23 5.3 1.3194 0.1252
24 5.5 1.3674 0.1275
25 5.7 1.2252 0.1207
26 5.9 1.2719 0.1230
27 6.1 1.0936 0.1140
28 6.3 1.2244 0.1206
29 6.5 1.0939 0.1140
30 6.7 1.0948 0.1141
31 6.9 0.8677 0.1016
32 7.1 1.0941 0.1141
33 7.3 1.0939 0.1140


==> anc/data/Period_5/Spectra_for_baseline_bin_2.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 2 in period 5 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 40.2023 0.0000
2 1.1 53.1768 0.0000
3 1.3 63.2459 0.0000
4 1.5 71.6910 0.0000
5 1.7 77.8652 0.0000
6 1.9 83.0345 0.0000
7 2.1 85.6459 0.0000
8 2.3 86.3628 0.0000
9 2.5 84.4993 0.0000
10 2.7 81.6013 0.0000
11 2.9 77.5181 0.0000
12 3.1 72.9045 0.0000
13 3.3 67.3095 0.0000
14 3.5 61.3245 0.0000
15 3.7 55.9710 0.0000
16 3.9 50.8873 0.0000
17 4.1 45.7309 0.0000
18 4.3 40.5992 0.0000
19 4.5 35.7130 0.0000
20 4.7 31.2134 0.0000
21 4.9 27.0413 0.0000
22 5.1 23.2662 0.0000
23 5.3 19.5444 0.0000
24 5.5 16.4261 0.0000
25 5.7 13.3649 0.0000
26 5.9 10.6059 0.0000
27 6.1 8.0823 0.0000
28 6.3 6.0211 0.0000
29 6.5 4.4013 0.0000
30 6.7 3.0267 0.0000
31 6.9 1.9561 0.0000
32 7.1 1.1747 0.0000
33 7.3 0.6418 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 2 in period 5. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 56.9726 0.0000
2 1.1 66.6549 0.0000
3 1.3 83.9096 0.0000
4 1.5 92.8698 0.0000
5 1.7 104.5860 0.0000
6 1.9 101.3813 0.0000
7 2.1 121.4921 0.0000
8 2.3 110.7784 0.0000
9 2.5 113.4224 0.0000
10 2.7 96.8698 0.0000
11 2.9 105.5226 0.0000
12 3.1 98.9786 0.0000
13 3.3 99.0347 0.0000
14 3.5 80.2644 0.0000
15 3.7 70.4980 0.0000
16 3.9 68.2750 0.0000
17 4.1 66.9021 0.0000
18 4.3 54.2411 0.0000
19 4.5 58.9512 0.0000
20 4.7 42.2172 0.0000
21 4.9 51.5564 0.0000
22 5.1 39.7442 0.0000
23 5.3 27.1497 0.0000
24 5.5 26.1219 0.0000
25 5.7 18.1414 0.0000
26 5.9 14.0627 0.0000
27 6.1 7.0819 0.0000
28 6.3 11.6079 0.0000
29 6.5 6.3817 0.0000
30 6.7 1.2469 0.0000
31 6.9 5.6277 0.0000
32 7.1 1.1731 0.0000
33 7.3 2.3294 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 36.6764 10.9337
2 1.1 48.0932 10.7593
3 1.3 67.4887 10.8006
4 1.5 92.9334 11.4416
5 1.7 73.2784 11.4119
6 1.9 90.9182 11.6845
7 2.1 81.1211 12.8924
8 2.3 91.3074 10.4316
9 2.5 80.1654 10.3676
10 2.7 82.1926 10.6667
11 2.9 90.1650 10.2831
12 3.1 70.3471 10.0376
13 3.3 69.8785 9.4907
14 3.5 60.6606 9.2415
15 3.7 67.9957 9.8865
16 3.9 43.2106 9.6486
17 4.1 32.5273 8.1901
18 4.3 69.4761 11.5803
19 4.5 49.2912 10.6821
20 4.7 13.7446 9.1347
21 4.9 37.6037 9.0415
22 5.1 23.1361 6.4068
23 5.3 25.1573 6.5611
24 5.5 22.2671 6.3282
25 5.7 17.0114 5.4504
26 5.9 10.3745 5.2957
27 6.1 6.5499 5.4206
28 6.3 9.3152 4.0450
29 6.5 6.0493 5.3270
30 6.7 -5.3338 5.2013
31 6.9 4.7726 4.0863
32 7.1 5.5641 3.5156
33 7.3 0.6324 3.5636
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 2 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 14.8459 6.3418
2 1.1 12.6117 5.7888
3 1.3 8.9003 4.8431
4 1.5 6.9545 4.0917
5 1.7 14.7376 5.4854
6 1.9 11.5359 4.8375
7 2.1 26.3196 7.0790
8 2.3 1.9050 2.5913
9 2.5 5.7244 3.6592
10 2.7 8.6840 4.0873
11 2.9 3.6136 2.5845
12 3.1 9.0751 4.0863
13 3.3 5.4615 3.1652
14 3.5 7.3096 3.6548
15 3.7 9.1164 4.0862
16 3.9 16.4259 5.4822
17 4.1 10.9643 4.4762
18 4.3 21.9081 6.3303
19 4.5 21.8669 6.3304
20 4.7 23.7355 6.5888
21 4.9 14.5779 5.1687
22 5.1 5.4616 3.1652
23 5.3 5.4410 3.1653
24 5.5 5.4616 3.1652
25 5.7 3.6342 2.5844
26 5.9 5.4616 3.1652
27 6.1 7.3096 3.6548
28 6.3 1.8068 1.8275
29 6.5 7.3096 3.6548
30 6.7 10.9438 4.4762
31 6.9 3.6342 2.5844
32 7.1 1.8068 1.8275
33 7.3 3.6548 2.5843
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 2 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 27.4777 0.5716
2 1.1 21.2951 0.5032
3 1.3 16.6110 0.4444
4 1.5 14.1121 0.4096
5 1.7 11.9840 0.3775
6 1.9 10.5459 0.3541
7 2.1 8.5592 0.3190
8 2.3 8.7876 0.3233
9 2.5 8.1103 0.3106
10 2.7 6.1234 0.2698
11 2.9 5.2214 0.2492
12 3.1 4.5778 0.2333
13 3.3 4.6600 0.2354
14 3.5 4.0298 0.2189
15 3.7 3.8879 0.2150
16 3.9 3.3634 0.1999
17 4.1 3.5083 0.2043
18 4.3 2.6159 0.1764
19 4.5 2.8419 0.1838
20 4.7 2.5199 0.1731
21 4.9 2.8184 0.1831
22 5.1 2.4023 0.1690
23 5.3 2.4018 0.1690
24 5.5 2.2713 0.1643
25 5.7 2.3545 0.1673
26 5.9 2.1639 0.1604
27 6.1 2.1406 0.1596
28 6.3 1.8780 0.1494
29 6.5 1.6411 0.1397
30 6.7 1.3901 0.1285
31 6.9 1.5932 0.1376
32 7.1 1.6291 0.1392
33 7.3 1.7129 0.1427


==> anc/data/Period_5/Spectra_for_baseline_bin_3.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 3 in period 5 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 50.0927 0.0000
2 1.1 69.8392 0.0000
3 1.3 85.5566 0.0000
4 1.5 97.3771 0.0000
5 1.7 106.4391 0.0000
6 1.9 114.5323 0.0000
7 2.1 119.4779 0.0000
8 2.3 121.5989 0.0000
9 2.5 120.4215 0.0000
10 2.7 117.8667 0.0000
11 2.9 111.6129 0.0000
12 3.1 104.6086 0.0000
13 3.3 97.0000 0.0000
14 3.5 88.1873 0.0000
15 3.7 81.3173 0.0000
16 3.9 73.5722 0.0000
17 4.1 66.6885 0.0000
18 4.3 59.3539 0.0000
19 4.5 52.6082 0.0000
20 4.7 46.0421 0.0000
21 4.9 40.0095 0.0000
22 5.1 34.1883 0.0000
23 5.3 29.0232 0.0000
24 5.5 24.3960 0.0000
25 5.7 20.1288 0.0000
26 5.9 16.0132 0.0000
27 6.1 12.4065 0.0000
28 6.3 9.2911 0.0000
29 6.5 6.7764 0.0000
30 6.7 4.7543 0.0000
31 6.9 3.1590 0.0000
32 7.1 1.9126 0.0000
33 7.3 1.0578 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 3 in period 5. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 70.9887 0.0000
2 1.1 87.5406 0.0000
3 1.3 113.5097 0.0000
4 1.5 126.1440 0.0000
5 1.7 142.9655 0.0000
6 1.9 139.8387 0.0000
7 2.1 169.4842 0.0000
8 2.3 155.9762 0.0000
9 2.5 161.6402 0.0000
10 2.7 139.9208 0.0000
11 2.9 151.9347 0.0000
12 3.1 142.0215 0.0000
13 3.3 142.7192 0.0000
14 3.5 115.4237 0.0000
15 3.7 102.4228 0.0000
16 3.9 98.7113 0.0000
17 4.1 97.5621 0.0000
18 4.3 79.2975 0.0000
19 4.5 86.8401 0.0000
20 4.7 62.2735 0.0000
21 4.9 76.2814 0.0000
22 5.1 58.4017 0.0000
23 5.3 40.3170 0.0000
24 5.5 38.7961 0.0000
25 5.7 27.3227 0.0000
26 5.9 21.2324 0.0000
27 6.1 10.8710 0.0000
28 6.3 17.9122 0.0000
29 6.5 9.8256 0.0000
30 6.7 1.9586 0.0000
31 6.9 9.0881 0.0000
32 7.1 1.9101 0.0000
33 7.3 3.8390 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 51.9329 12.6939
2 1.1 49.2320 11.0440
3 1.3 68.8665 12.4987
4 1.5 93.7808 13.1068
5 1.7 115.1465 13.4184
6 1.9 101.1270 14.4937
7 2.1 98.4715 13.5528
8 2.3 95.7040 13.4040
9 2.5 119.7595 13.1006
10 2.7 123.2239 12.9700
11 2.9 117.8680 12.0902
12 3.1 100.1367 11.7405
13 3.3 120.2614 12.1307
14 3.5 84.9520 11.9240
15 3.7 67.8835 10.6530
16 3.9 86.8923 11.2759
17 4.1 58.2753 11.5983
18 4.3 62.1683 11.7264
19 4.5 67.8950 12.3767
20 4.7 49.5202 12.8535
21 4.9 59.2796 9.5800
22 5.1 49.6719 8.4314
23 5.3 37.3175 8.6669
24 5.5 30.8907 7.9227
25 5.7 27.3179 7.0066
26 5.9 7.5967 6.7167
27 6.1 10.5568 6.8632
28 6.3 8.6952 7.0307
29 6.5 -1.7539 7.0076
30 6.7 5.1512 5.5148
31 6.9 12.8210 4.7319
32 7.1 2.0028 4.2122
33 7.3 -2.0199 4.9423
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 3 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 16.5703 6.6000
2 1.1 7.6654 4.8457
3 1.3 16.1691 6.0674
4 1.5 15.6592 5.7834
5 1.7 12.6835 5.1725
6 1.9 29.5218 7.5366
7 2.1 22.0678 6.5914
8 2.3 21.9648 6.5915
9 2.5 10.7741 4.8391
10 2.7 10.3054 4.4777
11 2.9 5.3380 3.1656
12 3.1 9.0340 4.0864
13 3.3 5.4204 3.1653
14 3.5 16.3847 5.4823
15 3.7 12.7711 4.8349
16 3.9 10.9643 4.4762
17 4.1 23.6531 6.5889
18 4.3 23.7561 6.5887
19 4.5 27.3903 7.0775
20 4.7 38.3340 8.3742
21 4.9 9.0752 4.0863
22 5.1 5.4410 3.1653
23 5.3 10.9643 4.4762
24 5.5 9.1164 4.0862
25 5.7 5.4410 3.1653
26 5.9 10.9232 4.4763
27 6.1 10.9026 4.4763
28 6.3 12.7506 4.8349
29 6.5 16.4259 5.4822
30 6.7 7.2479 3.6550
31 6.9 1.8274 1.8274
32 7.1 3.6342 2.5844
33 7.3 7.2890 3.6548
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 3 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 48.4968 0.7593
2 1.1 41.1025 0.6991
3 1.3 33.9644 0.6354
4 1.5 28.5600 0.5827
5 1.7 25.1700 0.5470
6 1.9 22.3512 0.5155
7 2.1 19.4607 0.4810
8 2.3 18.3312 0.4668
9 2.5 17.4665 0.4557
10 2.7 14.4707 0.4148
11 2.9 12.7939 0.3900
12 3.1 11.8293 0.3750
13 3.3 11.3182 0.3668
14 3.5 10.6633 0.3560
15 3.7 9.3453 0.3333
16 3.9 9.1433 0.3297
17 4.1 9.0716 0.3284
18 4.3 8.0756 0.3099
19 4.5 7.7147 0.3028
20 4.7 7.1458 0.2915
21 4.9 6.6452 0.2811
22 5.1 5.8872 0.2646
23 5.3 6.7182 0.2826
24 5.5 5.9929 0.2669
25 5.7 6.2412 0.2724
26 5.9 6.4802 0.2776
27 6.1 5.5405 0.2567
28 6.3 4.5542 0.2327
29 6.5 4.3280 0.2269
30 6.7 4.6009 0.2339
31 6.9 4.3516 0.2275
32 7.1 5.3630 0.2525
33 7.3 5.7310 0.2610


==> anc/data/Period_5/Spectra_for_baseline_bin_4.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 4 in period 5 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 63.6690 0.0000
2 1.1 96.8518 0.0000
3 1.3 122.6315 0.0000
4 1.5 142.1873 0.0000
5 1.7 157.0772 0.0000
6 1.9 170.9787 0.0000
7 2.1 179.3065 0.0000
8 2.3 184.2646 0.0000
9 2.5 183.9521 0.0000
10 2.7 180.6616 0.0000
11 2.9 172.5526 0.0000
12 3.1 162.8933 0.0000
13 3.3 151.5884 0.0000
14 3.5 139.3737 0.0000
15 3.7 127.1083 0.0000
16 3.9 116.7632 0.0000
17 4.1 104.7431 0.0000
18 4.3 94.4213 0.0000
19 4.5 83.1112 0.0000
20 4.7 73.3069 0.0000
21 4.9 64.0100 0.0000
22 5.1 54.8918 0.0000
23 5.3 46.9308 0.0000
24 5.5 39.5695 0.0000
25 5.7 32.7689 0.0000
26 5.9 26.4192 0.0000
27 6.1 20.4655 0.0000
28 6.3 15.5220 0.0000
29 6.5 11.4787 0.0000
30 6.7 8.1271 0.0000
31 6.9 5.5208 0.0000
32 7.1 3.4212 0.0000
33 7.3 1.9257 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 4 in period 5. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 90.2282 0.0000
2 1.1 121.3997 0.0000
3 1.3 162.6977 0.0000
4 1.5 184.1919 0.0000
5 1.7 210.9810 0.0000
6 1.9 208.7571 0.0000
7 2.1 254.3534 0.0000
8 2.3 236.3580 0.0000
9 2.5 246.9166 0.0000
10 2.7 214.4654 0.0000
11 2.9 234.8899 0.0000
12 3.1 221.1515 0.0000
13 3.3 223.0369 0.0000
14 3.5 182.4189 0.0000
15 3.7 160.0987 0.0000
16 3.9 156.6603 0.0000
17 4.1 153.2342 0.0000
18 4.3 126.1479 0.0000
19 4.5 137.1912 0.0000
20 4.7 99.1502 0.0000
21 4.9 122.0403 0.0000
22 5.1 93.7683 0.0000
23 5.3 65.1930 0.0000
24 5.5 62.9260 0.0000
25 5.7 44.4802 0.0000
26 5.9 35.0300 0.0000
27 6.1 17.9325 0.0000
28 6.3 29.9244 0.0000
29 6.5 16.6438 0.0000
30 6.7 3.3481 0.0000
31 6.9 15.8829 0.0000
32 7.1 3.4167 0.0000
33 7.3 6.9890 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 81.3689 17.0411
2 1.1 81.5196 15.9212
3 1.3 148.3770 17.0674
4 1.5 136.2378 15.3201
5 1.7 140.4369 16.7528
6 1.9 131.6266 16.7202
7 2.1 201.1788 19.0144
8 2.3 183.4361 17.7433
9 2.5 161.6183 16.8663
10 2.7 124.0577 15.8748
11 2.9 177.8494 16.3576
12 3.1 158.1044 15.6700
13 3.3 159.1220 15.3247
14 3.5 135.9711 14.5993
15 3.7 99.8066 14.5429
16 3.9 114.0954 14.6218
17 4.1 117.1718 14.3566
18 4.3 71.8278 17.8496
19 4.5 128.4126 16.5873
20 4.7 76.4989 16.2121
21 4.9 88.2878 13.2808
22 5.1 50.7386 14.0504
23 5.3 51.1711 12.7295
24 5.5 53.4540 10.5659
25 5.7 19.3625 11.4478
26 5.9 28.6095 10.7409
27 6.1 17.8839 9.0544
28 6.3 23.9657 9.1616
29 6.5 11.7146 8.7332
30 6.7 1.6003 8.6561
31 6.9 6.0241 8.9406
32 7.1 6.2401 7.5007
33 7.3 6.6525 7.7655
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 4 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 25.0390 8.1868
2 1.1 18.5364 7.0903
3 1.3 13.4461 6.3440
4 1.5 4.3402 4.0982
5 1.7 22.2274 6.8425
6 1.9 28.2449 7.5384
7 2.1 33.7483 8.1759
8 2.3 24.2396 7.0821
9 2.5 21.5686 6.8435
10 2.7 27.7353 7.3117
11 2.9 16.1582 5.4827
12 3.1 16.0348 5.4829
13 3.3 12.6270 4.8352
14 3.5 14.5162 5.1688
15 3.7 27.2873 7.0776
16 3.9 23.6737 6.5889
17 4.1 20.0601 6.0608
18 4.3 76.6268 11.8429
19 4.5 41.8858 8.7640
20 4.7 56.5461 10.1746
21 4.9 21.8669 6.3304
22 5.1 43.7339 8.9525
23 5.3 31.0245 7.5346
24 5.5 12.6682 4.8351
25 5.7 31.0038 7.5346
26 5.9 21.8258 6.3304
27 6.1 14.5985 5.1687
28 6.3 14.5573 5.1688
29 6.5 16.3436 5.4824
30 6.7 20.0395 6.0609
31 6.9 20.0807 6.0608
32 7.1 10.9231 4.4763
33 7.3 10.9231 4.4763
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 4 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 115.5921 1.1723
2 1.1 101.9439 1.1010
3 1.3 88.1769 1.0239
4 1.5 76.4220 0.9532
5 1.7 70.3357 0.9145
6 1.9 62.1285 0.8595
7 2.1 59.0729 0.8380
8 2.3 56.3242 0.8184
9 2.5 53.8131 0.7999
10 2.7 46.2071 0.7412
11 2.9 42.9923 0.7150
12 3.1 40.8608 0.6970
13 3.3 39.2510 0.6832
14 3.5 35.5127 0.6498
15 3.7 33.9061 0.6349
16 3.9 32.2309 0.6190
17 4.1 31.7682 0.6146
18 4.3 29.5454 0.5927
19 4.5 27.7017 0.5739
20 4.7 25.9550 0.5555
21 4.9 25.8453 0.5543
22 5.1 22.5275 0.5175
23 5.3 22.8045 0.5207
24 5.5 21.8778 0.5100
25 5.7 23.6337 0.5301
26 5.9 24.5647 0.5404
27 6.1 22.5176 0.5174
28 6.3 18.4770 0.4687
29 6.5 17.9419 0.4619
30 6.7 16.3602 0.4410
31 6.9 16.8952 0.4482
32 7.1 18.8368 0.4733
33 7.3 22.4244 0.5164


==> anc/data/Period_5/Spectra_for_baseline_bin_5.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 5 in period 5 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 38.0074 0.0000
2 1.1 54.3670 0.0000
3 1.3 67.5153 0.0000
4 1.5 77.5369 0.0000
5 1.7 86.1602 0.0000
6 1.9 91.1309 0.0000
7 2.1 96.2985 0.0000
8 2.3 98.2119 0.0000
9 2.5 97.2616 0.0000
10 2.7 94.8727 0.0000
11 2.9 91.4527 0.0000
12 3.1 85.1294 0.0000
13 3.3 79.2226 0.0000
14 3.5 72.9899 0.0000
15 3.7 66.9394 0.0000
16 3.9 60.8298 0.0000
17 4.1 54.7312 0.0000
18 4.3 48.8328 0.0000
19 4.5 43.3042 0.0000
20 4.7 37.8348 0.0000
21 4.9 33.2084 0.0000
22 5.1 28.1646 0.0000
23 5.3 24.0591 0.0000
24 5.5 20.3124 0.0000
25 5.7 16.8824 0.0000
26 5.9 13.4164 0.0000
27 6.1 10.3756 0.0000
28 6.3 7.8659 0.0000
29 6.5 5.7536 0.0000
30 6.7 4.0795 0.0000
31 6.9 2.7206 0.0000
32 7.1 1.6618 0.0000
33 7.3 0.9271 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 5 in period 5. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 53.8621 0.0000
2 1.1 68.1468 0.0000
3 1.3 89.5739 0.0000
4 1.5 100.4427 0.0000
5 1.7 115.7276 0.0000
6 1.9 111.2666 0.0000
7 2.1 136.6032 0.0000
8 2.3 125.9774 0.0000
9 2.5 130.5530 0.0000
10 2.7 112.6244 0.0000
11 2.9 124.4914 0.0000
12 3.1 115.5756 0.0000
13 3.3 116.5627 0.0000
14 3.5 95.5326 0.0000
15 3.7 84.3131 0.0000
16 3.9 81.6149 0.0000
17 4.1 80.0692 0.0000
18 4.3 65.2412 0.0000
19 4.5 71.4821 0.0000
20 4.7 51.1729 0.0000
21 4.9 63.3145 0.0000
22 5.1 48.1118 0.0000
23 5.3 33.4212 0.0000
24 5.5 32.3021 0.0000
25 5.7 22.9160 0.0000
26 5.9 17.7892 0.0000
27 6.1 9.0914 0.0000
28 6.3 15.1645 0.0000
29 6.5 8.3426 0.0000
30 6.7 1.6806 0.0000
31 6.9 7.8269 0.0000
32 7.1 1.6597 0.0000
33 7.3 3.3646 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 31.2996 12.1411
2 1.1 67.6516 13.1122
3 1.3 46.7986 13.0199
4 1.5 53.1481 12.0288
5 1.7 80.1299 12.7780
6 1.9 94.4384 14.5466
7 2.1 132.3742 16.0392
8 2.3 96.1273 14.0311
9 2.5 117.9864 14.0538
10 2.7 89.9946 12.7316
11 2.9 75.7914 11.9051
12 3.1 85.3444 12.0155
13 3.3 72.5794 11.4173
14 3.5 77.2648 12.3971
15 3.7 76.1467 12.7420
16 3.9 50.4425 11.6338
17 4.1 84.0648 13.1786
18 4.3 48.2419 14.9811
19 4.5 24.8256 15.0373
20 4.7 44.6044 13.3303
21 4.9 38.9934 11.2091
22 5.1 40.0263 10.7213
23 5.3 19.7704 9.4662
24 5.5 11.3723 9.5543
25 5.7 25.3916 8.0360
26 5.9 17.1049 8.7713
27 6.1 -5.0948 7.9747
28 6.3 13.9612 8.0340
29 6.5 14.0590 7.9708
30 6.7 5.4357 7.3843
31 6.9 5.3880 7.3843
32 7.1 -1.0250 6.3146
33 7.3 8.0268 6.4208
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 5 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 10.3267 5.7929
2 1.1 10.3527 5.4936
3 1.3 20.1275 6.8457
4 1.5 13.0703 5.4885
5 1.7 12.4367 5.1730
6 1.9 25.9494 7.0796
7 2.1 29.4393 7.5367
8 2.3 21.7183 6.5919
9 2.5 14.3464 5.4861
10 2.7 14.0427 5.1698
11 2.9 12.6270 4.8352
12 3.1 10.7379 4.4767
13 3.3 10.8614 4.4764
14 3.5 18.1709 5.7789
15 3.7 21.9081 6.3303
16 3.9 21.8257 6.3304
17 4.1 23.7149 6.5888
18 4.3 54.7393 10.0091
19 4.5 63.8556 10.8111
20 4.7 40.1203 8.5713
21 4.9 23.6531 6.5889
22 5.1 20.0807 6.0608
23 5.3 18.1916 5.7789
24 5.5 21.8669 6.3304
25 5.7 7.2271 3.6550
26 5.9 14.5162 5.1688
27 6.1 18.2121 5.7788
28 6.3 12.7711 4.8349
29 6.5 12.7300 4.8349
30 6.7 12.7712 4.8349
31 6.9 12.7711 4.8349
32 7.1 9.1163 4.0862
33 7.3 5.4616 3.1652
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 5 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 71.3736 0.9212
2 1.1 62.9957 0.8655
3 1.3 55.0739 0.8092
4 1.5 47.7816 0.7537
5 1.7 43.4334 0.7186
6 1.9 40.6122 0.6949
7 2.1 38.1865 0.6738
8 2.3 35.1543 0.6465
9 2.5 34.6672 0.6420
10 2.7 30.9627 0.6068
11 2.9 29.5816 0.5931
12 3.1 27.9177 0.5761
13 3.3 26.5591 0.5619
14 3.5 24.5643 0.5404
15 3.7 23.9453 0.5336
16 3.9 22.7318 0.5199
17 4.1 22.2204 0.5140
18 4.3 21.0187 0.4999
19 4.5 20.3188 0.4915
20 4.7 19.2754 0.4788
21 4.9 19.3535 0.4797
22 5.1 17.8930 0.4612
23 5.3 18.0380 0.4631
24 5.5 17.7608 0.4595
25 5.7 18.3812 0.4675
26 5.9 18.3789 0.4674
27 6.1 16.8827 0.4480
28 6.3 14.2677 0.4119
29 6.5 13.2110 0.3964
30 6.7 12.7932 0.3900
31 6.9 12.8408 0.3907
32 7.1 14.9087 0.4210
33 7.3 17.5116 0.4563


==> anc/data/Period_5/Spectra_for_baseline_bin_6.txt <==
#############################################################
# PROSPECT Collaboration                                    #
# Supplemental Material: Spectra for baseline 6 in period 5 #
# Generated on 11/12/2024                                   #
#############################################################
#
# Each spectra spans a prompt energy range of [0.8-7.4] MeV presented in 33 bins with a bin width of 0.2 MeV.
#
#
# PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 17.5061 0.0000
2 1.1 25.2456 0.0000
3 1.3 31.6881 0.0000
4 1.5 35.8884 0.0000
5 1.7 40.0219 0.0000
6 1.9 42.5913 0.0000
7 2.1 44.9941 0.0000
8 2.3 45.9359 0.0000
9 2.5 46.1643 0.0000
10 2.7 44.5814 0.0000
11 2.9 43.2028 0.0000
12 3.1 40.1535 0.0000
13 3.3 37.3165 0.0000
14 3.5 34.4101 0.0000
15 3.7 31.4711 0.0000
16 3.9 28.4744 0.0000
17 4.1 26.0049 0.0000
18 4.3 22.9847 0.0000
19 4.5 20.2454 0.0000
20 4.7 17.7636 0.0000
21 4.9 15.5966 0.0000
22 5.1 13.3748 0.0000
23 5.3 11.4197 0.0000
24 5.5 9.4903 0.0000
25 5.7 7.9948 0.0000
26 5.9 6.3682 0.0000
27 6.1 4.9306 0.0000
28 6.3 3.7342 0.0000
29 6.5 2.7188 0.0000
30 6.7 1.9258 0.0000
31 6.9 1.2967 0.0000
32 7.1 0.7875 0.0000
33 7.3 0.4434 0.0000
#
#
# MODEL-INDEPENDENT PREDICTED IBD : This spectrum is the result of passing the U-235 antineutrino energy spectrum from Huber-Mueller model through the detector response for baseline 6 in period 5. In addition, absolute flux and shape information have been removed from the predicted spectra by normalizing it to the ratio of measured to predicted baseline-integrated spectra.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 24.8087 0.0000
2 1.1 31.6443 0.0000
3 1.3 42.0413 0.0000
4 1.5 46.4904 0.0000
5 1.7 53.7561 0.0000
6 1.9 52.0020 0.0000
7 2.1 63.8258 0.0000
8 2.3 58.9225 0.0000
9 2.5 61.9658 0.0000
10 2.7 52.9230 0.0000
11 2.9 58.8105 0.0000
12 3.1 54.5142 0.0000
13 3.3 54.9050 0.0000
14 3.5 45.0375 0.0000
15 3.7 39.6392 0.0000
16 3.9 38.2038 0.0000
17 4.1 38.0440 0.0000
18 4.3 30.7078 0.0000
19 4.5 33.4190 0.0000
20 4.7 24.0259 0.0000
21 4.9 29.7361 0.0000
22 5.1 22.8473 0.0000
23 5.3 15.8635 0.0000
24 5.5 15.0920 0.0000
25 5.7 10.8520 0.0000
26 5.9 8.4438 0.0000
27 6.1 4.3203 0.0000
28 6.3 7.1990 0.0000
29 6.5 3.9422 0.0000
30 6.7 0.7934 0.0000
31 6.9 3.7304 0.0000
32 7.1 0.7865 0.0000
33 7.3 1.6094 0.0000
#
#
# MEASURED IBD: This spectrum corresponds to the background subtracted measured IBD candidates for baseline {b} in period {p}.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 20.3569 9.5148
2 1.1 27.3372 8.9132
3 1.3 24.2576 8.2489
4 1.5 28.9330 8.9802
5 1.7 46.6746 9.8278
6 1.9 27.4244 11.0737
7 2.1 36.8954 10.0290
8 2.3 41.8304 10.2260
9 2.5 38.7010 7.7373
10 2.7 33.4192 9.4971
11 2.9 46.8758 8.8023
12 3.1 54.4038 8.5902
13 3.3 47.1273 8.7443
14 3.5 28.9632 7.9243
15 3.7 30.9657 8.0494
16 3.9 27.0623 8.7065
17 4.1 28.5597 10.3844
18 4.3 7.6935 9.6007
19 4.5 8.6357 11.5708
20 4.7 23.5595 10.8557
21 4.9 26.7923 8.9519
22 5.1 35.5183 8.2325
23 5.3 3.5856 7.8401
24 5.5 9.4039 6.7902
25 5.7 -2.5228 7.0800
26 5.9 5.4697 4.6638
27 6.1 7.6402 5.3934
28 6.3 8.0829 6.6405
29 6.5 -1.5385 6.2797
30 6.7 -0.2038 4.4807
31 6.9 -0.5807 5.9238
32 7.1 -4.0603 5.6655
33 7.3 2.7030 5.4249
#
#
# COSMOGENIC BACKGROUND: This spectrum corresponds to the measured cosmogenic background for baseline 6 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts]
1 0.9 10.2491 5.4938
2 1.1 5.9408 4.4877
3 1.3 4.8750 4.0969
4 1.5 10.1362 4.8405
5 1.7 11.2477 4.8381
6 1.9 27.6529 7.3118
7 2.1 16.8123 5.7813
8 2.3 16.7914 5.7814
9 2.5 1.8020 2.5917
10 2.7 15.8083 5.4834
11 2.9 7.1243 3.6553
12 3.1 3.4283 2.5852
13 3.3 7.2272 3.6550
14 3.5 9.0340 4.0864
15 3.7 9.0546 4.0864
16 3.9 14.5779 5.1687
17 4.1 25.4599 6.8377
18 4.3 27.3490 7.0775
19 4.5 41.9682 8.7639
20 4.7 31.0450 7.5345
21 4.9 16.4053 5.4822
22 5.1 9.0958 4.0863
23 5.3 18.2327 5.7788
24 5.5 10.8408 4.4765
25 5.7 16.4465 5.4822
26 5.9 3.5725 2.5846
27 6.1 5.4616 3.1652
28 6.3 10.9232 4.4763
29 6.5 12.7094 4.8350
30 6.7 5.3998 3.1654
31 6.9 10.9438 4.4762
32 7.1 10.9232 4.4763
33 7.3 7.2684 3.6549
#
#
# ACCIDENTAL BACKGROUND: This spectrum corresponds to measured accidental background for baseline 6 in period 5.
# Bin_Number Bin_Center[MeV] Bin_Content[Counts] Bin_Error[Counts])
1 0.9 29.3940 0.5912
2 1.1 25.7220 0.5531
3 1.3 21.8674 0.5099
4 1.5 17.9308 0.4617
5 1.7 15.0777 0.4234
6 1.9 13.9227 0.4069
7 2.1 13.2922 0.3975
8 2.3 12.3782 0.3837
9 2.5 12.4970 0.3855
10 2.7 10.7725 0.3579
11 2.9 9.9999 0.3448
12 3.1 9.1678 0.3302
13 3.3 8.6455 0.3206
14 3.5 8.0028 0.3085
15 3.7 7.9797 0.3081
16 3.9 7.3598 0.2958
17 4.1 6.9804 0.2881
18 4.3 6.9575 0.2877
19 4.5 6.3961 0.2758
20 4.7 6.3955 0.2757
21 4.9 6.8024 0.2844
22 5.1 6.3860 0.2756
23 5.3 6.1817 0.2711
24 5.5 5.7554 0.2616
25 5.7 6.0763 0.2688
26 5.9 5.9578 0.2662
27 6.1 5.8982 0.2648
28 6.3 4.9939 0.2437
29 6.5 4.8290 0.2397
30 6.7 4.8040 0.2390
31 6.9 4.6369 0.2348
32 7.1 5.1371 0.2472
33 7.3 6.0286 0.2677


==> anc/data/Period_5/True_baseline_per_baseline_bin.txt <==
#######################################################################################
# PROSPECT Collaboration                                                              #
# Supplemental Material: True baseline distribution for each baseline bin in period 5 #
# Generated on 11/12/2024                                                             #
#######################################################################################
#
# Baseline distribution per baseline bin is presented as a 100x6 matrix
# The 6 columns represent each of the baseline bins.
# The 100 rows correspond to the baseline coverage of the prospect detector [6.94,8.94] m with a bin width of 0.02 m.
#
4.73185e+42 2.36341e+40 0 0 0 0 
5.31689e+42 6.49757e+40 0 0 0 0 
5.84359e+42 1.62978e+41 0 0 0 0 
1.33909e+43 9.631e+41 0 0 0 0 
7.14496e+42 1.06826e+42 0 0 0 0 
7.2733e+42 1.65585e+42 0 0 0 0 
7.45647e+42 2.42266e+42 0 0 0 0 
7.24453e+42 3.43395e+42 0 0 0 0 
6.90677e+42 4.54947e+42 0 0 0 0 
6.49277e+42 5.86068e+42 0 0 0 0 
1.1241e+43 1.62455e+43 3.33159e+40 0 0 0 
4.64727e+42 1.03733e+43 8.9534e+40 0 0 0 
4.01675e+42 1.16427e+43 2.03234e+41 0 0 0 
3.27429e+42 1.29277e+43 4.47919e+41 0 0 0 
2.7561e+42 1.38456e+43 7.89444e+41 0 0 0 
2.08168e+42 1.47884e+43 1.34438e+42 0 0 0 
2.73547e+42 2.99873e+43 5.21121e+42 0 0 0 
8.1181e+41 1.47622e+43 4.48197e+42 0 0 0 
5.1981e+41 1.38935e+43 5.99244e+42 0 0 0 
3.01481e+41 1.29559e+43 7.63735e+42 9.87245e+38 0 0 
1.81213e+41 1.17716e+43 9.8079e+42 1.0016e+40 0 0 
9.57544e+40 1.01926e+43 1.17289e+43 4.63996e+40 0 0 
3.95848e+40 8.84405e+42 1.36802e+43 1.48078e+41 0 0 
2.48955e+40 1.31474e+43 3.32879e+43 1.01869e+42 0 0 
4.49053e+38 4.51665e+42 1.91356e+43 1.25092e+42 0 0 
4.4621e+38 3.37767e+42 2.02391e+43 2.06641e+42 0 0 
0 2.50816e+42 2.08288e+43 3.17547e+42 0 0 
0 1.64017e+42 2.10469e+43 4.57234e+42 0 0 
0 1.09574e+42 2.08683e+43 6.29971e+42 0 0 
0 1.05039e+42 3.90751e+43 1.9024e+43 0 0 
0 2.01974e+41 1.74121e+43 1.30475e+43 0 0 
0 8.74877e+40 1.53875e+43 1.55961e+43 5.24406e+39 0 
0 4.70636e+40 1.33225e+43 1.83173e+43 2.3024e+40 0 
0 1.43745e+40 1.12384e+43 2.07741e+43 6.55918e+40 0 
0 1.31869e+39 9.06695e+42 2.32013e+43 1.52342e+41 0 
0 8.73811e+38 1.29251e+43 5.25656e+43 9.04674e+41 0 
0 0 4.12277e+42 2.83605e+43 9.79006e+41 0 
0 0 2.88397e+42 2.92373e+43 1.55753e+42 0 
0 0 2.02281e+42 2.93054e+43 2.21047e+42 0 
0 0 1.2786e+42 2.87904e+43 3.12916e+42 0 
0 0 7.6474e+41 2.7877e+43 4.22818e+42 0 
0 0 4.19347e+41 2.65859e+43 5.61543e+42 0 
0 0 3.08649e+41 4.67659e+43 1.5351e+43 4.37836e+39 
0 0 3.71286e+40 1.99848e+43 1.00792e+43 1.46498e+40 
0 0 1.04109e+40 1.72917e+43 1.14654e+43 4.86024e+40 
0 0 2.58926e+39 1.46407e+43 1.29431e+43 1.20619e+41 
0 0 4.30546e+38 1.22458e+43 1.43749e+43 2.23544e+41 
0 0 0 1.00415e+43 1.54058e+43 4.12597e+41 
0 0 0 1.39801e+43 3.25682e+43 1.68141e+42 
0 0 0 4.53793e+42 1.63584e+43 1.38228e+42 
0 0 0 3.17734e+42 1.59841e+43 1.91937e+42 
0 0 0 2.27959e+42 1.5333e+43 2.53058e+42 
0 0 0 1.44176e+42 1.44981e+43 3.078e+42 
0 0 0 8.92208e+41 1.32733e+43 3.80416e+42 
0 0 0 7.97301e+41 2.18233e+43 9.82123e+42 
0 0 0 1.12347e+41 8.66814e+42 5.96457e+42 
0 0 0 4.40573e+40 7.11609e+42 6.51284e+42 
0 0 0 1.75145e+40 5.77244e+42 6.97021e+42 
0 0 0 2.52708e+39 4.54258e+42 7.33633e+42 
0 0 0 3.69286e+38 3.42403e+42 7.46165e+42 
0 0 0 0 2.50524e+42 7.53029e+42 
0 0 0 0 2.97273e+42 1.46167e+43 
0 0 0 0 7.66768e+41 6.77222e+42 
0 0 0 0 4.28618e+41 6.16357e+42 
0 0 0 0 2.36915e+41 5.53797e+42 
0 0 0 0 1.17813e+41 4.87431e+42 
0 0 0 0 4.74193e+40 4.16656e+42 
0 0 0 0 2.86397e+40 6.52664e+42 
0 0 0 0 6.07167e+38 2.34256e+42 
0 0 0 0 3.02084e+38 1.84162e+42 
0 0 0 0 0 1.35705e+42 
0 0 0 0 0 1.00559e+42 
0 0 0 0 0 7.01751e+41 
0 0 0 0 0 7.83539e+41 
0 0 0 0 0 1.83206e+41 
0 0 0 0 0 9.75802e+40 
0 0 0 0 0 4.81752e+40 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 
0 0 0 0 0 0 


==> anc/data/Utils.py <==
import numpy as np
import ROOT

from enum import Enum


# Enum to define the data type
class DataEnum(Enum):
    """
    Represent data type with enum variable

    Attributes
    ----------
        PRD: Null prediction from Huber-Mueller model
        REL: Relativize null prediction (O_e/P_e)*P_le
        MES: Background subtracted-IBD 
        BKG: Reactor-on background
        ACC: Predicted reactor-on accidental background
    """

    PRD = 0 
    REL = 1
    MES = 2
    BKG = 3
    ACC = 4


# Mapping DataEnum to string
mapstuff = {
        DataEnum.PRD: "LvsENull",
        DataEnum.REL: "LvsERelative",
        DataEnum.MES: "LvsERef",
        DataEnum.BKG: "BkgRxOnLvsE",
        DataEnum.ACC: "AccBkgRxOnLvsE"
        }


def RetrieveHist(file: ROOT.TFile, hname: str) -> ROOT.TH2D:
    """
    Retrieve histogram from a root file

    Params
    ------
        file : ROOT.TFile
            Input root file
        hname : str
            Histogram name

    Return
    ------
        ROOT.TH2D
            A histogram with the name 'hname'
    """
    return file.Get(hname)


def ConvertHist2Array(hist: ROOT.TH2D) -> np.ndarray:
    """
    Convert the content of a 2D histogram into a 2D numpy array

    Param
    -----
        hist : ROOT.TH2D
            Input histogram

    Return
    ------
        np.ndarray
            A numpy array containing the bin content of the input histogram

    """
    nx = hist.GetNbinsX()
    ny = hist.GetNbinsY()

    arr = np.zeros((ny, nx))

    for x in range(1, nx+1):
        for y in range(1, ny+1):
            arr[y-1, x-1] = hist.GetBinContent(x, y)

    return arr




==> anc/main.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\citation{KamLAND_shape,KamLAND_2008,bib:prl_rate,bib:reno,bib:dc,DayaBay:2022orm}
\citation{AnomalyWhite,Acero:2022wqg,CHANDLER:2022gvg}
\citation{giunti_review}
\citation{bib:mention2011}
\citation{gallium}
\citation{LSND:2001fbw,MiniBooNE:2008yuf,MiniBooNE:2020pnu}
\citation{MINOS:2017cae,MicroBooNE:2021rmx,MicroBooNE:2022sdp}
\citation{DayaBay:2016qvc,bib:neos,danss_osc,STEREO:2022nzk,prospect_prd}
\citation{IceCube_sterile}
\citation{KATRIN:2022ith}
\citation{Acero:2022wqg}
\citation{bib:prl_evol}
\citation{hayes_evol,bib:fallot2,Perisse:2023efm}
\citation{Kopeikin:2021rnb}
\citation{bib:mueller2011}
\citation{neutrino4_prd}
\citation{Barinov:2022wfh}
\citation{Giunti:2021kab}
\newlabel{FirstPage}{{}{1}{}{section*.1}{}}
\@writefile{toc}{\contentsline {title}{Final Search for Short-Baseline Neutrino Oscillations with the PROSPECT-I Detector at HFIR}{1}{section*.2}\protected@file@percent }
\@writefile{toc}{\contentsline {abstract}{Abstract}{1}{section*.1}\protected@file@percent }
\newlabel{eq:osc}{{1}{1}{}{equation.0.1}{}}
\citation{pros_specfinal}
\citation{VSBL}
\citation{prospect_ls}
\citation{prospect_grid}
\citation{prospect_prd,prospect_nim}
\citation{prospect_prd}
\citation{Andriamirado:2021qjc}
\citation{prospect_prd}
\citation{pros_specfinal}
\citation{prospect_prd}
\citation{prospect_prd}
\citation{prospect_prd}
\citation{prospect_prd}
\citation{prospect_prd}
\citation{DayaBay:2016ggj}
\citation{Adey:2021rty}
\citation{prospect_prd}
\@writefile{lof}{\contentsline {figure}{\numberline {1}{\ignorespaces Operational status and baseline binning designation for each PROSPECT detector segment. The numbers and color of each segment defines its assigned baseline bin, while the colors of each segment's small boxes indicates its operational status for each of the five data taking periods (P1 through P5). Unnumbered non-fiducial segments are indicated in light gray.}}{3}{figure.1}\protected@file@percent }
\newlabel{fig:baselines}{{1}{3}{Operational status and baseline binning designation for each PROSPECT detector segment. The numbers and color of each segment defines its assigned baseline bin, while the colors of each segment's small boxes indicates its operational status for each of the five data taking periods (P1 through P5). Unnumbered non-fiducial segments are indicated in light gray}{figure.1}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {2}{\ignorespaces $L$/$\langle E_{\nu }\rangle $ spectrum of background-subtracted IBD signals (black points) and estimated correlated (solid red) and accidental (solid blue) backgrounds during PROSPECT-I reactor-on periods. $L$ and $\langle E_{\nu }\rangle $ are defined in the text. The null oscillation IBD signal prediction (dashed black) is also pictured. Error bars represent 1$\sigma $ statistical uncertainties.}}{3}{figure.2}\protected@file@percent }
\newlabel{fig:lovere1}{{2}{3}{$L$/$\langle E_{\nu }\rangle $ spectrum of background-subtracted IBD signals (black points) and estimated correlated (solid red) and accidental (solid blue) backgrounds during PROSPECT-I reactor-on periods. $L$ and $\langle E_{\nu }\rangle $ are defined in the text. The null oscillation IBD signal prediction (dashed black) is also pictured. Error bars represent 1$\sigma $ statistical uncertainties}{figure.2}{}}
\citation{neutrino4_prd}
\citation{pros_stats}
\citation{prospect_prd}
\citation{bib:reno_shape,bib:prl_reactor,bib:neos,bib:prosDBjoint,bib:prosSTEREOjoint,pros_specfinal}
\citation{prospect_prd}
\citation{pros_specfinal}
\@writefile{lof}{\contentsline {figure}{\numberline {3}{\ignorespaces Ratio of $L$/$\langle E_{\nu }\rangle $ features between PROSPECT's IBD signal and its null oscillation prediction. As described in the text, predicted $\langle E_{\nu }\rangle $ spectra are weighted by the ratio between detector-integrated measured and predicted spectra, ($\frac  {\mathrm  {M}_{e}}{\mathrm  {P}_{e}}$)P$_{l,e}$. Error bars indicate the statistical uncertainty in the measured IBD spectrum, M$_{l,e}$. Ratios expected due to oscillations at the PROSPECT data (magenta line) and Neutrino-4 (blue line) best-fit points are also depicted.}}{4}{figure.3}\protected@file@percent }
\newlabel{fig:lovere2}{{3}{4}{Ratio of $L$/$\langle E_{\nu }\rangle $ features between PROSPECT's IBD signal and its null oscillation prediction. As described in the text, predicted $\langle E_{\nu }\rangle $ spectra are weighted by the ratio between detector-integrated measured and predicted spectra, ($\frac {\mathrm {M}_{e}}{\mathrm {P}_{e}}$)P$_{l,e}$. Error bars indicate the statistical uncertainty in the measured IBD spectrum, M$_{l,e}$. Ratios expected due to oscillations at the PROSPECT data (magenta line) and Neutrino-4 (blue line) best-fit points are also depicted}{figure.3}{}}
\newlabel{eq:oscchi2}{{2}{4}{}{equation.0.2}{}}
\newlabel{eq:delta}{{3}{4}{}{equation.0.3}{}}
\citation{Barinov:2022wfh}
\citation{neutrino4_prd}
\citation{Barinov:2022wfh}
\citation{neutrino4_prd}
\citation{cls}
\citation{bib:neos,danss_osc,STEREO:2022nzk,MicroBooNE:2021rmx,KATRIN:2022ith}
\citation{Barinov:2022wfh}
\citation{prospect_prd}
\bibdata{mainNotes,reference}
\bibcite{KamLAND_shape}{{1}{2005}{{Araki\ \emph  {et~al.}}}{{Araki \emph  {et~al.}}}}
\bibcite{KamLAND_2008}{{2}{2008}{{Abe\ \emph  {et~al.}}}{{Abe \emph  {et~al.}}}}
\bibcite{bib:prl_rate}{{3}{2012}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{bib:reno}{{4}{2012}{{Ahn\ \emph  {et~al.}}}{{Ahn \emph  {et~al.}}}}
\bibcite{bib:dc}{{5}{2012}{{Abe\ \emph  {et~al.}}}{{Abe \emph  {et~al.}}}}
\bibcite{DayaBay:2022orm}{{6}{2023}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{AnomalyWhite}{{7}{2012}{{Abazajian\ \emph  {et~al.}}}{{Abazajian \emph  {et~al.}}}}
\bibcite{Acero:2022wqg}{{8}{2022}{{Acero\ \emph  {et~al.}}}{{Acero \emph  {et~al.}}}}
\bibcite{CHANDLER:2022gvg}{{9}{2022}{{Awe\ \emph  {et~al.}}}{{Awe \emph  {et~al.}}}}
\@writefile{lof}{\contentsline {figure}{\numberline {4}{\ignorespaces Phase space for 3+1 sterile neutrino oscillations excluded by the multi-period PROSPECT-I dataset. Exclusion (solid) and sensitivity (dotted) curves, presented for 95\% confidence level (CL), were generated using the Gaussian CLs method. Exclusion (dashed) at 5$\sigma $ CL is also shown. Shaded suggested phase space regions from the Gallium Anomaly~\cite  {Barinov:2022wfh} (light pink) and Neutrino-4~\cite  {neutrino4_prd} (red) are also pictured.}}{5}{figure.4}\protected@file@percent }
\newlabel{fig:phasespace}{{4}{5}{Phase space for 3+1 sterile neutrino oscillations excluded by the multi-period PROSPECT-I dataset. Exclusion (solid) and sensitivity (dotted) curves, presented for 95\% confidence level (CL), were generated using the Gaussian CLs method. Exclusion (dashed) at 5$\sigma $ CL is also shown. Shaded suggested phase space regions from the Gallium Anomaly~\cite {Barinov:2022wfh} (light pink) and Neutrino-4~\cite {neutrino4_prd} (red) are also pictured}{figure.4}{}}
\@writefile{toc}{\contentsline {section}{\numberline {}References}{5}{section*.3}\protected@file@percent }
\bibcite{giunti_review}{{10}{2019}{{Giunti\ and\ Lasserre}}{{}}}
\bibcite{bib:mention2011}{{11}{2011}{{Mention\ \emph  {et~al.}}}{{Mention, Fechner, Lasserre, Mueller, Lhuillier, Cribier,\ and\ Letourneau}}}
\bibcite{gallium}{{12}{2011}{{Giunti\ and\ Laveder}}{{}}}
\bibcite{LSND:2001fbw}{{13}{2001}{{Auerbach\ \emph  {et~al.}}}{{Auerbach \emph  {et~al.}}}}
\bibcite{MiniBooNE:2008yuf}{{14}{2009}{{Aguilar-Arevalo\ \emph  {et~al.}}}{{Aguilar-Arevalo \emph  {et~al.}}}}
\bibcite{MiniBooNE:2020pnu}{{15}{2021}{{Aguilar-Arevalo\ \emph  {et~al.}}}{{Aguilar-Arevalo \emph  {et~al.}}}}
\bibcite{MINOS:2017cae}{{16}{2019}{{Adamson\ \emph  {et~al.}}}{{Adamson \emph  {et~al.}}}}
\bibcite{MicroBooNE:2021rmx}{{17}{2022}{{Abratenko\ \emph  {et~al.}}}{{Abratenko \emph  {et~al.}}}}
\bibcite{MicroBooNE:2022sdp}{{18}{2023}{{Abratenko\ \emph  {et~al.}}}{{Abratenko \emph  {et~al.}}}}
\bibcite{DayaBay:2016qvc}{{19}{2016{}}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{bib:neos}{{20}{2017}{{Ko\ \emph  {et~al.}}}{{Ko \emph  {et~al.}}}}
\bibcite{danss_osc}{{21}{2018}{{Alekseev\ \emph  {et~al.}}}{{Alekseev \emph  {et~al.}}}}
\bibcite{STEREO:2022nzk}{{22}{2023}{{Almaz\'an\ \emph  {et~al.}}}{{Almaz\'an \emph  {et~al.}}}}
\bibcite{prospect_prd}{{23}{2021}{{Andriamirado\ \emph  {et~al.}}}{{Andriamirado \emph  {et~al.}}}}
\bibcite{IceCube_sterile}{{24}{2020}{{Aartsen\ \emph  {et~al.}}}{{Aartsen \emph  {et~al.}}}}
\bibcite{KATRIN:2022ith}{{25}{2022}{{Aker\ \emph  {et~al.}}}{{Aker \emph  {et~al.}}}}
\bibcite{bib:prl_evol}{{26}{2017{}}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{hayes_evol}{{27}{2018}{{Hayes\ \emph  {et~al.}}}{{Hayes, Jungman, McCutchan, Sonzogni, Garvey,\ and\ Wang}}}
\bibcite{bib:fallot2}{{28}{2019}{{Estienne\ \emph  {et~al.}}}{{Estienne \emph  {et~al.}}}}
\bibcite{Perisse:2023efm}{{29}{2023}{{P\'eriss\'e\ \emph  {et~al.}}}{{P\'eriss\'e, Onillon, Mougeot, Vivier, Lasserre, Letourneau, Lhuillier,\ and\ Mention}}}
\bibcite{Kopeikin:2021rnb}{{30}{2021}{{Kopeikin\ \emph  {et~al.}}}{{Kopeikin, Panin,\ and\ Sabelnikov}}}
\bibcite{bib:mueller2011}{{31}{2011}{{Mueller\ \emph  {et~al.}}}{{Mueller \emph  {et~al.}}}}
\bibcite{neutrino4_prd}{{32}{2021}{{Serebrov\ \emph  {et~al.}}}{{Serebrov \emph  {et~al.}}}}
\bibcite{Barinov:2022wfh}{{33}{2022}{{Barinov\ \emph  {et~al.}}}{{Barinov \emph  {et~al.}}}}
\bibcite{Giunti:2021kab}{{34}{2022}{{Giunti\ \emph  {et~al.}}}{{Giunti, Li, Ternes,\ and\ Xin}}}
\bibcite{pros_specfinal}{{35}{2023}{{Andriamirado\ \emph  {et~al.}}}{{Andriamirado \emph  {et~al.}}}}
\bibcite{VSBL}{{36}{2013}{{Heeger\ \emph  {et~al.}}}{{Heeger, Littlejohn, Mumm,\ and\ Tobin}}}
\bibcite{prospect_ls}{{37}{2019{}}{{Ashenfelter\ \emph  {et~al.}}}{{Ashenfelter \emph  {et~al.}}}}
\bibcite{prospect_grid}{{38}{2019{}}{{Ashenfelter\ \emph  {et~al.}}}{{Ashenfelter \emph  {et~al.}}}}
\bibcite{prospect_nim}{{39}{2019{}}{{Ashenfelter\ \emph  {et~al.}}}{{Ashenfelter \emph  {et~al.}}}}
\bibcite{Andriamirado:2021qjc}{{40}{2022}{{Andriamirado\ \emph  {et~al.}}}{{Andriamirado \emph  {et~al.}}}}
\bibcite{DayaBay:2016ggj}{{41}{2017{}}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{Adey:2021rty}{{42}{2021}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{pros_stats}{{43}{2020}{{Ji\ \emph  {et~al.}}}{{Ji, Gu, Qian, Wei,\ and\ Zhang}}}
\bibcite{bib:reno_shape}{{44}{2016}{{Choi\ \emph  {et~al.}}}{{Choi \emph  {et~al.}}}}
\bibcite{bib:prl_reactor}{{45}{2016{}}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{bib:prosDBjoint}{{46}{2022}{{An\ \emph  {et~al.}}}{{An \emph  {et~al.}}}}
\bibcite{bib:prosSTEREOjoint}{{47}{2022}{{Almaz\'an\ \emph  {et~al.}}}{{Almaz\'an \emph  {et~al.}}}}
\bibcite{cls}{{48}{2016}{{Qian\ \emph  {et~al.}}}{{Qian, Tan, Ling, Nakajima,\ and\ Zhang}}}
\bibstyle{apsrev4-2}
\newlabel{LastBibItem}{{48}{6}{}{section*.3}{}}
\newlabel{LastPage}{{}{6}{}{}{}}
\gdef \@abspage@last{6}


==> anc/main.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{48}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Araki}\ \emph {et~al.}(2005)\citenamefont {Araki}
  \emph {et~al.}}]{KamLAND_shape}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Araki}} \emph {et~al.} (\bibinfo {collaboration} {KamLAND}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.94.081801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {94}},\
  \bibinfo {pages} {081801} (\bibinfo {year} {2005})},\ \Eprint
  {https://arxiv.org/abs/hep-ex/0406035} {arXiv:hep-ex/0406035} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Abe}\ \emph {et~al.}(2008)\citenamefont {Abe} \emph
  {et~al.}}]{KamLAND_2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Abe}} \emph {et~al.} (\bibinfo {collaboration} {KamLAND}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.100.221803} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {100}},\
  \bibinfo {pages} {221803} (\bibinfo {year} {2008})},\ \Eprint
  {https://arxiv.org/abs/0801.4589} {arXiv:0801.4589 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2012)\citenamefont {An} \emph
  {et~al.}}]{bib:prl_rate}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {An}}
  \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.108.171803} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {108}},\
  \bibinfo {pages} {171803} (\bibinfo {year} {2012})},\ \Eprint
  {https://arxiv.org/abs/1203.1669} {arXiv:1203.1669 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Ahn}\ \emph {et~al.}(2012)\citenamefont {Ahn} \emph
  {et~al.}}]{bib:reno}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~K.}\ \bibnamefont
  {Ahn}} \emph {et~al.} (\bibinfo {collaboration} {RENO}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.108.191802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {108}},\
  \bibinfo {pages} {191802} (\bibinfo {year} {2012})},\ \Eprint
  {https://arxiv.org/abs/1204.0626} {arXiv:1204.0626 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Abe}\ \emph {et~al.}(2012)\citenamefont {Abe} \emph
  {et~al.}}]{bib:dc}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Abe}} \emph {et~al.} (\bibinfo {collaboration} {Double Chooz}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.108.131801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {108}},\
  \bibinfo {pages} {131801} (\bibinfo {year} {2012})},\ \Eprint
  {https://arxiv.org/abs/1112.6353} {arXiv:1112.6353 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2023)\citenamefont {An} \emph
  {et~al.}}]{DayaBay:2022orm}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~P.}\ \bibnamefont
  {An}} \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.130.161802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {130}},\
  \bibinfo {pages} {161802} (\bibinfo {year} {2023})},\ \Eprint
  {https://arxiv.org/abs/2211.14988} {arXiv:2211.14988 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Abazajian}\ \emph {et~al.}(2012)\citenamefont
  {Abazajian} \emph {et~al.}}]{AnomalyWhite}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.}~\bibnamefont
  {Abazajian}} \emph {et~al.},\ }\href@noop {} {\bibinfo {title} {{Light
  Sterile Neutrinos: A White Paper}}} (\bibinfo {year} {2012}),\ \Eprint
  {https://arxiv.org/abs/1204.5379} {arXiv:1204.5379 [hep-ph]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Acero}\ \emph {et~al.}(2022)\citenamefont {Acero}
  \emph {et~al.}}]{Acero:2022wqg}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~A.}\ \bibnamefont
  {Acero}} \emph {et~al.},\ }\href@noop {} {\bibinfo {title} {{White Paper on
  Light Sterile Neutrino Searches and Related Phenomenology}}} (\bibinfo {year}
  {2022}),\ \Eprint {https://arxiv.org/abs/2203.07323} {arXiv:2203.07323
  [hep-ex]} \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Awe}\ \emph {et~al.}(2022)\citenamefont {Awe} \emph
  {et~al.}}]{CHANDLER:2022gvg}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Awe}} \emph {et~al.} (\bibinfo {collaboration} {{CHANDLER, CONNIE, CONUS,
  Daya Bay, JUNO, MTAS, NEOS, NuLat, PROSPECT, RENO, Ricochet, ROADSTR
  Near-Field Working Group, SoLid, Stereo, Valencia-Nantes TAGS, vIOLETA,
  WATCHMAN}}),\ }\href@noop {} {\bibinfo {title} {{High Energy Physics
  Opportunities Using Reactor Antineutrinos}}} (\bibinfo {year} {2022}),\
  \Eprint {https://arxiv.org/abs/2203.07214} {arXiv:2203.07214 [hep-ex]}
  \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Giunti}\ and\ \citenamefont
  {Lasserre}(2019)}]{giunti_review}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Giunti}}\ and\ \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Lasserre}},\ }\href {https://doi.org/10.1146/annurev-nucl-101918-023755}
  {\bibfield  {journal} {\bibinfo  {journal} {Ann. Rev. Nucl. Part. Sci.}\
  }\textbf {\bibinfo {volume} {69}},\ \bibinfo {pages} {163} (\bibinfo {year}
  {2019})},\ \Eprint {https://arxiv.org/abs/1901.08330} {arXiv:1901.08330
  [hep-ph]} \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Mention}\ \emph {et~al.}(2011)\citenamefont
  {Mention}, \citenamefont {Fechner}, \citenamefont {Lasserre}, \citenamefont
  {Mueller}, \citenamefont {Lhuillier}, \citenamefont {Cribier},\ and\
  \citenamefont {Letourneau}}]{bib:mention2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Mention}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Fechner}},
  \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Lasserre}}, \bibinfo
  {author} {\bibfnamefont {T.}~\bibnamefont {Mueller}}, \bibinfo {author}
  {\bibfnamefont {D.}~\bibnamefont {Lhuillier}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Cribier}},\ and\ \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Letourneau}},\ }\href
  {https://doi.org/10.1103/PhysRevD.83.073006} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {83}},\ \bibinfo
  {pages} {073006} (\bibinfo {year} {2011})},\ \Eprint
  {https://arxiv.org/abs/1101.2755} {arXiv:1101.2755 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Giunti}\ and\ \citenamefont
  {Laveder}(2011)}]{gallium}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Giunti}}\ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Laveder}},\ }\href {https://doi.org/10.1103/PhysRevC.83.065504} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. C}\ }\textbf {\bibinfo {volume}
  {83}},\ \bibinfo {pages} {065504} (\bibinfo {year} {2011})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Auerbach}\ \emph {et~al.}(2001)\citenamefont
  {Auerbach} \emph {et~al.}}]{LSND:2001fbw}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.~B.}\ \bibnamefont
  {Auerbach}} \emph {et~al.} (\bibinfo {collaboration} {LSND}),\ }\href
  {https://doi.org/10.1103/PhysRevC.64.065501} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. C}\ }\textbf {\bibinfo {volume} {64}},\ \bibinfo
  {pages} {065501} (\bibinfo {year} {2001})},\ \Eprint
  {https://arxiv.org/abs/hep-ex/0105068} {arXiv:hep-ex/0105068} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Aguilar-Arevalo}\ \emph {et~al.}(2009)\citenamefont
  {Aguilar-Arevalo} \emph {et~al.}}]{MiniBooNE:2008yuf}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~A.}\ \bibnamefont
  {Aguilar-Arevalo}} \emph {et~al.} (\bibinfo {collaboration} {MiniBooNE}),\
  }\href {https://doi.org/10.1103/PhysRevLett.102.101802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {102}},\
  \bibinfo {pages} {101802} (\bibinfo {year} {2009})},\ \Eprint
  {https://arxiv.org/abs/0812.2243} {arXiv:0812.2243 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Aguilar-Arevalo}\ \emph {et~al.}(2021)\citenamefont
  {Aguilar-Arevalo} \emph {et~al.}}]{MiniBooNE:2020pnu}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~A.}\ \bibnamefont
  {Aguilar-Arevalo}} \emph {et~al.} (\bibinfo {collaboration} {MiniBooNE}),\
  }\href {https://doi.org/10.1103/PhysRevD.103.052002} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {103}},\
  \bibinfo {pages} {052002} (\bibinfo {year} {2021})},\ \Eprint
  {https://arxiv.org/abs/2006.16883} {arXiv:2006.16883 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Adamson}\ \emph {et~al.}(2019)\citenamefont {Adamson}
  \emph {et~al.}}]{MINOS:2017cae}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Adamson}} \emph {et~al.} (\bibinfo {collaboration} {MINOS+}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.122.091803} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {122}},\
  \bibinfo {pages} {091803} (\bibinfo {year} {2019})},\ \Eprint
  {https://arxiv.org/abs/1710.06488} {arXiv:1710.06488 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Abratenko}\ \emph {et~al.}(2022)\citenamefont
  {Abratenko} \emph {et~al.}}]{MicroBooNE:2021rmx}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Abratenko}} \emph {et~al.} (\bibinfo {collaboration} {MicroBooNE}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.128.241801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {128}},\
  \bibinfo {pages} {241801} (\bibinfo {year} {2022})},\ \Eprint
  {https://arxiv.org/abs/2110.14054} {arXiv:2110.14054 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Abratenko}\ \emph {et~al.}(2023)\citenamefont
  {Abratenko} \emph {et~al.}}]{MicroBooNE:2022sdp}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Abratenko}} \emph {et~al.} (\bibinfo {collaboration} {MicroBooNE}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.130.011801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {130}},\
  \bibinfo {pages} {011801} (\bibinfo {year} {2023})},\ \Eprint
  {https://arxiv.org/abs/2210.10216} {arXiv:2210.10216 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2016{\natexlab{a}})\citenamefont
  {An} \emph {et~al.}}]{DayaBay:2016qvc}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~P.}\ \bibnamefont
  {An}} \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.117.151802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {117}},\
  \bibinfo {pages} {151802} (\bibinfo {year} {2016}{\natexlab{a}})},\ \Eprint
  {https://arxiv.org/abs/1607.01174} {arXiv:1607.01174 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Ko}\ \emph {et~al.}(2017)\citenamefont {Ko} \emph
  {et~al.}}]{bib:neos}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Ko}}
  \emph {et~al.} (\bibinfo {collaboration} {NEOS}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.118.121802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {118}},\
  \bibinfo {pages} {121802} (\bibinfo {year} {2017})},\ \Eprint
  {https://arxiv.org/abs/1610.05134} {arXiv:1610.05134 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Alekseev}\ \emph {et~al.}(2018)\citenamefont
  {Alekseev} \emph {et~al.}}]{danss_osc}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {I.}~\bibnamefont
  {Alekseev}} \emph {et~al.} (\bibinfo {collaboration} {DANSS}),\ }\href
  {https://doi.org/10.1016/j.physletb.2018.10.038} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Lett. B}\ }\textbf {\bibinfo {volume} {787}},\
  \bibinfo {pages} {56} (\bibinfo {year} {2018})},\ \Eprint
  {https://arxiv.org/abs/1804.04046} {arXiv:1804.04046 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Almaz\'an}\ \emph {et~al.}(2023)\citenamefont
  {Almaz\'an} \emph {et~al.}}]{STEREO:2022nzk}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Almaz\'an}} \emph {et~al.} (\bibinfo {collaboration} {STEREO}),\ }\href
  {https://doi.org/10.1038/s41586-022-05568-2} {\bibfield  {journal} {\bibinfo
  {journal} {Nature}\ }\textbf {\bibinfo {volume} {613}},\ \bibinfo {pages}
  {257} (\bibinfo {year} {2023})},\ \Eprint {https://arxiv.org/abs/2210.07664}
  {arXiv:2210.07664 [hep-ex]} \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Andriamirado}\ \emph {et~al.}(2021)\citenamefont
  {Andriamirado} \emph {et~al.}}]{prospect_prd}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Andriamirado}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT}),\ }\href
  {https://doi.org/10.1103/PhysRevD.103.032001} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {103}},\ \bibinfo
  {pages} {032001} (\bibinfo {year} {2021})},\ \Eprint
  {https://arxiv.org/abs/2006.11210} {arXiv:2006.11210 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Aartsen}\ \emph {et~al.}(2020)\citenamefont {Aartsen}
  \emph {et~al.}}]{IceCube_sterile}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Aartsen}} \emph {et~al.} (\bibinfo {collaboration} {IceCube}),\ }\href
  {https://doi.org/10.1103/PhysRevD.102.052009} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {102}},\ \bibinfo
  {pages} {052009} (\bibinfo {year} {2020})},\ \Eprint
  {https://arxiv.org/abs/2005.12943} {arXiv:2005.12943 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Aker}\ \emph {et~al.}(2022)\citenamefont {Aker} \emph
  {et~al.}}]{KATRIN:2022ith}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Aker}} \emph {et~al.} (\bibinfo {collaboration} {KATRIN}),\ }\href
  {https://doi.org/10.1103/PhysRevD.105.072004} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {105}},\ \bibinfo
  {pages} {072004} (\bibinfo {year} {2022})},\ \Eprint
  {https://arxiv.org/abs/2201.11593} {arXiv:2201.11593 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2017{\natexlab{a}})\citenamefont
  {An} \emph {et~al.}}]{bib:prl_evol}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {An}}
  \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.118.251801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {118}},\
  \bibinfo {pages} {251801} (\bibinfo {year} {2017}{\natexlab{a}})},\ \Eprint
  {https://arxiv.org/abs/1704.01082} {arXiv:1704.01082 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Hayes}\ \emph {et~al.}(2018)\citenamefont {Hayes},
  \citenamefont {Jungman}, \citenamefont {McCutchan}, \citenamefont {Sonzogni},
  \citenamefont {Garvey},\ and\ \citenamefont {Wang}}]{hayes_evol}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~C.}\ \bibnamefont
  {Hayes}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Jungman}},
  \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont {McCutchan}}, \bibinfo
  {author} {\bibfnamefont {A.~A.}\ \bibnamefont {Sonzogni}}, \bibinfo {author}
  {\bibfnamefont {G.~T.}\ \bibnamefont {Garvey}},\ and\ \bibinfo {author}
  {\bibfnamefont {X.}~\bibnamefont {Wang}},\ }\href
  {https://doi.org/10.1103/PhysRevLett.120.022503} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {120}},\
  \bibinfo {pages} {022503} (\bibinfo {year} {2018})},\ \Eprint
  {https://arxiv.org/abs/1707.07728} {arXiv:1707.07728 [nucl-th]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Estienne}\ \emph {et~al.}(2019)\citenamefont
  {Estienne} \emph {et~al.}}]{bib:fallot2}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Estienne}} \emph {et~al.},\ }\href
  {https://doi.org/10.1103/PhysRevLett.123.022502} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {123}},\
  \bibinfo {pages} {022502} (\bibinfo {year} {2019})},\ \Eprint
  {https://arxiv.org/abs/1904.09358} {arXiv:1904.09358 [nucl-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {P\'eriss\'e}\ \emph {et~al.}(2023)\citenamefont
  {P\'eriss\'e}, \citenamefont {Onillon}, \citenamefont {Mougeot},
  \citenamefont {Vivier}, \citenamefont {Lasserre}, \citenamefont {Letourneau},
  \citenamefont {Lhuillier},\ and\ \citenamefont {Mention}}]{Perisse:2023efm}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {P\'eriss\'e}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Onillon}}, \bibinfo {author} {\bibfnamefont {X.}~\bibnamefont {Mougeot}},
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Vivier}}, \bibinfo
  {author} {\bibfnamefont {T.}~\bibnamefont {Lasserre}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Letourneau}}, \bibinfo {author}
  {\bibfnamefont {D.}~\bibnamefont {Lhuillier}},\ and\ \bibinfo {author}
  {\bibfnamefont {G.}~\bibnamefont {Mention}},\ }\href
  {https://doi.org/10.1103/PhysRevC.108.055501} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. C}\ }\textbf {\bibinfo {volume} {108}},\ \bibinfo
  {pages} {055501} (\bibinfo {year} {2023})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kopeikin}\ \emph {et~al.}(2021)\citenamefont
  {Kopeikin}, \citenamefont {Panin},\ and\ \citenamefont
  {Sabelnikov}}]{Kopeikin:2021rnb}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.~I.}\ \bibnamefont
  {Kopeikin}}, \bibinfo {author} {\bibfnamefont {Y.~N.}\ \bibnamefont
  {Panin}},\ and\ \bibinfo {author} {\bibfnamefont {A.~A.}\ \bibnamefont
  {Sabelnikov}},\ }\href {https://doi.org/10.1134/S1063778821010129} {\bibfield
   {journal} {\bibinfo  {journal} {Phys. Atom. Nucl.}\ }\textbf {\bibinfo
  {volume} {84}},\ \bibinfo {pages} {1} (\bibinfo {year} {2021})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Mueller}\ \emph {et~al.}(2011)\citenamefont {Mueller}
  \emph {et~al.}}]{bib:mueller2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.~A.}\ \bibnamefont
  {Mueller}} \emph {et~al.},\ }\href
  {https://doi.org/10.1103/PhysRevC.83.054615} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. C}\ }\textbf {\bibinfo {volume} {83}},\ \bibinfo
  {pages} {054615} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Serebrov}\ \emph {et~al.}(2021)\citenamefont
  {Serebrov} \emph {et~al.}}]{neutrino4_prd}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Serebrov}} \emph {et~al.} (\bibinfo {collaboration} {Neutrino-4}),\ }\href
  {https://doi.org/10.1103/PhysRevD.104.032003} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {104}},\ \bibinfo
  {pages} {032003} (\bibinfo {year} {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Barinov}\ \emph {et~al.}(2022)\citenamefont {Barinov}
  \emph {et~al.}}]{Barinov:2022wfh}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.~V.}\ \bibnamefont
  {Barinov}} \emph {et~al.},\ }\href
  {https://doi.org/10.1103/PhysRevC.105.065502} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. C}\ }\textbf {\bibinfo {volume} {105}},\ \bibinfo
  {pages} {065502} (\bibinfo {year} {2022})},\ \Eprint
  {https://arxiv.org/abs/2201.07364} {arXiv:2201.07364 [nucl-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Giunti}\ \emph {et~al.}(2022)\citenamefont {Giunti},
  \citenamefont {Li}, \citenamefont {Ternes},\ and\ \citenamefont
  {Xin}}]{Giunti:2021kab}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Giunti}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Li}}, \bibinfo
  {author} {\bibfnamefont {C.}~\bibnamefont {Ternes}},\ and\ \bibinfo {author}
  {\bibfnamefont {Z.}~\bibnamefont {Xin}},\ }\href
  {https://doi.org/https://doi.org/10.1016/j.physletb.2022.137054} {\bibfield
  {journal} {\bibinfo  {journal} {Physics Letters B}\ }\textbf {\bibinfo
  {volume} {829}},\ \bibinfo {pages} {137054} (\bibinfo {year}
  {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Andriamirado}\ \emph {et~al.}(2023)\citenamefont
  {Andriamirado} \emph {et~al.}}]{pros_specfinal}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Andriamirado}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.131.021802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {131}},\
  \bibinfo {pages} {021802} (\bibinfo {year} {2023})},\ \Eprint
  {https://arxiv.org/abs/2212.10669} {arXiv:2212.10669 [nucl-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Heeger}\ \emph {et~al.}(2013)\citenamefont {Heeger},
  \citenamefont {Littlejohn}, \citenamefont {Mumm},\ and\ \citenamefont
  {Tobin}}]{VSBL}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.}~\bibnamefont
  {Heeger}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Littlejohn}},
  \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Mumm}},\ and\ \bibinfo
  {author} {\bibfnamefont {M.}~\bibnamefont {Tobin}},\ }\href
  {https://doi.org/10.1103/PhysRevD.87.073008} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {87}},\ \bibinfo
  {pages} {073008} (\bibinfo {year} {2013})},\ \Eprint
  {https://arxiv.org/abs/1212.2182} {arXiv:1212.2182 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Ashenfelter}\ \emph
  {et~al.}(2019{\natexlab{a}})\citenamefont {Ashenfelter} \emph
  {et~al.}}]{prospect_ls}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Ashenfelter}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT}),\ }\href
  {https://doi.org/10.1088/1748-0221/14/03/P03026} {\bibfield  {journal}
  {\bibinfo  {journal} {JINST}\ }\textbf {\bibinfo {volume} {14}}\bibfield
  {number} {\bibinfo  {number} { (03)},\ \bibinfo {pages} {P03026}},\ }\Eprint
  {https://arxiv.org/abs/1901.05569} {arXiv:1901.05569 [physics.ins-det]}
  \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ashenfelter}\ \emph
  {et~al.}(2019{\natexlab{b}})\citenamefont {Ashenfelter} \emph
  {et~al.}}]{prospect_grid}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Ashenfelter}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT}),\ }\href
  {https://doi.org/10.1088/1748-0221/14/04/P04014} {\bibfield  {journal}
  {\bibinfo  {journal} {JINST}\ }\textbf {\bibinfo {volume} {14}}\bibfield
  {number} {\bibinfo  {number} { (04)},\ \bibinfo {pages} {P04014}},\ }\Eprint
  {https://arxiv.org/abs/1902.06430} {arXiv:1902.06430 [physics.ins-det]}
  \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ashenfelter}\ \emph
  {et~al.}(2019{\natexlab{c}})\citenamefont {Ashenfelter} \emph
  {et~al.}}]{prospect_nim}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Ashenfelter}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT}),\ }\href
  {https://doi.org/10.1016/j.nima.2018.12.079} {\bibfield  {journal} {\bibinfo
  {journal} {Nucl. Instrum. Meth. A}\ }\textbf {\bibinfo {volume} {922}},\
  \bibinfo {pages} {287} (\bibinfo {year} {2019}{\natexlab{c}})},\ \Eprint
  {https://arxiv.org/abs/1808.00097} {arXiv:1808.00097 [physics.ins-det]}
  \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Andriamirado}\ \emph {et~al.}(2022)\citenamefont
  {Andriamirado} \emph {et~al.}}]{Andriamirado:2021qjc}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Andriamirado}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT}),\ }\href
  {https://doi.org/10.1088/1361-6471/ac48a4} {\bibfield  {journal} {\bibinfo
  {journal} {J. Phys. G}\ }\textbf {\bibinfo {volume} {49}},\ \bibinfo {pages}
  {070501} (\bibinfo {year} {2022})},\ \Eprint
  {https://arxiv.org/abs/2107.03934} {arXiv:2107.03934 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2017{\natexlab{b}})\citenamefont
  {An} \emph {et~al.}}]{DayaBay:2016ggj}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~P.}\ \bibnamefont
  {An}} \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1103/PhysRevD.95.072006} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. D}\ }\textbf {\bibinfo {volume} {95}},\ \bibinfo
  {pages} {072006} (\bibinfo {year} {2017}{\natexlab{b}})},\ \Eprint
  {https://arxiv.org/abs/1610.04802} {arXiv:1610.04802 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2021)\citenamefont {An} \emph
  {et~al.}}]{Adey:2021rty}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~P.}\ \bibnamefont
  {An}} \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1088/1674-1137/abfc38} {\bibfield  {journal} {\bibinfo
  {journal} {Chin. Phys. C}\ }\textbf {\bibinfo {volume} {45}},\ \bibinfo
  {pages} {073001} (\bibinfo {year} {2021})},\ \Eprint
  {https://arxiv.org/abs/2102.04614} {arXiv:2102.04614 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Ji}\ \emph {et~al.}(2020)\citenamefont {Ji},
  \citenamefont {Gu}, \citenamefont {Qian}, \citenamefont {Wei},\ and\
  \citenamefont {Zhang}}]{pros_stats}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.}~\bibnamefont
  {Ji}}, \bibinfo {author} {\bibfnamefont {W.}~\bibnamefont {Gu}}, \bibinfo
  {author} {\bibfnamefont {X.}~\bibnamefont {Qian}}, \bibinfo {author}
  {\bibfnamefont {H.}~\bibnamefont {Wei}},\ and\ \bibinfo {author}
  {\bibfnamefont {C.}~\bibnamefont {Zhang}},\ }\href
  {https://doi.org/10.1016/j.nima.2020.163677} {\bibfield  {journal} {\bibinfo
  {journal} {Nucl. Instrum. Meth. A}\ }\textbf {\bibinfo {volume} {961}},\
  \bibinfo {pages} {163677} (\bibinfo {year} {2020})},\ \Eprint
  {https://arxiv.org/abs/1903.07185} {arXiv:1903.07185 [physics.data-an]}
  \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Choi}\ \emph {et~al.}(2016)\citenamefont {Choi} \emph
  {et~al.}}]{bib:reno_shape}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Choi}} \emph {et~al.} (\bibinfo {collaboration} {RENO}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.116.211801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {116}},\
  \bibinfo {pages} {211801} (\bibinfo {year} {2016})},\ \Eprint
  {https://arxiv.org/abs/1511.05849} {arXiv:1511.05849 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2016{\natexlab{b}})\citenamefont
  {An} \emph {et~al.}}]{bib:prl_reactor}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~P.}\ \bibnamefont
  {An}} \emph {et~al.} (\bibinfo {collaboration} {Daya Bay}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.116.061801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {116}},\
  \bibinfo {pages} {061801} (\bibinfo {year} {2016}{\natexlab{b}})},\ \bibinfo
  {note} {[Erratum: Phys.Rev.Lett. 118, 099902 (2017)]},\ \Eprint
  {https://arxiv.org/abs/1508.04233} {arXiv:1508.04233 [hep-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {An}\ \emph {et~al.}(2022)\citenamefont {An} \emph
  {et~al.}}]{bib:prosDBjoint}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~P.}\ \bibnamefont
  {An}} \emph {et~al.} (\bibinfo {collaboration} {Daya Bay, PROSPECT}),\ }\href
  {https://doi.org/10.1103/PhysRevLett.128.081801} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {128}},\
  \bibinfo {pages} {081801} (\bibinfo {year} {2022})},\ \Eprint
  {https://arxiv.org/abs/2106.12251} {arXiv:2106.12251 [nucl-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Almaz\'an}\ \emph {et~al.}(2022)\citenamefont
  {Almaz\'an} \emph {et~al.}}]{bib:prosSTEREOjoint}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Almaz\'an}} \emph {et~al.} (\bibinfo {collaboration} {PROSPECT, STEREO}),\
  }\href {https://doi.org/10.1103/PhysRevLett.128.081802} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {128}},\
  \bibinfo {pages} {081802} (\bibinfo {year} {2022})},\ \Eprint
  {https://arxiv.org/abs/2107.03371} {arXiv:2107.03371 [nucl-ex]} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Qian}\ \emph {et~al.}(2016)\citenamefont {Qian},
  \citenamefont {Tan}, \citenamefont {Ling}, \citenamefont {Nakajima},\ and\
  \citenamefont {Zhang}}]{cls}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.}~\bibnamefont
  {Qian}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Tan}}, \bibinfo
  {author} {\bibfnamefont {J.~J.}\ \bibnamefont {Ling}}, \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Nakajima}},\ and\ \bibinfo {author}
  {\bibfnamefont {C.}~\bibnamefont {Zhang}},\ }\href
  {https://doi.org/10.1016/j.nima.2016.04.089} {\bibfield  {journal} {\bibinfo
  {journal} {Nucl. Instrum. Meth. A}\ }\textbf {\bibinfo {volume} {827}},\
  \bibinfo {pages} {63} (\bibinfo {year} {2016})},\ \Eprint
  {https://arxiv.org/abs/1407.5052} {arXiv:1407.5052 [hep-ex]} \BibitemShut
  {NoStop}%
\end{thebibliography}%

